Generators and Relations for 2-Qubit Clifford+T Operators

We give a presentation by generators and relations of the group of Clifford+T operators on two qubits. The proof relies on an application of the Reidemeister-Schreier theorem to an earlier result of Greylyn, and has been formally verified in the proof assistant Agda.

==> anc/00-README <==

      Generators and relations for 2-qubit Clifford+T operators

                                * * *

This is the Agda code accompanying the paper "Generators and relations
for 2-qubit Clifford+T operators". The code is described in more
detail in the paper.


Compatibility
-------------

This code was tested with Agda version 2.6.0.1.

For instructions on how to install and use Agda, see
https://agda.readthedocs.io/en/latest/


Files
-----

The code is organized as follows:

(a) Background:

  The files in this section contain general background material,
  similar to what is in the standard library, but self-contained.

  Boolean.agda:
   The type of booleans.

  Proposition.agda:
   Basic definitions in propositional logic.

  Equality.agda:
   Basic properties of equality.

  Decidable.agda:
   Some definitions to deal with decidable properties.

  Inspect.agda:
   Agda's "inspect" paradigm, to assist with pattern matching.

  Nat.agda:
   Basic properties of the natural numbers.

  Maybe.agda:
   The "Maybe" type.

  List.agda:
   Basic properties of lists.

(b) Statement of the result

  The files in this section contain the statement of the main result,
  and the definitions that are required to state it.

  Word.agda:
   Basic properties of words.

  Generator.agda:
   Generators and relations for our two groups, and statement of main result.

(c) Proof of the result

  The files in this section contain the proof of the main result, as
  well as many auxiliary definitions and tactics that are used in the
  proof.

  Word-Lemmas.agda:
   Basic lemmas about monoids and groups, and equational reasoning.

  Reidemeister-Schreier.agda:
   Two versions of the Reidemeister-Schreier theorem.

  Word-Tactics.agda:
   Some tactics for proving properties of words.

  Clifford-Lemmas.agda:
   A decision procedure for equality of 2-qubit Clifford operators.

  Clifford+T-Lemmas.agda:
   Properties and tactics for Clifford+T operators.

  Greylyn-Lemmas.agda:
   Some automation for Greylyn's 1- and 2-level operators.

  Soundness.agda:
   Proof of soundness.

  Greylyn-Simplified.agda:
   A smaller set of generators and relations for Greylyn's operators.

  PauliRotations.agda:
   Definitions, properties, and tactics for Pauli rotations.

  Equation1.agda -- Equation46.agda:
   Explicit proofs of 46 relations required for completeness.

  Completeness.agda:
   Proof of completeness.

(d) Top-level proof witness

  The purpose of this file is to provide a single entry point for
  checking the proof of the main result without having to read any of
  the files in section (c).

  Proof.agda:
   The final witness for soundness and completeness.


Authors
-------

Xiaoning Bian <bian@dal.ca>

Peter Selinger <selinger@dal.ca>


Copyright and License
---------------------

(C) 2022 Xiaoning Bian and Peter Selinger.

This works is licensed under the Creative Commons CC BY 2.0 license.
See https://creativecommons.org/licenses/by/2.0/ for more details.


==> anc/Boolean.agda <==
-- This module provides the type of booleans.

module Boolean where

data Boolean : Set where
  false : Boolean
  true : Boolean


==> anc/Clifford-Lemmas.agda <==
-- This module implements 'rewrite-clifford', a complete decision
-- procedure for equality of 2-qubit Clifford operators.
--
-- This is done in a bootstrapping way: we first prove a small number
-- of lemmas, then use these to define a rewrite relation, then use
-- the rewrite relation to prove more lemmas, then define a more
-- powerful rewrite relation, and so on.

open import Boolean
open import Proposition
open import Equality as Eq using (_==_; auto)
open import Decidable
open import Nat
open import Maybe
open import List

open import Word
open import Generator
open import Word-Lemmas
open import Word-Tactics

module Clifford-Lemmas where

-- ----------------------------------------------------------------------
-- * Clifford equations

module Clifford where

  -- We consider the Clifford subset of the equational theory. This
  -- has the advantage that we can dualize any proof (i.e., exchange
  -- the roles of the 1st and 2nd qubits) without having to worry
  -- about non-Clifford relations (such as rel-A, rel-B, and rel-C,
  -- the duals of which will be proved much later).

  open Monoid-Subtheories
  open Clifford+T

  infix 5 CRel

  -- The Clifford relations. For convenience, we still take all of the
  -- Clifford+T generators, but we consider only Clifford relations.
  -- In other words, the T-generators will be considered as abstract,
  -- satisfying no relations (except commutativity with scalars).
  data CRel : Context Clifford+T.Generator where
    -- Monoidal structure.
    comm-W : ∀ g -> CRel (W • gen g === gen g • W)
    comm-H0-H1 : CRel (H0 • H1 === H1 • H0)
    comm-H0-S1 : CRel (H0 • S1 === S1 • H0)
    comm-S0-H1 : CRel (S0 • H1 === H1 • S0)
    comm-S0-S1 : CRel (S0 • S1 === S1 • S0)

    -- Order of elements.
    order-W : CRel (W ^ 8 === ε)
    order-H0 : CRel (H0 ^ 2 === ε)
    order-H1 : CRel (H1 ^ 2 === ε)
    order-S0 : CRel (S0 ^ 4 === ε)
    order-S1 : CRel (S1 ^ 4 === ε)
    order-S0H0 : CRel ((S0 • H0) ^ 3 === W)
    order-S1H1 : CRel ((S1 • H1) ^ 3 === W)
    order-CZ : CRel (CZ ^ 2 === ε)

    -- Remaining Clifford relations.
    comm-S0-CZ : CRel (S0 • CZ === CZ • S0)
    comm-S1-CZ : CRel (S1 • CZ === CZ • S1)
    rel-X0-CZ : CRel (X0 • CZ === CZ • S1 • S1 • X0)
    rel-X1-CZ : CRel (X1 • CZ === CZ • S0 • S0 • X1)
    rel-CZ-H0-CZ : CRel (CZ • H0 • CZ === S0 • H0 • CZ • S0 • H0 • S0 • S1 • W⁻¹)
    rel-CZ-H1-CZ : CRel (CZ • H1 • CZ === S1 • H1 • CZ • S1 • H1 • S1 • S0 • W⁻¹)

  -- Inclusion of the Clifford relations in the Clifford+T relations.
  inclusion-gen : ∀ {E} -> CRel E -> Rel ⊢ E
  inclusion-gen (comm-W g) = axiom (comm-W g)
  inclusion-gen comm-H0-H1 = axiom comm-H0-H1
  inclusion-gen comm-H0-S1 = axiom comm-H0-S1
  inclusion-gen comm-S0-H1 = axiom comm-S0-H1
  inclusion-gen comm-S0-S1 = axiom comm-S0-S1
  inclusion-gen order-W = axiom order-W
  inclusion-gen order-H0 = axiom order-H0
  inclusion-gen order-H1 = axiom order-H1
  inclusion-gen order-S0 = axiom order-S0
  inclusion-gen order-S1 = axiom order-S1
  inclusion-gen order-S0H0 = axiom order-S0H0
  inclusion-gen order-S1H1 = axiom order-S1H1
  inclusion-gen order-CZ = axiom order-CZ
  inclusion-gen comm-S0-CZ = axiom comm-S0-CZ
  inclusion-gen comm-S1-CZ = axiom comm-S1-CZ
  inclusion-gen rel-X0-CZ = axiom rel-X0-CZ
  inclusion-gen rel-X1-CZ = axiom rel-X1-CZ
  inclusion-gen rel-CZ-H0-CZ = axiom rel-CZ-H0-CZ
  inclusion-gen rel-CZ-H1-CZ = axiom rel-CZ-H1-CZ

  inclusion : CRel ⊆ Rel
  inclusion = lemma-⊆ inclusion-gen

-- ----------------------------------------------------------------------
-- * Data required for applying word tactics to Clifford generators

module Clifford-Data where

  open Monoid-Equational
  open Clifford
  open Clifford+T

  -- Commutativity.
  comm : (x y : Clifford+T.Generator) -> Maybe (commutes CRel x y)
  comm W-gen y = Just (axiom (comm-W y))
  comm y W-gen = Just (axiom (comm-W y) reversed)
  comm H0-gen H1-gen = Just (axiom comm-H0-H1)
  comm H0-gen S1-gen = Just (axiom comm-H0-S1)
  comm H1-gen H0-gen = Just (axiom comm-H0-H1 reversed)
  comm H1-gen S0-gen = Just (axiom comm-S0-H1 reversed)
  comm S0-gen H1-gen = Just (axiom comm-S0-H1)
  comm S0-gen S1-gen = Just (axiom comm-S0-S1)
  comm S0-gen CZ-gen = Just (axiom comm-S0-CZ)
  comm S1-gen H0-gen = Just (axiom comm-H0-S1 reversed)
  comm S1-gen S0-gen = Just (axiom comm-S0-S1 reversed)
  comm S1-gen CZ-gen = Just (axiom comm-S1-CZ)
  comm CZ-gen S0-gen = Just (axiom comm-S0-CZ reversed)
  comm CZ-gen S1-gen = Just (axiom comm-S1-CZ reversed)
  comm x y = Nothing

  -- We number the generators for the purpose of ordering them.
  ord : Clifford+T.Generator -> Nat
  ord W-gen = 0
  ord H0-gen = 1
  ord H1-gen = 2
  ord S0-gen = 3
  ord S1-gen = 4
  ord T0-gen = 5
  ord T1-gen = 6
  ord CZ-gen = 7

  -- Ordering of generators.
  less : Clifford+T.Generator -> Clifford+T.Generator -> Boolean
  less x y with ord x <=? ord y
  less x y | yes _ = true
  less x y | no _ = false

module Commuting-Clifford = Commuting Clifford+T.Generator Clifford.CRel Clifford-Data.comm Clifford-Data.less

-- ----------------------------------------------------------------------
-- * Duality

module Clifford-Duality where

  -- Here, we provide a proof principle for duality (an equation is
  -- provable iff its dual is provable).

  open Monoid-Equational
  open Clifford
  open Clifford+T

  -- Each generator has a dual, obtained by swapping the two qubits.
  dual-gen : Clifford+T.Generator -> Clifford+T.Generator
  dual-gen W-gen = W-gen
  dual-gen H0-gen = H1-gen
  dual-gen H1-gen = H0-gen
  dual-gen S0-gen = S1-gen
  dual-gen S1-gen = S0-gen
  dual-gen T0-gen = T1-gen
  dual-gen T1-gen = T0-gen
  dual-gen CZ-gen = CZ-gen

  -- Compute the dual of a word.
  dual : Word Clifford+T.Generator -> Word Clifford+T.Generator
  dual (gen x) = gen (dual-gen x)
  dual ε = ε
  dual (w • u) = dual w • dual u

  -- Lemma: duality is an involution.
  lemma-double-dual : ∀ w -> w == dual (dual w)
  lemma-double-dual (gen W-gen) = Eq.refl
  lemma-double-dual (gen H0-gen) = Eq.refl
  lemma-double-dual (gen H1-gen) = Eq.refl
  lemma-double-dual (gen S0-gen) = Eq.refl
  lemma-double-dual (gen S1-gen) = Eq.refl
  lemma-double-dual (gen T0-gen) = Eq.refl
  lemma-double-dual (gen T1-gen) = Eq.refl
  lemma-double-dual (gen CZ-gen) = Eq.refl
  lemma-double-dual ε = Eq.refl
  lemma-double-dual (w • v) = Eq.cong _•_ (lemma-double-dual w) (lemma-double-dual v)

  -- Dualize a proof. Duality is useful early on. However, we will not
  -- prove the duals of axioms rel-A, rel-B, and rel-C until much
  -- later. Therefore, we work only with Clifford relations for the
  -- time being.
  lemma-dual : ∀ {w u} -> CRel ⊢ w === u -> CRel ⊢ dual w === dual u
  lemma-dual (axiom (comm-W g)) = axiom (comm-W (dual-gen g))
  lemma-dual (axiom comm-H0-H1) = axiom comm-H0-H1 reversed
  lemma-dual (axiom comm-H0-S1) = axiom comm-S0-H1 reversed
  lemma-dual (axiom comm-S0-H1) = axiom comm-H0-S1 reversed
  lemma-dual (axiom comm-S0-S1) = axiom comm-S0-S1 reversed
  lemma-dual (axiom order-W) = axiom order-W
  lemma-dual (axiom order-H0) = axiom order-H1
  lemma-dual (axiom order-H1) = axiom order-H0
  lemma-dual (axiom order-S0) = axiom order-S1
  lemma-dual (axiom order-S1) = axiom order-S0
  lemma-dual (axiom order-S0H0) = axiom order-S1H1
  lemma-dual (axiom order-S1H1) = axiom order-S0H0
  lemma-dual (axiom order-CZ) = axiom order-CZ
  lemma-dual (axiom comm-S0-CZ) = axiom comm-S1-CZ
  lemma-dual (axiom comm-S1-CZ) = axiom comm-S0-CZ
  lemma-dual (axiom rel-X0-CZ) = axiom rel-X1-CZ
  lemma-dual (axiom rel-X1-CZ) = axiom rel-X0-CZ
  lemma-dual (axiom rel-CZ-H0-CZ) = axiom rel-CZ-H1-CZ
  lemma-dual (axiom rel-CZ-H1-CZ) = axiom rel-CZ-H0-CZ
  lemma-dual refl = refl
  lemma-dual (symm hyp) = symm (lemma-dual hyp)
  lemma-dual (trans hyp hyp₁) = trans (lemma-dual hyp) (lemma-dual hyp₁)
  lemma-dual (cong hyp hyp₁) = cong (lemma-dual hyp) (lemma-dual hyp₁)
  lemma-dual assoc = assoc
  lemma-dual left-unit = left-unit
  lemma-dual right-unit = right-unit

  -- A proof principle for duality.
  by-duality : ∀ {w u} -> CRel ⊢ w === u -> CRel ⊢ dual w === dual u
  by-duality = lemma-dual

-- ----------------------------------------------------------------------
-- * Lemmas

module Clifford-Powers where

  -- This module provides a rewrite system for reducing powers of
  -- Clifford operators (for example, S⁴ → I). It also commutes
  -- generators on different qubits (for example, H1 H0 → H0 H1).
  -- Finally, it moves scalars to the end of the word. While this is
  -- not yet a very powerful rewrite system, it is a useful
  -- bootstrapping step.

  open Monoid-Equational
  open Rewriting
  open InContext
  open Clifford
  open Associative
  open Clifford+T

  -- ----------------------------------------------------------------------
  -- * Lemmas

  -- The following lemmas are needed to justify the rewrite steps.

  -- General commutativity for W.
  lemma-comm-W : ∀ {g} -> CRel ⊢ W • g === g • W
  lemma-comm-W {gen x} = axiom (Clifford.comm-W x)
  lemma-comm-W {ε} = general-assoc auto
  lemma-comm-W {g • h} =
     equational W • (g • h)
             by assoc reversed
         equals (W • g) • h
             by left lemma-comm-W
         equals (g • W) • h
             by assoc
         equals g • (W • h)
             by right lemma-comm-W
         equals g • (h • W)
             by assoc reversed
         equals (g • h) • W

  -- General commutativity for W ^ n.
  lemma-comm-W-power : ∀ n {g} -> CRel ⊢ W ^ n • g === g • W ^ n
  lemma-comm-W-power zero {g} = trans left-unit (right-unit reversed)
  lemma-comm-W-power (succ zero) {g} = lemma-comm-W
  lemma-comm-W-power (succ (succ n)) {g} =
     equational (W • W ^ succ n) • g
             by assoc
         equals W • (W ^ succ n • g)
             by right lemma-comm-W-power (succ n)
         equals W • (g • W ^ succ n)
             by assoc reversed
         equals (W • g) • W ^ succ n
             by left lemma-comm-W
         equals (g • W) • W ^ succ n
             by assoc
         equals g • (W • W ^ succ n)

  -- ----------------------------------------------------------------------
  -- * Rewrite rules for monoidal structure and order of generators

  step-order : Step-Function Clifford+T.Generator CRel

  -- Order of generators.
  step-order (S0-gen :: S0-gen :: S0-gen :: S0-gen :: xs) = Just (xs , at-head (axiom Clifford.order-S0))
  step-order (H0-gen :: H0-gen :: xs) = Just (xs , at-head (axiom order-H0))
  step-order (S1-gen :: S1-gen :: S1-gen :: S1-gen :: xs) = Just (xs , at-head (axiom Clifford.order-S1))
  step-order (H1-gen :: H1-gen :: xs) = Just (xs , at-head (axiom order-H1))
  step-order (CZ-gen :: CZ-gen :: xs) = Just (xs , at-head (axiom order-CZ))

  -- Commuting rules for unary gates.
  step-order (H1-gen :: H0-gen :: t) = Just (H0-gen :: H1-gen :: t , at-head (axiom comm-H0-H1 reversed))
  step-order (H1-gen :: S0-gen :: t) = Just (S0-gen :: H1-gen :: t , at-head (axiom comm-S0-H1 reversed))
  step-order (S1-gen :: H0-gen :: t) = Just (H0-gen :: S1-gen :: t , at-head (axiom comm-H0-S1 reversed))
  step-order (S1-gen :: S0-gen :: t) = Just (S0-gen :: S1-gen :: t , at-head (axiom comm-S0-S1 reversed))
  
  step-order (W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: xs) = Just (xs , at-head (axiom order-W))
  step-order (W-gen :: nil) = Nothing
  step-order (W-gen :: W-gen :: t) = Nothing
  step-order (W-gen :: xs) = Just (xs ++ (W-gen :: nil) , claim)
    where
      claim =
        equational W • word-of-list xs
                by lemma-comm-W
            equals word-of-list xs • W
                by general-assoc auto
            equals word-of-list xs • W • ε
                by lemma-append xs (W-gen :: nil)
            equals word-of-list (xs ++ W-gen :: nil)
   
  -- Catch-all
  step-order _ = Nothing

  -- From this rewrite relation, we extract a tactic 'general-powers'.
  open Rewriting.Step (step-cong step-order) renaming (general-rewrite to general-powers) public

module Clifford-Rewriting1 where

  -- This module provides a complete rewrite system for 1-qubit
  -- Clifford operators. It is specialized toward relations on qubit 0
  -- (but can also be applied to qubit 1 via duality).

  open Monoid-Equational
  open Commuting-Clifford
  open Rewriting
  open InContext
  open Clifford
  open Clifford-Duality
  open Associative
  open Clifford-Powers
  open Clifford+T

  -- ----------------------------------------------------------------------
  -- * Lemmas

  -- The following lemmas are needed to justify the rewrite steps.

  lemma-S0-H0-S0-H0 : CRel ⊢ S0 • H0 • S0 • H0 === H0 • S0 • S0 • S0 • W
  lemma-S0-H0-S0-H0 =
      equational S0 • H0 • S0 • H0
              by general-powers 10 auto
          equals (S0 • H0) ^ 3 • (H0 • S0 • S0 • S0)
              by left axiom order-S0H0
          equals W • (H0 • S0 • S0 • S0)
              by general-comm auto
          equals H0 • S0 • S0 • S0 • W

  lemma-H0-S0-H0-S0 : CRel ⊢ H0 • S0 • H0 • S0 === S0 • S0 • S0 • H0 • W
  lemma-H0-S0-H0-S0 =
      equational H0 • S0 • H0 • S0
              by general-powers 10 auto
                 equals S0⁻¹ • (S0 • H0) ^ 3 • H0
              by right left axiom order-S0H0              
          equals S0⁻¹ • W • H0
              by general-comm auto
          equals S0 • S0 • S0 • H0 • W

  lemma-H0-S0-S0-S0-H0 : CRel ⊢ H0 • S0 • S0 • S0 • H0 === S0 • H0 • S0 • W ^ 7
  lemma-H0-S0-S0-S0-H0 =
      equational H0 • S0 • S0 • S0 • H0
              by general-powers 10 auto
          equals H0 • (S0 • S0 • S0 • H0 • W) • W⁻¹
              by right left lemma-H0-S0-H0-S0 reversed
          equals H0 • (H0 • S0 • H0 • S0) • W⁻¹
              by general-powers 10 auto
          equals S0 • H0 • S0 • W ^ 7

  lemma-S0-H0-S0-S0-H0-S0 : CRel ⊢ S0 • H0 • S0 • S0 • H0 • S0 === H0 • S0 • S0 • H0 • W ^ 2
  lemma-S0-H0-S0-S0-H0-S0 =
      equational S0 • H0 • S0 • S0 • H0 • S0
              by general-powers 10 auto
          equals ((S0 • H0 • S0 • W ^ 7) • (S0 • H0 • S0 • W ^ 7)) • W ^ 2
              by left cong lemma-H0-S0-S0-S0-H0 lemma-H0-S0-S0-S0-H0 reversed
          equals ((H0 • S0 • S0 • S0 • H0) • (H0 • S0 • S0 • S0 • H0)) • W ^ 2
              by general-powers 10 auto
          equals H0 • S0 • S0 • H0 • W ^ 2

  lemma-H0-S0-S0-H0-S0-S0 : CRel ⊢ H0 • S0 • S0 • H0 • S0 • S0 === S0 • S0 • H0 • S0 • S0 • H0 • W ^ 4
  lemma-H0-S0-S0-H0-S0-S0 =
      equational H0 • S0 • S0 • H0 • S0 • S0
              by general-powers 10 auto
          equals (H0 • S0) • (S0 • H0 • S0 • W ^ 7) • (S0 • W)
              by right left lemma-H0-S0-S0-S0-H0 reversed
          equals (H0 • S0) • (H0 • S0 • S0 • S0 • H0) • (S0 • W)
              by general-assoc auto
          equals (H0 • S0 • H0 • S0) • (S0 • S0 • H0 • S0 • W)
              by left lemma-H0-S0-H0-S0
          equals (S0 • S0 • S0 • H0 • W) • (S0 • S0 • H0 • S0 • W)
              by general-comm auto
          equals (S0 • S0) • (S0 • H0 • S0 • S0 • H0 • S0) • W ^ 2
              by right left lemma-S0-H0-S0-S0-H0-S0
          equals (S0 • S0) • (H0 • S0 • S0 • H0 • W ^ 2) • W ^ 2
              by general-comm auto
          equals S0 • S0 • H0 • S0 • S0 • H0 • W ^ 4

  lemma-S0-S0-S0-H0-S0-S0-H0 : CRel ⊢ S0 • S0 • S0 • H0 • S0 • S0 • H0 === H0 • S0 • S0 • H0 • S0 • W ^ 6
  lemma-S0-S0-S0-H0-S0-S0-H0 =
      equational S0 • S0 • S0 • H0 • S0 • S0 • H0
              by general-powers 10 auto
          equals (S0 • S0 • S0 • H0 • W) • (S0 • S0 • H0 • W • W ^ 6)
              by left lemma-H0-S0-H0-S0 reversed
          equals (H0 • S0 • H0 • S0) • (S0 • S0 • H0 • W • W ^ 6)
              by general-assoc auto
          equals (H0 • S0 • H0) • (S0 • S0 • S0 • H0 • W) • W ^ 6
              by right left lemma-H0-S0-H0-S0 reversed
          equals (H0 • S0 • H0) • (H0 • S0 • H0 • S0) • W ^ 6
              by general-powers 10 auto
          equals H0 • S0 • S0 • H0 • S0 • W ^ 6

  lemma-S0-S0-S0-H0-S0-S0-S0 : CRel ⊢ S0 • S0 • S0 • H0 • S0 • S0 • S0 === H0 • S0 • H0 • W ^ 7
  lemma-S0-S0-S0-H0-S0-S0-S0 =
      equational S0 • S0 • S0 • H0 • S0 • S0 • S0
              by general-powers 10 auto
          equals (S0 • S0 • S0) • (H0 • S0 • S0 • S0 • W) • W ^ 7
              by right left lemma-S0-H0-S0-H0 reversed
          equals (S0 • S0 • S0) • (S0 • H0 • S0 • H0) • W ^ 7
              by general-powers 10 auto
          equals H0 • S0 • H0 • W ^ 7

  -- ----------------------------------------------------------------------
  -- * Rewrite rules for 1-qubit Clifford relations
  
  step-clifford1 : Step-Function Clifford+T.Generator CRel

  -- Rules for unary gates.
  step-clifford1 (H0-gen :: H0-gen :: t) = Just (t , at-head (axiom order-H0))
  step-clifford1 (S0-gen :: S0-gen :: S0-gen :: S0-gen :: t) = Just (t , at-head (axiom order-S0))
  step-clifford1 (S0-gen :: H0-gen :: S0-gen :: H0-gen :: t) = Just (H0-gen :: S0-gen :: S0-gen :: S0-gen :: W-gen :: t , at-head lemma-S0-H0-S0-H0)
  step-clifford1 (H0-gen :: S0-gen :: H0-gen :: S0-gen :: t) = Just (S0-gen :: S0-gen :: S0-gen :: H0-gen :: W-gen :: t , at-head lemma-H0-S0-H0-S0)
  step-clifford1 (H0-gen :: S0-gen :: S0-gen :: S0-gen :: H0-gen :: t) = Just (S0-gen :: H0-gen :: S0-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: t , at-head lemma-H0-S0-S0-S0-H0)
  step-clifford1 (S0-gen :: H0-gen :: S0-gen :: S0-gen :: H0-gen :: S0-gen :: t) = Just (H0-gen :: S0-gen :: S0-gen :: H0-gen :: W-gen :: W-gen :: t , at-head lemma-S0-H0-S0-S0-H0-S0)
  step-clifford1 (H0-gen :: S0-gen :: S0-gen :: H0-gen :: S0-gen :: S0-gen :: t) = Just (S0-gen :: S0-gen :: H0-gen :: S0-gen :: S0-gen :: H0-gen :: W-gen :: W-gen :: W-gen :: W-gen :: t , at-head lemma-H0-S0-S0-H0-S0-S0)
  step-clifford1 (S0-gen :: S0-gen :: S0-gen :: H0-gen :: S0-gen :: S0-gen :: H0-gen :: t) = Just (H0-gen :: S0-gen :: S0-gen :: H0-gen :: S0-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: t , at-head lemma-S0-S0-S0-H0-S0-S0-H0)
  step-clifford1 (S0-gen :: S0-gen :: S0-gen :: H0-gen :: S0-gen :: S0-gen :: S0-gen :: t) = Just (H0-gen :: S0-gen :: H0-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: t , at-head lemma-S0-S0-S0-H0-S0-S0-S0)

  step-clifford1 (H1-gen :: H1-gen :: t) = Just (t , at-head (axiom order-H1))
  step-clifford1 (S1-gen :: S1-gen :: S1-gen :: S1-gen :: t) = Just (t , at-head (axiom order-S1))
  step-clifford1 (S1-gen :: H1-gen :: S1-gen :: H1-gen :: t) = Just (H1-gen :: S1-gen :: S1-gen :: S1-gen :: W-gen :: t , at-head (by-duality lemma-S0-H0-S0-H0))
  step-clifford1 (H1-gen :: S1-gen :: H1-gen :: S1-gen :: t) = Just (S1-gen :: S1-gen :: S1-gen :: H1-gen :: W-gen :: t , at-head (by-duality lemma-H0-S0-H0-S0))
  step-clifford1 (H1-gen :: S1-gen :: S1-gen :: S1-gen :: H1-gen :: t) = Just (S1-gen :: H1-gen :: S1-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: t , at-head (by-duality lemma-H0-S0-S0-S0-H0))
  step-clifford1 (S1-gen :: H1-gen :: S1-gen :: S1-gen :: H1-gen :: S1-gen :: t) = Just (H1-gen :: S1-gen :: S1-gen :: H1-gen :: W-gen :: W-gen :: t , at-head (by-duality lemma-S0-H0-S0-S0-H0-S0))
  step-clifford1 (H1-gen :: S1-gen :: S1-gen :: H1-gen :: S1-gen :: S1-gen :: t) = Just (S1-gen :: S1-gen :: H1-gen :: S1-gen :: S1-gen :: H1-gen :: W-gen :: W-gen :: W-gen :: W-gen :: t , at-head (by-duality lemma-H0-S0-S0-H0-S0-S0))
  step-clifford1 (S1-gen :: S1-gen :: S1-gen :: H1-gen :: S1-gen :: S1-gen :: H1-gen :: t) = Just (H1-gen :: S1-gen :: S1-gen :: H1-gen :: S1-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: t , at-head (by-duality lemma-S0-S0-S0-H0-S0-S0-H0))
  step-clifford1 (S1-gen :: S1-gen :: S1-gen :: H1-gen :: S1-gen :: S1-gen :: S1-gen :: t) = Just (H1-gen :: S1-gen :: H1-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: t , at-head (by-duality lemma-S0-S0-S0-H0-S0-S0-S0))

  -- Catch-all
  step-clifford1 _ = Nothing

  -- From this rewrite relation, we extract a tactic 'rewrite-clifford1'.
  open Rewriting.Step (step-cong step-order then step-cong step-clifford1) renaming (general-rewrite to rewrite-clifford1) public

module Clifford-Rewriting where

  -- This module provides a complete rewrite system for 2-qubit
  -- Clifford operators.

  open Monoid-Equational
  open Associative
  open Commuting-Clifford
  open Rewriting
  open InContext
  open Clifford
  open Clifford-Duality
  open Clifford+T
  open Clifford-Powers
  open Clifford-Rewriting1

  -- ----------------------------------------------------------------------
  -- * More lemmas
  
  -- The following lemmas are needed to justify the rewrite steps.

  lemma-S0-S0-H0-CZ : CRel ⊢ S0 • S0 • H0 • CZ === H0 • CZ • X0 • S1 • S1
  lemma-S0-S0-H0-CZ =
      equational S0 • S0 • H0 • CZ
              by rewrite-clifford1 10 auto
          equals H0 • (X0 • CZ)
              by right axiom rel-X0-CZ
          equals H0 • (CZ • S1 • S1 • X0)
              by rewrite-clifford1 10 auto
          equals H0 • CZ • X0 • S1 • S1

  lemma-H0-S0-H0-CZ : CRel ⊢ H0 • S0 • H0 • CZ === S0 • H0 • CZ • S0 • X0 • S1 • S1 • W⁻¹
  lemma-H0-S0-H0-CZ =
      equational H0 • S0 • H0 • CZ
              by rewrite-clifford1 10 auto
          equals S0 • S0 • S0 • H0 • S0 • S0 • S0 • W • CZ
              by general-comm auto
          equals S0 • (S0 • S0 • H0 • CZ) • (S0 • S0 • S0 • W)
              by right left lemma-S0-S0-H0-CZ
          equals S0 • (H0 • CZ • X0 • S1 • S1) • (S0 • S0 • S0 • W)
              by rewrite-clifford1 20 auto
          equals S0 • H0 • CZ • S0 • X0 • S1 • S1 • W⁻¹

  lemma-S0-H0-CZ-H0-H1-CZ : CRel ⊢ S0 • H0 • CZ • H0 • H1 • CZ === H0 • CZ • H0 • H1 • CZ • H1 • S1 • H1
  lemma-S0-H0-CZ-H0-H1-CZ =
      equational S0 • H0 • CZ • H0 • H1 • CZ
              by general-powers 10 auto
          equals (S0 • H0) • (CZ • H0 • CZ) • (CZ • H1 • CZ)
              by right left axiom rel-CZ-H0-CZ
          equals (S0 • H0) • (S0 • H0 • CZ • S0 • H0 • S0 • S1 • W⁻¹) • (CZ • H1 • CZ)
              by rewrite-clifford1 10 auto
          equals H0 • S0 • S0 • S0 • CZ • S0 • H0 • S0 • S1 • CZ • H1 • CZ
              by general-comm auto
          equals H0 • CZ • S0 • S0 • S0 • S0 • H0 • S0 • S1 • CZ • H1 • CZ
              by rewrite-clifford1 10 auto
          equals (H0 • CZ • H0 • S0 • S1) • (CZ • H1 • CZ)
              by right axiom rel-CZ-H1-CZ
          equals (H0 • CZ • H0 • S0 • S1) • (S1 • H1 • CZ • S1 • H1 • S1 • S0 • W⁻¹)
              by general-assoc auto
          equals (H0 • CZ • H0 • S0) • (S1 • S1 • H1 • CZ) • (S1 • H1 • S1 • S0 • W⁻¹)
              by right left by-duality lemma-S0-S0-H0-CZ
          equals (H0 • CZ • H0 • S0) • (H1 • CZ • X1 • S0 • S0) • (S1 • H1 • S1 • S0 • W⁻¹)
              by general-comm auto
          equals H0 • CZ • H0 • H1 • CZ • S0 •  X1 • S0 • S0 • S1 • H1 • S1 • S0 • W⁻¹
              by rewrite-clifford1 30 auto
          equals H0 • CZ • H0 • H1 • CZ • H1 • S1 • H1

  lemma-H0-CZ-S0-H0-H1-CZ : CRel ⊢ H0 • CZ • S0 • H0 • H1 • CZ === CZ • S0 • H0 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • S1 • H1 • S1
  lemma-H0-CZ-S0-H0-H1-CZ =
      equational H0 • CZ • S0 • H0 • H1 • CZ
              by general-comm auto
          equals H0 • S0 • CZ • H0 • H1 • CZ
              by general-powers 10 auto
          equals (H0 • S0) • (CZ • H0 • CZ) • (CZ • H1 • CZ)
              by right left axiom rel-CZ-H0-CZ
          equals (H0 • S0) • (S0 • H0 • CZ • S0 • H0 • S0 • S1 • W⁻¹) • (CZ • H1 • CZ)
              by general-assoc auto
          equals (X0 • CZ) • (S0 • H0 • S0 • S1 • W⁻¹ • CZ • H1 • CZ)
              by left axiom rel-X0-CZ
          equals (CZ • S1 • S1 • X0) • (S0 • H0 • S0 • S1 • W⁻¹ • CZ • H1 • CZ)
              by rewrite-clifford1 30 auto
          equals (CZ • H0 • S0 • H0 • S1 • S1 • S1) • (CZ • H1 • CZ)
              by right axiom rel-CZ-H1-CZ
          equals (CZ • H0 • S0 • H0 • S1 • S1 • S1) • (S1 • H1 • CZ • S1 • H1 • S1 • S0 • W⁻¹)
              by general-powers 10 auto
          equals (CZ • H1) • (H0 • S0 • H0 • CZ) • (S1 • H1 • S1 • S0 • W⁻¹)
              by right left lemma-H0-S0-H0-CZ
          equals (CZ • H1) • (S0 • H0 • CZ • S0 • X0 • S1 • S1 • W⁻¹) • (S1 • H1 • S1 • S0 • W⁻¹)
              by rewrite-clifford1 20 auto
          equals CZ • S0 • H0 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • S1 • H1 • S1

  lemma-H0-CZ-H0-H1-CZ-H0-H1-CZ : CRel ⊢ H0 • CZ • H0 • H1 • CZ • H0 • H1 • CZ === CZ • H0 • H1 • CZ • H0 • H1 • CZ • H1
  lemma-H0-CZ-H0-H1-CZ-H0-H1-CZ =
      equational H0 • CZ • H0 • H1 • CZ • H0 • H1 • CZ
              by general-powers 10 auto
          equals (H0 • CZ • H0 • H1) • (CZ • H0 • CZ) • (CZ • H1 • CZ)
              by right left axiom rel-CZ-H0-CZ
          equals (H0 • CZ • H0 • H1) • (S0 • H0 • CZ • S0 • H0 • S0 • S1 • W⁻¹) • (CZ • H1 • CZ)
              by general-comm auto
          equals (H0 • CZ • H1) • (H0 • S0 • H0 • CZ) • (S0 • H0 • S0 • S1 • W⁻¹ • CZ • H1 • CZ)
              by right left lemma-H0-S0-H0-CZ
          equals (H0 • CZ • H1) • (S0 • H0 • CZ • S0 • X0 • S1 • S1 • W⁻¹) • (S0 • H0 • S0 • S1 • W⁻¹ • CZ • H1 • CZ)
              by general-comm auto
          equals (H0 • CZ • S0 • H0 • H1 • CZ) • (S0 • X0 • S1 • S1 • W⁻¹ • S0 • H0 • S0 • S1 • W⁻¹ • CZ • H1 • CZ)
              by left lemma-H0-CZ-S0-H0-H1-CZ
          equals (CZ • S0 • H0 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • S1 • H1 • S1) • (S0 • X0 • S1 • S1 • W⁻¹ • S0 • H0 • S0 • S1 • W⁻¹ • CZ • H1 • CZ)
              by rewrite-clifford1 70 auto
          equals CZ • S0 • H0 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • H1 • CZ • H1 • CZ
              by general-comm auto
          equals (CZ • H1 • S1 • S1 • S1) • (S0 • H0 • CZ • H0 • H1 • CZ) • (S0 • H1 • CZ)
              by right left lemma-S0-H0-CZ-H0-H1-CZ
          equals (CZ • H1 • S1 • S1 • S1) • (H0 • CZ • H0 • H1 • CZ • H1 • S1 • H1) • (S0 • H1 • CZ)
              by general-powers 10 auto
          equals CZ • H1 • S1 • S1 • S1 • H0 • CZ • H0 • H1 • CZ • H1 • S1 • S0 • CZ
              by general-comm auto
          equals (CZ • H1 • S1 • S1 • S1 • H0 • CZ • H0 • H1) • (CZ • H1 • CZ) • (S0 • S1)
              by right left axiom rel-CZ-H1-CZ
          equals (CZ • H1 • S1 • S1 • S1 • H0 • CZ • H0 • H1) • (S1 • H1 • CZ • S1 • H1 • S1 • S0 • W⁻¹) • (S0 • S1)
              by general-comm auto
          equals CZ • H1 • H0 • CZ • H0 • S1 • S1 • S1 • H1 • S1 • H1 • S1 • CZ • H1 • S1 • S0 • W⁻¹ • S0 • S1
              by rewrite-clifford1 20 auto
          equals (CZ • H1 • H0 • CZ • H0) • (S1 • S1 • H1 • CZ) • (H1 • S1 • S0 • S0 • S1)
              by right left by-duality lemma-S0-S0-H0-CZ
          equals (CZ • H1 • H0 • CZ • H0) • (H1 • CZ • X1 • S0 • S0) • (H1 • S1 • S0 • S0 • S1)
              by rewrite-clifford1 20 auto
          equals CZ • H0 • H1 • CZ • H0 • H1 • CZ • H1

  lemma-S0-H1-CZ : CRel ⊢ S0 • H1 • CZ === H1 • CZ • S0
  lemma-S0-H1-CZ = general-comm auto

  lemma-S0-S1-H1-CZ : CRel ⊢ S0 • S1 • H1 • CZ === S1 • H1 • CZ • S0
  lemma-S0-S1-H1-CZ = general-comm auto

  lemma-S1-S1-H1-CZ : CRel ⊢ S1 • S1 • H1 • CZ === H1 • CZ • S0 • S0 • X1
  lemma-S1-S1-H1-CZ =
      equational S1 • S1 • H1 • CZ
              by by-duality lemma-S0-S0-H0-CZ
          equals H1 • CZ • X1 • S0 • S0
              by general-comm auto
          equals H1 • CZ • S0 • S0 • X1

  lemma-S0-S0-H0-H1-CZ : CRel ⊢ S0 • S0 • H0 • H1 • CZ === H0 • H1 • CZ • X0 • S1 • S1
  lemma-S0-S0-H0-H1-CZ =
      equational S0 • S0 • H0 • H1 • CZ
              by general-comm auto
          equals H1 • (S0 • S0 • H0 • CZ)
              by right lemma-S0-S0-H0-CZ
          equals H1 • (H0 • CZ • X0 • S1 • S1)
              by general-comm auto
          equals H0 • H1 • CZ • X0 • S1 • S1

  lemma-S0-S0-H0-S1-H1-CZ : CRel ⊢ S0 • S0 • H0 • S1 • H1 • CZ === H0 • S1 • H1 • CZ • X0 • S1 • S1
  lemma-S0-S0-H0-S1-H1-CZ =
      equational S0 • S0 • H0 • S1 • H1 • CZ
              by general-comm auto
          equals (S1 • H1) • (S0 • S0 • H0 • CZ)
              by right lemma-S0-S0-H0-CZ
          equals (S1 • H1) • (H0 • CZ • X0 • S1 • S1)
              by general-comm auto
          equals H0 • S1 • H1 • CZ • X0 • S1 • S1

  lemma-H1-S1-H1-CZ : CRel ⊢ H1 • S1 • H1 • CZ === S1 • H1 • CZ • S0 • S0 • S1 • X1 • W⁻¹
  lemma-H1-S1-H1-CZ =
      equational H1 • S1 • H1 • CZ
              by by-duality lemma-H0-S0-H0-CZ
          equals S1 • H1 • CZ • S1 • X1 • S0 • S0 • W⁻¹
              by general-comm auto
          equals S1 • H1 • CZ • S0 • S0 • S1 • X1 • W⁻¹

  lemma-H0-S0-H0-H1-CZ : CRel ⊢ H0 • S0 • H0 • H1 • CZ === S0 • H0 • H1 • CZ • S0 • X0 • S1 • S1 • W⁻¹
  lemma-H0-S0-H0-H1-CZ =
      equational H0 • S0 • H0 • H1 • CZ
              by general-comm auto
          equals H1 • (H0 • S0 • H0 • CZ)
              by right lemma-H0-S0-H0-CZ
          equals H1 • (S0 • H0 • CZ • S0 • X0 • S1 • S1 • W⁻¹)
              by general-comm auto
          equals S0 • H0 • H1 • CZ • S0 • X0 • S1 • S1 • W⁻¹
      
  lemma-H0-S0-H0-S1-H1-CZ : CRel ⊢ H0 • S0 • H0 • S1 • H1 • CZ === S0 • H0 • S1 • H1 • CZ • S0 • X0 • S1 • S1 • W⁻¹
  lemma-H0-S0-H0-S1-H1-CZ =
      equational H0 • S0 • H0 • S1 • H1 • CZ
              by general-comm auto
          equals (S1 • H1) • (H0 • S0 • H0 • CZ)
              by right lemma-H0-S0-H0-CZ
          equals (S1 • H1) • (S0 • H0 • CZ • S0 • X0 • S1 • S1 • W⁻¹)
              by general-comm auto
          equals S0 • H0 • S1 • H1 • CZ • S0 • X0 • S1 • S1 • W⁻¹

  lemma-S1-H1-CZ-H0-H1-CZ : CRel ⊢ S1 • H1 • CZ • H0 • H1 • CZ === H1 • CZ • H0 • H1 • CZ • H0 • S0 • H0
  lemma-S1-H1-CZ-H0-H1-CZ =
      equational S1 • H1 • CZ • H0 • H1 • CZ
              by general-comm auto
          equals S1 • H1 • CZ • H1 • H0 • CZ
              by by-duality lemma-S0-H0-CZ-H0-H1-CZ
          equals H1 • CZ • H1 • H0 • CZ • H0 • S0 • H0
              by general-comm auto
          equals H1 • CZ • H0 • H1 • CZ • H0 • S0 • H0
  
  lemma-S1-H1-CZ-S0-H0-H1-CZ : CRel ⊢ S1 • H1 • CZ • S0 • H0 • H1 • CZ === H1 • CZ • S0 • H0 • H1 • CZ • H0 • S0 • H0
  lemma-S1-H1-CZ-S0-H0-H1-CZ =
      equational S1 • H1 • CZ • S0 • H0 • H1 • CZ
              by general-comm auto
          equals S0 • (S1 • H1 • CZ • H1 • H0 • CZ)
              by right by-duality lemma-S0-H0-CZ-H0-H1-CZ
          equals S0 • (H1 • CZ • H1 • H0 • CZ • H0 • S0 • H0)
              by general-comm auto
          equals H1 • CZ • S0 • H0 • H1 • CZ • H0 • S0 • H0
  
  lemma-S0-H0-H1-CZ-H0-H1-CZ : CRel ⊢ S0 • H0 • H1 • CZ • H0 • H1 • CZ === H0 • H1 • CZ • H0 • H1 • CZ • H1 • S1 • H1
  lemma-S0-H0-H1-CZ-H0-H1-CZ =
      equational S0 • H0 • H1 • CZ • H0 • H1 • CZ
              by general-comm auto
          equals H1 • (S0 • H0 • CZ • H0 • H1 • CZ)
              by right lemma-S0-H0-CZ-H0-H1-CZ
          equals H1 • (H0 • CZ • H0 • H1 • CZ • H1 • S1 • H1)
              by general-comm auto
          equals H0 • H1 • CZ • H0 • H1 • CZ • H1 • S1 • H1

  lemma-S0-H0-CZ-H0-S1-H1-CZ : CRel ⊢ S0 • H0 • CZ • H0 • S1 • H1 • CZ === H0 • CZ • H0 • S1 • H1 • CZ • H1 • S1 • H1
  lemma-S0-H0-CZ-H0-S1-H1-CZ =
      equational S0 • H0 • CZ • H0 • S1 • H1 • CZ
              by general-comm auto
          equals S1 • (S0 • H0 • CZ • H0 • H1 • CZ)
              by right lemma-S0-H0-CZ-H0-H1-CZ
          equals S1 • (H0 • CZ • H0 • H1 • CZ • H1 • S1 • H1)
              by general-comm auto
          equals H0 • CZ • H0 • S1 • H1 • CZ • H1 • S1 • H1
  
  lemma-H1-CZ-H0-S1-H1-CZ : CRel ⊢ H1 • CZ • H0 • S1 • H1 • CZ === CZ • H0 • S1 • H1 • CZ • S0 • S0 • S0 • H0 • S0 • H1 • S1 • S1 • H1
  lemma-H1-CZ-H0-S1-H1-CZ =
      equational H1 • CZ • H0 • S1 • H1 • CZ
              by general-comm auto
          equals H1 • CZ • S1 • H1 • H0 • CZ
              by by-duality lemma-H0-CZ-S0-H0-H1-CZ
          equals CZ • S1 • H1 • H0 • CZ • H1 • S1 • S1 • H1 • S0 • S0 • S0 • H0 • S0
              by general-comm auto
          equals CZ • H0 • S1 • H1 • CZ • S0 • S0 • S0 • H0 • S0 • H1 • S1 • S1 • H1

  lemma-H1-CZ-S0-H0-S1-H1-CZ : CRel ⊢ H1 • CZ • S0 • H0 • S1 • H1 • CZ === CZ • S0 • H0 • S1 • H1 • CZ • S0 • S0 • S0 • H0 • S0 • H1 • S1 • S1 • H1
  lemma-H1-CZ-S0-H0-S1-H1-CZ =
      equational H1 • CZ • S0 • H0 • S1 • H1 • CZ
              by general-comm auto
          equals S0 • (H1 • CZ • S1 • H1 • H0 • CZ)
              by right by-duality lemma-H0-CZ-S0-H0-H1-CZ
          equals S0 • (CZ • S1 • H1 • H0 • CZ • H1 • S1 • S1 • H1 • S0 • S0 • S0 • H0 • S0)
              by general-comm auto
          equals CZ • S0 • H0 • S1 • H1 • CZ • S0 • S0 • S0 • H0 • S0 • H1 • S1 • S1 • H1

  lemma-H0-H1-CZ-S0-H0-H1-CZ : CRel ⊢ H0 • H1 • CZ • S0 • H0 • H1 • CZ === H1 • CZ • S0 • H0 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • S1 • H1 • S1
  lemma-H0-H1-CZ-S0-H0-H1-CZ =
      equational H0 • H1 • CZ • S0 • H0 • H1 • CZ
              by general-comm auto
          equals H1 • (H0 • CZ • S0 • H0 • H1 • CZ)
              by right lemma-H0-CZ-S0-H0-H1-CZ
          equals H1 • (CZ • S0 • H0 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • S1 • H1 • S1)
              by general-assoc auto
          equals H1 • CZ • S0 • H0 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • S1 • H1 • S1

  lemma-H0-CZ-S0-H0-S1-H1-CZ : CRel ⊢ H0 • CZ • S0 • H0 • S1 • H1 • CZ === CZ • S0 • H0 • S1 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • S1 • H1 • S1
  lemma-H0-CZ-S0-H0-S1-H1-CZ =
      equational H0 • CZ • S0 • H0 • S1 • H1 • CZ
              by general-comm auto
          equals S1 • (H0 • CZ • S0 • H0 • H1 • CZ)
              by right lemma-H0-CZ-S0-H0-H1-CZ
          equals S1 • (CZ • S0 • H0 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • S1 • H1 • S1)
              by general-comm auto
          equals CZ • S0 • H0 • S1 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • S1 • H1 • S1

  lemma-CZ-S0-H0-CZ : CRel ⊢ CZ • S0 • H0 • CZ === S0 • S0 • H0 • CZ • S0 • H0 • S0 • S1 • W⁻¹
  lemma-CZ-S0-H0-CZ =
      equational CZ • S0 • H0 • CZ
              by general-comm auto
          equals S0 • (CZ • H0 • CZ)
              by right axiom rel-CZ-H0-CZ
          equals S0 • (S0 • H0 • CZ • S0 • H0 • S0 • S1 • W⁻¹)
              by general-assoc auto
          equals S0 • S0 • H0 • CZ • S0 • H0 • S0 • S1 • W⁻¹

  lemma-CZ-H1-CZ : CRel ⊢ CZ • H1 • CZ === S1 • H1 • CZ • S0 • S1 • H1 • S1 • W⁻¹
  lemma-CZ-H1-CZ =
      equational CZ • H1 • CZ
              by by-duality (axiom rel-CZ-H0-CZ)
          equals S1 • H1 • CZ • S1 • H1 • S1 • S0 • W⁻¹
              by general-comm auto
          equals S1 • H1 • CZ • S0 • S1 • H1 • S1 • W⁻¹

  lemma-CZ-S1-H1-CZ : CRel ⊢ CZ • S1 • H1 • CZ === S1 • S1 • H1 • CZ • S0 • S1 • H1 • S1 • W⁻¹
  lemma-CZ-S1-H1-CZ =
      equational CZ • S1 • H1 • CZ
              by by-duality lemma-CZ-S0-H0-CZ
          equals S1 • S1 • H1 • CZ • S1 • H1 • S1 • S0 • W⁻¹
              by general-comm auto
          equals S1 • S1 • H1 • CZ • S0 • S1 • H1 • S1 • W⁻¹

  lemma-H1-CZ-H0-H1-CZ-H0-H1-CZ : CRel ⊢ H1 • CZ • H0 • H1 • CZ • H0 • H1 • CZ === CZ • H0 • H1 • CZ • H0 • H1 • CZ • H0
  lemma-H1-CZ-H0-H1-CZ-H0-H1-CZ =
      equational H1 • CZ • H0 • H1 • CZ • H0 • H1 • CZ
              by general-comm auto
          equals H1 • CZ • H1 • H0 • CZ • H1 • H0 • CZ
              by by-duality (lemma-H0-CZ-H0-H1-CZ-H0-H1-CZ)
          equals CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0
              by general-comm auto
          equals CZ • H0 • H1 • CZ • H0 • H1 • CZ • H0

  -- ----------------------------------------------------------------------
  -- * Rewrite rules for 2-qubit Clifford relations
  
  step-clifford2 : Step-Function Clifford+T.Generator CRel

  -- Rules for binary gates.
  step-clifford2 (CZ-gen :: CZ-gen :: t) = Just (t , at-head (axiom order-CZ))
  
  step-clifford2 (S1-gen :: CZ-gen :: t) = Just (CZ-gen :: S1-gen :: t , at-head (axiom comm-S1-CZ))
  step-clifford2 (S0-gen :: CZ-gen :: t) = Just (CZ-gen :: S0-gen :: t , at-head (axiom comm-S0-CZ))
  step-clifford2 (S0-gen :: H1-gen :: CZ-gen :: t) = Just (H1-gen :: CZ-gen :: S0-gen :: t , at-head lemma-S0-H1-CZ)
  step-clifford2 (S0-gen :: S1-gen :: H1-gen :: CZ-gen :: t) = Just (S1-gen :: H1-gen :: CZ-gen :: S0-gen :: t , at-head lemma-S0-S1-H1-CZ)
  
  step-clifford2 (S1-gen :: S1-gen :: H1-gen :: CZ-gen :: t) = Just (H1-gen :: CZ-gen :: S0-gen :: S0-gen :: H1-gen :: S1-gen :: S1-gen :: H1-gen :: t , at-head lemma-S1-S1-H1-CZ)
  step-clifford2 (S0-gen :: S0-gen :: H0-gen :: CZ-gen :: t) = Just (H0-gen :: CZ-gen :: H0-gen :: S0-gen :: S0-gen :: H0-gen :: S1-gen :: S1-gen :: t , at-head lemma-S0-S0-H0-CZ)
  step-clifford2 (S0-gen :: S0-gen :: H0-gen :: H1-gen :: CZ-gen :: t) = Just (H0-gen :: H1-gen :: CZ-gen :: H0-gen :: S0-gen :: S0-gen :: H0-gen :: S1-gen :: S1-gen :: t , at-head lemma-S0-S0-H0-H1-CZ)
  step-clifford2 (S0-gen :: S0-gen :: H0-gen :: S1-gen :: H1-gen :: CZ-gen :: t) = Just (H0-gen :: S1-gen :: H1-gen :: CZ-gen :: H0-gen :: S0-gen :: S0-gen :: H0-gen :: S1-gen :: S1-gen :: t , at-head lemma-S0-S0-H0-S1-H1-CZ)

  step-clifford2 (H1-gen :: S1-gen :: H1-gen :: CZ-gen :: t) = Just (S1-gen :: H1-gen :: CZ-gen :: S0-gen :: S0-gen :: S1-gen :: H1-gen :: S1-gen :: S1-gen :: H1-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: t , at-head lemma-H1-S1-H1-CZ)
  step-clifford2 (H0-gen :: S0-gen :: H0-gen :: CZ-gen :: t) = Just (S0-gen :: H0-gen :: CZ-gen :: S0-gen :: H0-gen :: S0-gen :: S0-gen :: H0-gen :: S1-gen :: S1-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: t , at-head lemma-H0-S0-H0-CZ)
  step-clifford2 (H0-gen :: S0-gen :: H0-gen :: H1-gen :: CZ-gen :: t) = Just (S0-gen :: H0-gen :: H1-gen :: CZ-gen :: S0-gen :: H0-gen :: S0-gen :: S0-gen :: H0-gen :: S1-gen :: S1-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: t , at-head lemma-H0-S0-H0-H1-CZ)
  step-clifford2 (H0-gen :: S0-gen :: H0-gen :: S1-gen :: H1-gen :: CZ-gen :: t) = Just (S0-gen :: H0-gen :: S1-gen :: H1-gen :: CZ-gen :: S0-gen :: H0-gen :: S0-gen :: S0-gen :: H0-gen :: S1-gen :: S1-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: t , at-head lemma-H0-S0-H0-S1-H1-CZ)
  
  step-clifford2 (S1-gen :: H1-gen :: CZ-gen :: H0-gen :: H1-gen :: CZ-gen :: t) = Just (H1-gen :: CZ-gen :: H0-gen :: H1-gen :: CZ-gen :: H0-gen :: S0-gen :: H0-gen :: t , at-head lemma-S1-H1-CZ-H0-H1-CZ)
  step-clifford2 (S1-gen :: H1-gen :: CZ-gen :: S0-gen :: H0-gen :: H1-gen :: CZ-gen :: t) = Just (H1-gen :: CZ-gen :: S0-gen :: H0-gen :: H1-gen :: CZ-gen :: H0-gen :: S0-gen :: H0-gen :: t , at-head lemma-S1-H1-CZ-S0-H0-H1-CZ)
  step-clifford2 (S0-gen :: H0-gen :: CZ-gen :: H0-gen :: H1-gen :: CZ-gen :: t) = Just (H0-gen :: CZ-gen :: H0-gen :: H1-gen :: CZ-gen :: H1-gen :: S1-gen :: H1-gen :: t , at-head lemma-S0-H0-CZ-H0-H1-CZ)
  step-clifford2 (S0-gen :: H0-gen :: H1-gen :: CZ-gen :: H0-gen :: H1-gen :: CZ-gen :: t) = Just (H0-gen :: H1-gen :: CZ-gen :: H0-gen :: H1-gen :: CZ-gen :: H1-gen :: S1-gen :: H1-gen :: t , at-head lemma-S0-H0-H1-CZ-H0-H1-CZ)
  step-clifford2 (S0-gen :: H0-gen :: CZ-gen :: H0-gen :: S1-gen :: H1-gen :: CZ-gen :: t) = Just (H0-gen :: CZ-gen :: H0-gen :: S1-gen :: H1-gen :: CZ-gen :: H1-gen :: S1-gen :: H1-gen :: t , at-head lemma-S0-H0-CZ-H0-S1-H1-CZ)
  
  step-clifford2 (H1-gen :: CZ-gen :: H0-gen :: S1-gen :: H1-gen :: CZ-gen :: t) = Just (CZ-gen :: H0-gen :: S1-gen :: H1-gen :: CZ-gen :: S0-gen :: S0-gen :: S0-gen :: H0-gen :: S0-gen :: H1-gen :: S1-gen :: S1-gen :: H1-gen :: t , at-head lemma-H1-CZ-H0-S1-H1-CZ)
  step-clifford2 (H1-gen :: CZ-gen :: S0-gen :: H0-gen :: S1-gen :: H1-gen :: CZ-gen :: t) = Just (CZ-gen :: S0-gen :: H0-gen :: S1-gen :: H1-gen :: CZ-gen :: S0-gen :: S0-gen :: S0-gen :: H0-gen :: S0-gen :: H1-gen :: S1-gen :: S1-gen :: H1-gen :: t , at-head lemma-H1-CZ-S0-H0-S1-H1-CZ)
  step-clifford2 (H0-gen :: CZ-gen :: S0-gen :: H0-gen :: H1-gen :: CZ-gen :: t) = Just (CZ-gen :: S0-gen :: H0-gen :: H1-gen :: CZ-gen :: H0-gen :: S0-gen :: S0-gen :: H0-gen :: S1-gen :: S1-gen :: S1-gen :: H1-gen :: S1-gen :: t , at-head lemma-H0-CZ-S0-H0-H1-CZ)
  step-clifford2 (H0-gen :: H1-gen :: CZ-gen :: S0-gen :: H0-gen :: H1-gen :: CZ-gen :: t) = Just (H1-gen :: CZ-gen :: S0-gen :: H0-gen :: H1-gen :: CZ-gen :: H0-gen :: S0-gen :: S0-gen :: H0-gen :: S1-gen :: S1-gen :: S1-gen :: H1-gen :: S1-gen :: t , at-head lemma-H0-H1-CZ-S0-H0-H1-CZ)
  step-clifford2 (H0-gen :: CZ-gen :: S0-gen :: H0-gen :: S1-gen :: H1-gen :: CZ-gen :: t) = Just (CZ-gen :: S0-gen :: H0-gen :: S1-gen :: H1-gen :: CZ-gen :: H0-gen :: S0-gen :: S0-gen :: H0-gen :: S1-gen :: S1-gen :: S1-gen :: H1-gen :: S1-gen :: t , at-head lemma-H0-CZ-S0-H0-S1-H1-CZ)
  
  step-clifford2 (CZ-gen :: H0-gen :: CZ-gen :: t) = Just (S0-gen :: H0-gen :: CZ-gen :: S0-gen :: H0-gen :: S0-gen :: S1-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: t , at-head (axiom rel-CZ-H0-CZ))
  step-clifford2 (CZ-gen :: S0-gen :: H0-gen :: CZ-gen :: t) = Just (S0-gen :: S0-gen :: H0-gen :: CZ-gen :: S0-gen :: H0-gen :: S0-gen :: S1-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: t , at-head lemma-CZ-S0-H0-CZ)
  step-clifford2 (CZ-gen :: H1-gen :: CZ-gen :: t) = Just (S1-gen :: H1-gen :: CZ-gen :: S0-gen :: S1-gen :: H1-gen :: S1-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: t , at-head lemma-CZ-H1-CZ)
  step-clifford2 (CZ-gen :: S1-gen :: H1-gen :: CZ-gen :: t) = Just (S1-gen :: S1-gen :: H1-gen :: CZ-gen :: S0-gen :: S1-gen :: H1-gen :: S1-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: W-gen :: t , at-head lemma-CZ-S1-H1-CZ)
  
  step-clifford2 (H1-gen :: CZ-gen :: H0-gen :: H1-gen :: CZ-gen :: H0-gen :: H1-gen :: CZ-gen :: t) = Just (CZ-gen :: H0-gen :: H1-gen :: CZ-gen :: H0-gen :: H1-gen :: CZ-gen :: H0-gen :: t , at-head lemma-H1-CZ-H0-H1-CZ-H0-H1-CZ)
  step-clifford2 (H0-gen :: CZ-gen :: H0-gen :: H1-gen :: CZ-gen :: H0-gen :: H1-gen :: CZ-gen :: t) = Just (CZ-gen :: H0-gen :: H1-gen :: CZ-gen :: H0-gen :: H1-gen :: CZ-gen :: H1-gen :: t , at-head lemma-H0-CZ-H0-H1-CZ-H0-H1-CZ)

  -- Catch-all
  step-clifford2 _ = Nothing

  -- From this rewrite relation, we extract a tactic 'rewrite-clifford-aux'.
  open Rewriting.Step (step-cong step-order then step-cong step-clifford1 then step-cong step-clifford2) renaming (general-rewrite to rewrite-clifford-aux; multistep to clifford-multistep; lemma-multistep to lemma-clifford-multistep) public

  -- Finally, we take the new tactic, which is about the Clifford
  -- relations, and turn it into a tactic that works on Clifford+T
  -- relations. It works by ignoring T-generators.
  rewrite-clifford : (n : Nat) -> {w u : Word Generator} -> clifford-multistep n (list-of-word w) == clifford-multistep n (list-of-word u) -> Rel ⊢ w === u
  rewrite-clifford n eq = inclusion (rewrite-clifford-aux n eq)

  -- We also instantiate the "rewrite-in-context" tactic from the
  -- Word-Tactics module to this rewrite system. Specifically,
  -- clifford-tactic can be used to apply Clifford rewriting to a
  -- subword inside a larger word, such as this:
  --
  -- property : Γ ⊢ X • Y • Z • A • B • W === X • Y • Z • C • D • E • W
  -- property = clifford-tactic 3 2 100 auto
  --
  -- This applies 100 steps of Clifford rewriting to the subword A • B
  -- of the left-hand side (starting at position 3 and having length 2),
  -- and to the corresponding subword C • D • E of the right-hand
  -- side, and checks whether a common normal form is reached.
  clifford-tactic : ∀ {s t pre post s2 t2} -> (n m k : Nat) ->
             let s' = list-of-word2 s
                 t' = list-of-word2 t
                 m' = m + length t' - length s'
             in (mysplit n m s' , mysplit n m' t' , clifford-multistep k (list-of-word s2)) == 
                ((pre , s2 , post) , (pre , t2 , post) , clifford-multistep k (list-of-word t2)) ->
                Clifford+T.Rel ⊢ s === t
  clifford-tactic = rewrite-in-context clifford-multistep lemma-clifford-multistep-inclusion
    where
      lemma-clifford-multistep-inclusion : (n : Nat) (xs : List Generator) -> Rel ⊢ word-of-list xs === word-of-list (clifford-multistep n xs)
      lemma-clifford-multistep-inclusion n xs = Clifford.inclusion (lemma-clifford-multistep n xs)

open Clifford-Rewriting using (rewrite-clifford) public



==> anc/CliffordT-Lemmas.agda <==
-- This module provides various useful relations and a useful tactic
-- on Clifford+T operators.

open import Boolean
open import Proposition
open import Equality as Eq using (_==_; auto)
open import Decidable
open import Nat
open import Maybe
open import List

open import Word
open import Generator
open import Word-Lemmas
open import Word-Tactics
open import Clifford-Lemmas

module CliffordT-Lemmas where

-- ----------------------------------------------------------------------
-- * Duality

module Clifford+T-Duality where

  -- Here, we prove some properties of duality (i.e., exchanging the
  -- roles of qubits 0 and 1) and swap gates. In particular, we prove
  -- that duality is the same as swapping on both sides. As a
  -- corollary, a Clifford+T relation holds if and only if its dual
  -- holds.

  open Monoid-Equational
  open Clifford-Lemmas
  open Clifford-Duality hiding (lemma-dual)
  open Clifford+T
  open Clifford-Rewriting
  open Associative

  -- Lemma: The swap gate is self-inverse.
  lemma-order-swap : Clifford+T.Rel ⊢ Swap • Swap === ε
  lemma-order-swap = rewrite-clifford 20 auto

  -- Lemma: T0 is conjugate to T1 by a swap gate.
  lemma-T1-Swap : Clifford+T.Rel ⊢ T1 • Swap === Swap • T0
  lemma-T1-Swap =
      equational T1 • Swap
              by rewrite-clifford 10 auto
          equals (T1 • H0) • (H1 • CZ • H0 • H1 • CZ • H0 • H1 • CZ)
              by left (axiom comm-H0-T1 reversed)
          equals (H0 • T1) • (H1 • CZ • H0 • H1 • CZ • H0 • H1 • CZ)
              by general-assoc auto
          equals H0 • (T1 • H1 • CZ • H0 • H1 • CZ • H0) • (H1 • CZ)
              by right left axiom swap-T0 reversed
          equals H0 • (H1 • CZ • H0 • H1 • CZ • H0 • T0) • (H1 • CZ)
              by general-assoc auto
          equals (H0 • H1 • CZ • H0 • H1 • CZ • H0) • (T0 • H1) • CZ
              by right left axiom comm-T0-H1
          equals (H0 • H1 • CZ • H0 • H1 • CZ • H0) • (H1 • T0) • CZ
              by general-assoc auto
          equals (H0 • H1 • CZ • H0 • H1 • CZ • H0 • H1) • (T0 • CZ)
              by right axiom comm-T0-CZ
          equals (H0 • H1 • CZ • H0 • H1 • CZ • H0 • H1) • (CZ • T0)
              by rewrite-clifford 10 auto
          equals Swap • T0

  -- A symmetric version of the previous lemma.
  lemma-T0-Swap : Clifford+T.Rel ⊢ T0 • Swap === Swap • T1
  lemma-T0-Swap =
      equational T0 • Swap
              by general-assoc auto
          equals ε • (T0 • Swap)
              by left lemma-order-swap reversed
          equals (Swap • Swap) • (T0 • Swap)
              by general-assoc auto
          equals Swap • (Swap • T0) • Swap
              by right left lemma-T1-Swap reversed
          equals Swap • (T1 • Swap) • Swap
              by general-assoc auto
          equals (Swap • T1) • (Swap • Swap)
              by right lemma-order-swap
          equals (Swap • T1) • ε
              by general-assoc auto
          equals Swap • T1

  -- Lemma: Duality is the same as swapping.
  lemma-swap : (w : Word Clifford+T.Generator) -> Clifford+T.Rel ⊢ w • Swap === Swap • dual w
  lemma-swap (gen W-gen) = rewrite-clifford 10 auto
  lemma-swap (gen H0-gen) = rewrite-clifford 10 auto
  lemma-swap (gen H1-gen) = rewrite-clifford 10 auto
  lemma-swap (gen S0-gen) = rewrite-clifford 10 auto
  lemma-swap (gen S1-gen) = rewrite-clifford 10 auto
  lemma-swap (gen T0-gen) = lemma-T0-Swap
  lemma-swap (gen T1-gen) = lemma-T1-Swap
  lemma-swap (gen CZ-gen) = rewrite-clifford 200 auto
  lemma-swap ε = general-assoc auto
  lemma-swap (w • u) =
      equational (w • u) • Swap
              by assoc
          equals w • (u • Swap)
              by right lemma-swap u
          equals w • (Swap • dual u)
              by assoc reversed
          equals (w • Swap) • dual u
              by left lemma-swap w
          equals (Swap • dual w) • dual u
              by assoc
          equals Swap • dual (w • u)

  -- Lemma: The set of Clifford+T relations is closed under duality.
  lemma-dual : {w u : Word Clifford+T.Generator} -> Clifford+T.Rel ⊢ w === u -> Clifford+T.Rel ⊢ dual w === dual u
  lemma-dual {w} {u} hyp =
      equational dual w
              by left-unit reversed
          equals ε • dual w
              by left lemma-order-swap reversed
          equals (Swap • Swap) • dual w
              by assoc
          equals Swap • (Swap • dual w)
              by right (lemma-swap w) reversed
          equals Swap • (w • Swap)
              by right left hyp
          equals Swap • (u • Swap)
              by right lemma-swap u
          equals Swap • (Swap • dual u)
              by assoc reversed
          equals (Swap • Swap) • dual u
              by left lemma-order-swap
          equals ε • dual u
              by left-unit
          equals dual u

-- ----------------------------------------------------------------------
-- * Some lemmas

open Monoid-Equational
open Monoid-Lemmas
open Associative
open Clifford+T
open Clifford+T-Duality

-- Here, we prove some basic properties of the Clifford+T relations.
-- These properties are simple enough to be proved directly, without
-- relying on automation; but they are in turns used in defining
-- several tactics later.

-- Lemma: S0 and T0 commute.
lemma-comm-S0-T0 : Clifford+T.Rel ⊢ S0 • T0 === T0 • S0
lemma-comm-S0-T0 =
    equational S0 • T0
            by left axiom square-T0 reversed
        equals (T0 • T0) • T0
            by assoc
        equals T0 • (T0 • T0)
            by right axiom square-T0
        equals T0 • S0

-- Lemma: S1 and T1 commute.
lemma-comm-S1-T1 : Clifford+T.Rel ⊢ S1 • T1 === T1 • S1
lemma-comm-S1-T1 =
    equational S1 • T1
            by left axiom square-T1 reversed
        equals (T1 • T1) • T1
            by assoc
        equals T1 • (T1 • T1)
            by right axiom square-T1
        equals T1 • S1

-- Lemma: Order of T0.
lemma-order-T0 : Clifford+T.Rel ⊢ T0 ^ 8 === ε
lemma-order-T0 =
    equational T0 ^ 8
            by general-assoc auto
        equals (T0 • T0) ^ 4
            by lemma-cong-power 4 (axiom square-T0)
        equals S0 ^ 4
            by axiom order-S0
        equals ε

-- Lemma: Order of T1.
lemma-order-T1 : Clifford+T.Rel ⊢ T1 ^ 8 === ε
lemma-order-T1 = 
    equational T1 ^ 8
            by general-assoc auto
        equals (T1 • T1) ^ 4
            by lemma-cong-power 4 (axiom square-T1)
        equals S1 ^ 4
            by axiom order-S1
        equals ε

-- Lemma: T1 and CZ commute. (Recall from Generator.agda that the
-- commutativity of T0 and CZ is an axiom, but that of T1 and CZ is
-- derivable).
lemma-comm-T1-CZ : Clifford+T.Rel ⊢ T1 • CZ === CZ • T1
lemma-comm-T1-CZ = lemma-dual (axiom comm-T0-CZ)

-- ----------------------------------------------------------------------
-- * Data required for applying word tactics to Clifford+T generators

module Clifford+T-Data where

  -- Here, we provide some basic data about which Clifford+T
  -- generators commute, an ordering on the generators, and
  -- information about their inverses. This is then used to
  -- instantiate various tactics.

  -- Information about commuting generators.
  comm : (x y : Clifford+T.Generator) -> Maybe (commutes Clifford+T.Rel x y)
  comm W-gen y = Just (axiom (comm-W y))
  comm y W-gen = Just (axiom (comm-W y) reversed)
  comm H0-gen H1-gen = Just (axiom comm-H0-H1)
  comm H0-gen S1-gen = Just (axiom comm-H0-S1)
  comm H0-gen T1-gen = Just (axiom comm-H0-T1)
  comm H1-gen H0-gen = Just (axiom comm-H0-H1 reversed)
  comm H1-gen S0-gen = Just (axiom comm-S0-H1 reversed)
  comm H1-gen T0-gen = Just (axiom comm-T0-H1 reversed)
  comm S0-gen H1-gen = Just (axiom comm-S0-H1)
  comm S0-gen S1-gen = Just (axiom comm-S0-S1)
  comm S0-gen T0-gen = Just (lemma-comm-S0-T0)
  comm S0-gen T1-gen = Just (axiom comm-S0-T1)
  comm S0-gen CZ-gen = Just (axiom comm-S0-CZ)
  comm S1-gen H0-gen = Just (axiom comm-H0-S1 reversed)
  comm S1-gen S0-gen = Just (axiom comm-S0-S1 reversed)
  comm S1-gen T0-gen = Just (axiom comm-T0-S1 reversed)
  comm S1-gen T1-gen = Just (lemma-comm-S1-T1)
  comm S1-gen CZ-gen = Just (axiom comm-S1-CZ)
  comm T0-gen H1-gen = Just (axiom comm-T0-H1)
  comm T0-gen S1-gen = Just (axiom comm-T0-S1)
  comm T0-gen S0-gen = Just (lemma-comm-S0-T0 reversed)
  comm T0-gen T1-gen = Just (axiom comm-T0-T1)
  comm T0-gen CZ-gen = Just (axiom comm-T0-CZ)
  comm T1-gen H0-gen = Just (axiom comm-H0-T1 reversed)
  comm T1-gen S0-gen = Just (axiom comm-S0-T1 reversed)
  comm T1-gen T0-gen = Just (axiom comm-T0-T1 reversed)
  comm T1-gen S1-gen = Just (lemma-comm-S1-T1 reversed)
  comm T1-gen CZ-gen = Just lemma-comm-T1-CZ
  comm CZ-gen S0-gen = Just (axiom comm-S0-CZ reversed)
  comm CZ-gen S1-gen = Just (axiom comm-S1-CZ reversed)
  comm CZ-gen T0-gen = Just (axiom comm-T0-CZ reversed)
  comm CZ-gen T1-gen = Just (lemma-comm-T1-CZ reversed)
  comm x y = Nothing

  -- We number the generators for the purpose of ordering them.
  ord : Clifford+T.Generator -> Nat
  ord W-gen = 0
  ord H0-gen = 1
  ord H1-gen = 2
  ord S0-gen = 3
  ord S1-gen = 4
  ord T0-gen = 5
  ord T1-gen = 6
  ord CZ-gen = 7

  -- An order on the generators. This is used by the Commuting
  -- tactics.
  less : Clifford+T.Generator -> Clifford+T.Generator -> Boolean
  less x y with ord x <=? ord y
  less x y | yes _ = true
  less x y | no _ = false

  -- Information about the inverses of generators. This is used by the
  -- Inverse tactics and the Group-Lemmas.
  group-like : Grouplike Clifford+T.Rel
  group-like W-gen = (W⁻¹ , trans (general-assoc auto) (axiom order-W))
  group-like H0-gen = (H0 , axiom order-H0)
  group-like H1-gen = (H1 , axiom order-H1)
  group-like S0-gen = (S0⁻¹ , trans (general-assoc auto) (axiom order-S0))
  group-like S1-gen = (S1⁻¹ , trans (general-assoc auto) (axiom order-S1))
  group-like T0-gen = (T0⁻¹ , trans (general-assoc auto) lemma-order-T0)
  group-like T1-gen = (T1⁻¹ , trans (general-assoc auto) lemma-order-T1)
  group-like CZ-gen = (CZ , axiom order-CZ)

-- Now we instantiate various modules with this information, to obtain
-- lemmas and tactics:

module Commuting-Clifford+T = Commuting Clifford+T.Generator Clifford+T.Rel Clifford+T-Data.comm Clifford+T-Data.less
module Inverse-Clifford+T = Inverse Clifford+T.Generator Clifford+T.Rel Clifford+T-Data.group-like
module Group-Lemmas-Clifford+T = Group-Lemmas Clifford+T.Generator Clifford+T.Rel Clifford+T-Data.group-like

-- ----------------------------------------------------------------------
-- * Other convenient lemmas

-- The following lemmas can be proven using some of the tactics
-- defined above. In particular, they require some reasoning about
-- inverses.

open Inverse-Clifford+T
open Clifford-Rewriting

-- Lemma: Order of CH0.
lemma-order-CH0 : Clifford+T.Rel ⊢ CH0 • CH0 === ε
lemma-order-CH0 =
  equational CH0 • CH0
          by definition
      equals (S0 • H0 • T0 • CX0 • T0⁻¹ • H0 • S0⁻¹) ^ 2
          by rewrite-clifford 10 auto
      equals (S0 • H0 • T0 • CX0) • (T0⁻¹ • T0) • (CX0 • T0⁻¹ • H0 • S0⁻¹)
          by right left lemma-left-inverse
      equals (S0 • H0 • T0 • CX0) • ε • (CX0 • T0⁻¹ • H0 • S0⁻¹)
          by rewrite-clifford 10 auto
      equals (S0 • H0) • (T0 • T0⁻¹) • (H0 • S0⁻¹)
          by right left lemma-right-inverse
      equals (S0 • H0) • ε • (H0 • S0⁻¹)
          by rewrite-clifford 10 auto
      equals ε

-- Lemma: Order of CH1.
lemma-order-CH1 : Clifford+T.Rel ⊢ CH1 • CH1 === ε
lemma-order-CH1 =
  equational CH1 • CH1
          by definition
      equals (S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹) ^ 2
          by rewrite-clifford 10 auto
      equals (S1 • H1 • T1 • CX1) • (T1⁻¹ • T1) • (CX1 • T1⁻¹ • H1 • S1⁻¹)
          by right left lemma-left-inverse
      equals (S1 • H1 • T1 • CX1) • ε • (CX1 • T1⁻¹ • H1 • S1⁻¹)
          by rewrite-clifford 10 auto
      equals (S1 • H1) • (T1 • T1⁻¹) • (H1 • S1⁻¹)
          by right left lemma-right-inverse
      equals (S1 • H1) • ε • (H1 • S1⁻¹)
          by rewrite-clifford 10 auto
      equals ε

-- Lemma: T1 is conjugate to T0.
lemma-Swap-T0-Swap⁻¹ : Clifford+T.Rel ⊢ Swap • T0 • Swap ⁻¹ === T1
lemma-Swap-T0-Swap⁻¹ =
    equational Swap • T0 • Swap ⁻¹
            by general-assoc auto
        equals (Swap • T0) • Swap ⁻¹
            by left lemma-T1-Swap reversed
        equals (T1 • Swap) • Swap ⁻¹
            by general-assoc auto
        equals T1 • (Swap • Swap ⁻¹)
            by right lemma-right-inverse
        equals T1 • ε
            by right-unit
        equals T1

-- Lemma: Moving X0 past T0.
lemma-X0-T0 : Clifford+T.Rel ⊢ X0 • T0 === T0 ⁻¹ • W • X0
lemma-X0-T0 =
    equational X0 • T0
            by general-assoc auto
        equals ε • (X0 • T0) • ε
            by left lemma-left-inverse reversed
        equals (T0 ⁻¹ • T0) • (X0 • T0) • ε
            by right right lemma-right-inverse reversed
        equals (T0 ⁻¹ • T0) • (X0 • T0) • (X0 • X0 ⁻¹)
            by general-assoc auto
        equals T0 ⁻¹ • (T0 • X0) ^ 2 • X0 ⁻¹
            by right left axiom lemma-order-T0X0
        equals T0 ⁻¹ • W • X0 ⁻¹
            by right right rewrite-clifford 10 auto
        equals T0 ⁻¹ • W • X0

-- Lemma: Moving T0 past X0 ⁻¹.
lemma-T0-X0⁻¹ : Clifford+T.Rel ⊢ T0 • X0 ⁻¹ === X0 ⁻¹ • T0 ⁻¹ • W
lemma-T0-X0⁻¹ = lemma-comm-inv (claim reversed)
  where
    claim : Clifford+T.Rel ⊢ X0 • T0 === (T0 ⁻¹ • W) • X0
    claim = trans lemma-X0-T0 (assoc reversed)

-- Lemma: T0⁻¹ has T-count 1.
lemma-T0⁻¹ : Clifford+T.Rel ⊢ T0⁻¹ === T0 • S0 ^ 3
lemma-T0⁻¹ =
    equational T0⁻¹
            by general-assoc auto
        equals T0 • (T0 ^ 2) ^ 3
            by right lemma-cong-power 3 (axiom square-T0)
        equals T0 • S0 ^ 3

-- Lemma: T1⁻¹ has T-count 1.
lemma-T1⁻¹ : Clifford+T.Rel ⊢ T1⁻¹ === T1 • S1 ^ 3
lemma-T1⁻¹ =
    equational T1⁻¹
            by general-assoc auto
        equals T1 • (T1 ^ 2) ^ 3
            by right lemma-cong-power 3 (axiom square-T1)
        equals T1 • S1 ^ 3

-- Lemma: an equivalent formulation of rel-A
lemma-rel-A : Clifford+T.Rel ⊢ (T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1) ^ 2 === ε
lemma-rel-A =
  equational (T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1) ^ 2
          by left axiom rel-A reversed 
      equals (CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹) • (T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1)
          by general-assoc auto
      equals (CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1) • (T1⁻¹ • T1) • (H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1)
          by right left lemma-left-inverse
      equals (CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1) • ε • (H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1)
          by rewrite-clifford 10 auto
      equals (CX1 • T1 • H1 • T1⁻¹ • CX1 • X1) • (T1 • T1⁻¹) • (CX1 • X1 • T1 • H1 • T1⁻¹ • CX1)
          by right left lemma-right-inverse
      equals (CX1 • T1 • H1 • T1⁻¹ • CX1 • X1) • ε • (CX1 • X1 • T1 • H1 • T1⁻¹ • CX1)
          by rewrite-clifford 10 auto
      equals (CX1 • T1 • H1) • (T1⁻¹ • T1) • (H1 • T1⁻¹ • CX1)
          by right left lemma-left-inverse
      equals (CX1 • T1 • H1) • ε • (H1 • T1⁻¹ • CX1)
          by rewrite-clifford 10 auto
      equals CX1 • (T1 • T1⁻¹) • CX1
          by right left lemma-right-inverse
      equals CX1 • ε • CX1
          by rewrite-clifford 10 auto
      equals ε

-- Lemma: an equivalent formulation of rel-B
lemma-rel-B : Clifford+T.Rel ⊢ (CX1 • T1 • H1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • H1 • T1⁻¹) ^ 2 === ε
lemma-rel-B =
  equational (CX1 • T1 • H1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • H1 • T1⁻¹) ^ 2
          by right axiom rel-B 
      equals (CX1 • T1 • H1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • H1 • T1⁻¹) • (T1 • H1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • H1 • T1⁻¹ • CX1)
          by general-assoc auto
      equals (CX1 • T1 • H1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • H1) • (T1⁻¹ • T1) • (H1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • H1 • T1⁻¹ • CX1)
          by right left lemma-left-inverse
      equals (CX1 • T1 • H1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • H1) • ε • (H1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • H1 • T1⁻¹ • CX1)
          by rewrite-clifford 10 auto
      equals (CX1 • T1 • H1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1) • (T1⁻¹ • T1) • (H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • H1 • T1⁻¹ • CX1)
          by right left lemma-left-inverse
      equals (CX1 • T1 • H1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1) • ε • (H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • H1 • T1⁻¹ • CX1)
          by rewrite-clifford 10 auto
      equals (CX1 • T1 • H1 • T1 • H1 • T1⁻¹ • CX1 • X1) • (T1 • T1⁻¹) • (CX1 • X1 • T1 • H1 • T1⁻¹ • H1 • T1⁻¹ • CX1)
          by right left lemma-right-inverse
      equals (CX1 • T1 • H1 • T1 • H1 • T1⁻¹ • CX1 • X1) • ε • (CX1 • X1 • T1 • H1 • T1⁻¹ • H1 • T1⁻¹ • CX1)
          by rewrite-clifford 10 auto
      equals (CX1 • T1 • H1 • T1 • H1) • (T1⁻¹ • T1) • (H1 • T1⁻¹ • H1 • T1⁻¹ • CX1)
          by right left lemma-left-inverse
      equals (CX1 • T1 • H1 • T1 • H1) • ε • (H1 • T1⁻¹ • H1 • T1⁻¹ • CX1)
          by rewrite-clifford 10 auto
      equals (CX1 • T1 • H1) • (T1 • T1⁻¹) • (H1 • T1⁻¹ • CX1)
          by right left lemma-right-inverse
      equals (CX1 • T1 • H1) • ε • (H1 • T1⁻¹ • CX1)
          by rewrite-clifford 10 auto
      equals CX1 • (T1 • T1⁻¹) • CX1
          by right left lemma-right-inverse
      equals CX1 • ε • CX1
          by rewrite-clifford 10 auto
      equals ε

-- ----------------------------------------------------------------------
-- * Automation for proving equations of the form C • T0 === T0 • C

module Commutes-T0 where

  open Clifford-Rewriting
  open Commuting-Clifford+T
  open Clifford

  -- This module provides a tactic general-comm-T0, which can be used
  -- for proving certain equations of the form C • T0 === T0 • C.
  -- Specifically, this tactic can be used when C is a Clifford
  -- operator that actually commutes with T0. We check this by first
  -- reducing C to normal form and then checking that it does not
  -- contain any H0-generators. The completeness of this method relies
  -- on particular properties of the normalization procedure we
  -- defined in Clifford-Lemmas.agda.

  general-comm-T0 : ∀ {c} -> (n : Nat) -> let d = clifford-multistep n (list-of-word c) in comm-canonical (d ++ list-of-word T0) == comm-canonical (list-of-word T0 ++ d) -> Clifford+T.Rel ⊢ c • T0 === T0 • c
  general-comm-T0 {c} n eq =
    let d = clifford-multistep n (list-of-word c)
    in
      equational c • T0
              by left lemma-list-of-word c
          equals word-of-list (list-of-word c) • T0
              by left inclusion (lemma-clifford-multistep n (list-of-word c))
          equals word-of-list d • T0
              by right lemma-list-of-word T0
          equals word-of-list d • word-of-list (list-of-word T0)
              by lemma-append d (list-of-word T0)
          equals word-of-list (d ++ list-of-word T0)
              by lemma-comm-canonical (d ++ list-of-word T0)
          equals word-of-list (comm-canonical (d ++ list-of-word T0))
              by refl' (Eq.context word-of-list eq)
          equals word-of-list (comm-canonical (list-of-word T0 ++ d))
              by lemma-comm-canonical (list-of-word T0 ++ d) reversed
          equals word-of-list (list-of-word T0 ++ d)
              by lemma-append (list-of-word T0) d reversed
          equals word-of-list (list-of-word T0) • word-of-list d
              by left lemma-list-of-word T0 reversed
          equals T0 • word-of-list d
              by right inclusion (lemma-clifford-multistep n (list-of-word c)) reversed
          equals T0 • word-of-list (list-of-word c)
              by right lemma-list-of-word c reversed
          equals T0 • c


==> anc/Completeness.agda <==
-- This module contains the proof of the main completeness theorem.
-- The statement of the theorem was already given in Generator.agda
-- (under the name "completeness-property").
--
-- Completeness is proved in two steps:
--
-- First, we prove completeness with respect to Greylyn's simplified
-- generators and relations. That is, for any words w, v in the
-- Clifford+T generators, we prove that if the translation of w === v
-- follows from Greylyn's simplified relations, then w === v follows
-- from the Clifford+T relations. This can be proved by a direct
-- application of the Reidemeister-Schreier theorem. Since there are 8
-- Clifford+T generators and 19 simplified Greylyn relations, the
-- Reidemeister-Schreier theorem requires 8 + 2*19 = 46 individual
-- equations to be proved from the Clifford+T relations. Some of these
-- are trivial, and some are rather complicated. These 46 individual
-- equations are proved in the modules Equation1 -- Equation46.
--
-- Second, since we already know that Greylyn's simplified generators
-- and relations are equivalent to Greylyn's original generators and
-- relations, the completeness theorem (with respect to Greylyn's
-- original presentation) is an easy corollary.

open import Proposition
open import Equality as Eq using (_==_; auto)

open import Word
open import Generator

open import Word-Lemmas
open import Word-Tactics
open import Reidemeister-Schreier
open import Greylyn-Simplified

open import Equation1
open import Equation2
open import Equation3
open import Equation4
open import Equation5
open import Equation6
open import Equation7
open import Equation8
open import Equation9
open import Equation10
open import Equation11
open import Equation12
open import Equation13
open import Equation14
open import Equation15
open import Equation16
open import Equation17
open import Equation18
open import Equation19
open import Equation20
open import Equation21
open import Equation22
open import Equation23
open import Equation24
open import Equation25
open import Equation26
open import Equation27
open import Equation28
open import Equation29
open import Equation30
open import Equation31
open import Equation32
open import Equation33
open import Equation34
open import Equation35
open import Equation36
open import Equation37
open import Equation38
open import Equation39
open import Equation40
open import Equation41
open import Equation42
open import Equation43
open import Equation44
open import Equation45
open import Equation46

module Completeness where

-- ----------------------------------------------------------------------
-- * Step 1: Completeness w.r.t. Greylyn's simplified relations

module Step1 where

  -- Here, we prove completeness of the 2-qubit Clifford+T generators
  -- with respect to Greylyn's simplified generators and relations.
  -- With all the work we have already done, this is now a simple
  -- application of the Reidemeister-Schreier theorem.

  open Clifford+T
  open Associative
  open Reidemeister-Schreier-Full

  -- The cosets for the Reidemeister-Schreier theorem. Since the
  -- 2-qubit Clifford+T group is a subgroup of U₄(ℤ[1/√2, i]) of index
  -- 2, there are exactly 2 cosets. We use 1 and ω as the coset
  -- representatives.
  data Cosets : Set where
    I : Cosets
    Ω : Cosets

  -- The main translation function from Greylyn's simplified
  -- generators to the Clifford+T generators. Since the latter don't
  -- span the former, the translation needs to keep track of cosets.
  h : Cosets -> Greylyn-Simplified.Generator -> Word Clifford+T.Generator × Cosets
  h I ω₀-gen = (T0⁻¹ • T1⁻¹ • W , Ω)
  h I X₀₁-gen = (X1 • CX1 , I)
  h I X₁₂-gen = (Swap , I)
  h I X₂₃-gen = (CX1 , I)
  h I H₀₁-gen = (X0 • CH1 • X0 , I)
  h Ω ω₀-gen = (X0 • CX0 • T0 • CX0 • X0 , I)
  h Ω X₀₁-gen = (X1 • CX1 , Ω)
  h Ω X₁₂-gen = (Swap , Ω)
  h Ω X₂₃-gen = (T1 • CX1 • T1⁻¹ , Ω)
  h Ω H₀₁-gen = (X0 • CH1 • X0 , Ω)

  -- The main translation function f' from the Clifford+T generators
  -- to Greylyn's simplified generators. Recall that a translation f
  -- from the Clifford+T generators to Greylyn's original generators
  -- was already defined prior to the statement of the completeness
  -- theorem in Generator.agda. The translation f' is simply the
  -- composition of f with the function simple-of-greylyn.
  f' : Clifford+T.Generator -> Word Greylyn-Simplified.Generator
  f' x = simple-of-greylyn (f x)

  -- Hypothesis (a) of the Reidemeister-Schreier theorem. It requires
  -- one equation to be proved for each Clifford+T generator.
  hypA : ∀ (x : Clifford+T.Generator) -> Clifford+T.Rel ⊢ₚ (h **) I (f' x) === (gen x , I)
  hypA W-gen = (up-to-assoc auto (symm eqn1) , auto)
  hypA H0-gen = (up-to-assoc auto (symm eqn2) , auto)
  hypA H1-gen = (up-to-assoc auto (symm eqn3) , auto)
  hypA S0-gen = (up-to-assoc auto (symm eqn4) , auto)
  hypA S1-gen = (up-to-assoc auto (symm eqn5) , auto)
  hypA T0-gen = (up-to-assoc auto (symm eqn6) , auto)
  hypA T1-gen = (up-to-assoc auto (symm eqn7) , auto)
  hypA CZ-gen = (up-to-assoc auto (symm eqn8) , auto)

  -- Hypothesis (b) of the Reidemeister-Schreier theorem. It requires
  -- one equation to be proved for each pair of a coset and a
  -- simplified Greylyn relation.
  hypB : ∀ (c : Cosets) {u t : Word Greylyn-Simplified.Generator} -> u === t ∈ Greylyn-Simplified.Rel -> Clifford+T.Rel ⊢ₚ (h **) c u === (h **) c t
  hypB I [S1] = (up-to-assoc auto eqn9 , auto)
  hypB Ω [S1] = (up-to-assoc auto eqn10 , auto)
  hypB I [S2] = (up-to-assoc auto eqn11 , auto)
  hypB Ω [S2] = (up-to-assoc auto eqn12 , auto)
  hypB I [S3] = (up-to-assoc auto eqn13 , auto)
  hypB Ω [S3] = (up-to-assoc auto eqn14 , auto)
  hypB I [S4] = (up-to-assoc auto eqn15 , auto)
  hypB Ω [S4] = (up-to-assoc auto eqn16 , auto)
  hypB I [S5] = (up-to-assoc auto eqn17 , auto)
  hypB Ω [S5] = (up-to-assoc auto eqn18 , auto)
  hypB I [S6] = (up-to-assoc auto eqn19 , auto)
  hypB Ω [S6] = (up-to-assoc auto eqn20 , auto)
  hypB I [S7] = (up-to-assoc auto eqn21 , auto)
  hypB Ω [S7] = (up-to-assoc auto eqn22 , auto)
  hypB I [S8] = (up-to-assoc auto eqn23 , auto)
  hypB Ω [S8] = (up-to-assoc auto eqn24 , auto)
  hypB I [S9] = (up-to-assoc auto eqn25 , auto)
  hypB Ω [S9] = (up-to-assoc auto eqn26 , auto)
  hypB I [S10] = (up-to-assoc auto eqn27 , auto)
  hypB Ω [S10] = (up-to-assoc auto eqn28 , auto)
  hypB I [S11] = (up-to-assoc auto eqn29 , auto)
  hypB Ω [S11] = (up-to-assoc auto eqn30 , auto)
  hypB I [S12] = (up-to-assoc auto eqn31 , auto)
  hypB Ω [S12] = (up-to-assoc auto eqn32 , auto)
  hypB I [S13] = (up-to-assoc auto eqn33 , auto)
  hypB Ω [S13] = (up-to-assoc auto eqn34 , auto)
  hypB I [S14] = (up-to-assoc auto eqn35 , auto)
  hypB Ω [S14] = (up-to-assoc auto eqn36 , auto)
  hypB I [S15] = (up-to-assoc auto eqn37 , auto)
  hypB Ω [S15] = (up-to-assoc auto eqn38 , auto)
  hypB I [S16] = (up-to-assoc auto eqn39 , auto)
  hypB Ω [S16] = (up-to-assoc auto eqn40 , auto)
  hypB I [S17] = (up-to-assoc auto eqn41 , auto)
  hypB Ω [S17] = (up-to-assoc auto eqn42 , auto)
  hypB I [S18] = (up-to-assoc auto eqn43 , auto)
  hypB Ω [S18] = (up-to-assoc auto eqn44 , auto)
  hypB I [S19] = (up-to-assoc auto eqn45 , auto)
  hypB Ω [S19] = (up-to-assoc auto eqn46 , auto)

  -- The completeness theorem for the 2-qubit Clifford+T group,
  -- relative to completeness for Greylyn's simplified relations.
  completeness-simple : ∀ {w v} -> Greylyn-Simplified.Rel ⊢ (f' *) w === (f' *) v -> Clifford+T.Rel ⊢ w === v
  completeness-simple {w} {v} hyp = reidemeister-schreier Cosets I f' h hypA hypB w v hyp 

-- ----------------------------------------------------------------------
module Step2 where

  -- The proof of the main completeness theorem for the 2-qubit
  -- Clifford+T generators, relative to the known completeness result
  -- for Greylyn's generators and relations for U₄(ℤ[1/√2, i]).

  open Step1
  open Monoid-Equational

  -- This lemma states that when we compose two translations from
  -- generators to words, the composition behaves as expected, i.e.,
  --
  -- g* ∘ f* = (g* ∘ f)*.
  lemma-*-* : ∀ {X Y Z : Set} -> (f : X -> Word Y) -> (g : Y -> Word Z) -> ∀ (w : Word X) -> (g *) ((f *) w) == ((\y -> (g *) (f y)) *) w
  lemma-*-* f g (gen x) = Eq.refl
  lemma-*-* f g ε = Eq.refl
  lemma-*-* f g (w • w') = Eq.cong _•_ (lemma-*-* f g w) (lemma-*-* f g w')

  -- The lemma states that f'* is just the composition of
  -- simple-of-greylyn and f*.
  lemma-simple-of-greylyn : ∀ (w : Word Clifford+T.Generator) -> simple-of-greylyn ((f *) w) == (f' *) w
  lemma-simple-of-greylyn w = lemma-*-* f simple-of-greylyn-gen w

  -- The completeness theorem for the 2-qubit Clifford+T group.
  -- This is now an easy consequence of completeness-simple.
  completeness : completeness-property
  completeness {w} {v} hyp = completeness-simple hyp'
    where
      hyp' : Greylyn-Simplified.Rel ⊢ (f' *) w === (f' *) v
      hyp' =
        equational (f' *) w
                by refl' (lemma-simple-of-greylyn w) reversed
            equals simple-of-greylyn ((f *) w)
                by theorem-simple-of-greylyn hyp
            equals simple-of-greylyn ((f *) v)
                by refl' (lemma-simple-of-greylyn v)
            equals (f' *) v

open Step1 public
open Step2 public


==> anc/Decidable.agda <==
-- This module provides a decidability predicate. A property "A" is
-- decidable is "A ∨ Not A" holds.

open import Proposition
open import Boolean

module Decidable where

-- ----------------------------------------------------------------------
-- * Definition
  
-- The type "Decidable A" is isomorphic to "A ∨ Not A". It can be used
-- as a type returned by decision procedures. Rather than just
-- deciding whether a proposition is true or false, such a procedure
-- can return a proof of A or a proof of Not A.

data Decidable (A : Set) : Set where
  yes : A -> Decidable A
  no : Not A -> Decidable A

-- ----------------------------------------------------------------------
-- * Operations

-- Extract a boolean from a decidable property.
boolean-of-decidable : ∀ {A} -> Decidable A -> Boolean
boolean-of-decidable (yes _) = true
boolean-of-decidable (no _) = false


==> anc/Equality.agda <==
-- This module provides the equality relation, some of its basic
-- properties, and syntax for equational reasoning.

module Equality where

-- ----------------------------------------------------------------------
-- * Definitions

infix 5 _==_
  
-- Equality on a set A is defined as the smallest reflexive relation.
data _==_ {A : Set} : A -> A -> Set where
  refl : {x : A} -> x == x

-- ----------------------------------------------------------------------
-- * Properties

-- Symmetry.
symm : ∀ {A : Set} -> {a b : A} -> a == b -> b == a
symm refl = refl 

-- Transitivity.
trans : ∀ {A : Set} -> {a b c : A} -> a == b -> b == c -> a == c
trans refl refl = refl

-- Context: For any function f, if a == b then f a == f b.
context : ∀ {A : Set} {B : Set} -> {a b : A} -> (f : A -> B) -> a == b -> f a == f b
context f refl = refl

-- Substitution: For any property C, if a == b and C a is true, then C
-- b is true.
subst : ∀ {A : Set} {a b : A} (C : A -> Set) -> a == b -> C a -> C b
subst C refl x = x

-- Congruence: Like 'context', but for a function of two variables.
cong : ∀ {A : Set} {B : Set} {C : Set} (f : A -> B -> C) -> {x y : A} -> {x' y' : B} -> x == y -> x' == y' -> f x x' == f y y'
cong _ refl refl = refl

-- ----------------------------------------------------------------------
-- * Combinators for equational reasoning

-- The following definitions provide a convenient syntax for writing
-- equational proofs. To prove a0 == an, we can write:
-- 
-- equational a0
--         by reason1
--     equals a1
--         by reason2
--     equals a2
--        ...
--         by reasonn
--     equals an

equational_ : ∀ {A : Set} -> (a : A) -> a == a
equational_ a = refl
infix 2 equational_

by-equals : ∀ {A : Set} -> {a b : A} -> a == b -> (c : A) -> b == c -> a == c
by-equals eq c reason = trans eq reason

syntax by-equals eq c reason = eq by reason equals c
infixl 1 by-equals

-- 'symm' as a postfix operator.
_reversed : ∀ {A : Set} -> {a b : A} -> a == b -> b == a
_reversed = symm
infixl 4 _reversed

-- Another name for 'refl' so that we can say "by definition"
definition : ∀ {A : Set} -> {a : A} -> a == a
definition = refl

-- Another name for 'refl', for use with tactics.
auto : {A : Set} {x : A} -> x == x
auto = refl

-- The following directive ties in equality with Agda's rewrite system. 
{-# BUILTIN EQUALITY _==_ #-}


==> anc/Equation1.agda <==
-- The proof of Equation 1.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn1 : Clifford+T.Rel ⊢ W • ε === T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
eqn1 = 
  equational W • ε
          by clifford-tactic 0 1 10000 auto
      equals Swap • S0 • Swap • Swap • S0 • Swap • S0 • H0 • CZ • H0 • W • H0 • CZ • H0 • S0 • S0 • S0 • S1 • S1 • ε
          by in-context 7 7 auto (symm (lemma-combine plus minus Z⊗Z))
      equals Swap • S0 • Swap • Swap • S0 • Swap • S0 • R (plus , Z⊗Z) • R (minus , Z⊗Z) • S0 • S0 • S0 • S1 • S1 • ε
          by in-context 6 1 auto (symm (lemma-combine plus plus Z⊗I))
      equals Swap • S0 • Swap • Swap • S0 • Swap • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , Z⊗Z) • S0 • S0 • S0 • S1 • S1 • ε
          by in-context 3 3 auto (symm (lemma-combine plus plus I⊗Z))
      equals Swap • S0 • Swap • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , Z⊗Z) • S0 • S0 • S0 • S1 • S1 • ε
          by in-context 0 3 auto (symm (lemma-combine plus plus I⊗Z))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , Z⊗Z) • S0 • S0 • S0 • S1 • S1 • ε
          by in-context 6 2 auto (tactic-pauli-commute (plus , Z⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • S0 • S0 • S0 • S1 • S1 • ε
          by in-context 5 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • S0 • S0 • S0 • S1 • S1 • ε
          by in-context 6 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • S0 • S0 • S0 • S1 • S1 • ε
          by in-context 3 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • S0 • S0 • S0 • S1 • S1 • ε
          by in-context 4 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • S0 • S0 • S0 • S1 • S1 • ε
          by in-context 2 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • S0 • S0 • S0 • S1 • S1 • ε
          by in-context 1 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • S0 • S0 • S0 • S1 • S1 • ε
          by in-context 0 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • S0 • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 13 0 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • S0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • H1 • H1 • S1 • S1 • H1 • ε
          by in-context 7 10 auto (symm (lemma-R (C.S0 • C.S0 • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.H1) (plus , Z⊗I)))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • H1 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 7 9 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • S1 • S1 • CX1 • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 6 6 auto (symm (lemma-R (C.CZ • C.S1 • C.S1 • C.S1 • C.CX1) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Z) • CZ • S1 • S1 • S1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 5 5 auto (symm (lemma-R (C.CZ • C.S1 • C.S1 • C.S1) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • CZ • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 5 4 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 4 9 auto (symm (lemma-R (C.S0⁻¹ • C.S1⁻¹ • C.W • C.X1 • C.CX1 • C.X0 • C.CX0 • C.S0⁻¹) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 3 8 auto (symm (lemma-R (C.S0⁻¹ • C.S1⁻¹ • C.W • C.X1 • C.CX1 • C.X0 • C.CX0) (plus , Z⊗I)))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (plus , I⊗Z) • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 2 8 auto (symm (lemma-R (C.S0⁻¹ • C.S1⁻¹ • C.W • C.X1 • C.CX1 • C.X0 • C.CX0) (plus , Z⊗I)))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 1 2 auto (symm (lemma-R (C.S0⁻¹) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 28 4 10000 auto
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by clifford-tactic 10 0 10000 auto
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by general-assoc auto
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 27 2 auto (symm lemma-R-T1⁻¹)
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 25 1 auto (symm lemma-R-T1)
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 19 2 auto (symm lemma-R-T1⁻¹)
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 17 2 auto (symm lemma-R-T0⁻¹)
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by general-assoc auto
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 2 2 auto (symm lemma-R-T1⁻¹)
      equals R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 0 2 auto (symm lemma-R-T0⁻¹)
      equals T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε




==> anc/Equation10.agda <==
-- The proof of Equation 10.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn10 : Clifford+T.Rel ⊢ X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • ε === ε
eqn10 = 
  equational X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • ε
          by general-assoc auto
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • ε
          by in-context 5 1 auto lemma-R-T0⁻¹
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • ε
          by in-context 7 1 auto lemma-R-T1⁻¹
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • ε
          by general-assoc auto
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • ε
          by in-context 15 1 auto lemma-R-T0⁻¹
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • ε
          by in-context 17 1 auto lemma-R-T1⁻¹
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • ε
          by general-assoc auto
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • ε
          by in-context 25 1 auto lemma-R-T0⁻¹
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • ε
          by in-context 27 1 auto lemma-R-T1⁻¹
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • ε
          by general-assoc auto
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • ε
          by in-context 35 1 auto lemma-R-T0⁻¹
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • ε
          by in-context 37 1 auto lemma-R-T1⁻¹
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • ε
          by in-context 0 3 auto (lemma-R (C.X0 • C.CX0) (plus , Z⊗I))
      equals R (minus , Z⊗Z) • X0 • CX0 • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • ε
          by clifford-tactic 1 4 10000 auto
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • ε
          by in-context 2 2 auto (lemma-R (C.S0⁻¹) (plus , I⊗Z))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • S0⁻¹ • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • ε
          by in-context 3 6 auto (lemma-R (C.S0⁻¹ • C.S1⁻¹ • C.W • C.X0 • C.CX0) (plus , Z⊗I))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S0⁻¹ • S1⁻¹ • W • X0 • CX0 • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • ε
          by in-context 4 8 auto (lemma-R (C.S0⁻¹ • C.S1⁻¹ • C.W • C.X0 • C.CX0 • C.CX0 • C.X0) (plus , Z⊗I))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • S0⁻¹ • S1⁻¹ • W • X0 • CX0 • CX0 • X0 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • ε
          by clifford-tactic 5 8 10000 auto
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • S0 • S0 • S1 • S1 • S1 • W • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • ε
          by in-context 5 7 auto (lemma-R (C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.W) (plus , I⊗Z))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • S0 • S0 • S1 • S1 • S1 • W • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • ε
          by clifford-tactic 6 10 10000 auto
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • W ^ 6 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • ε
          by in-context 6 9 auto (lemma-R (C.H0 • C.CZ • C.S0 • C.S0 • C.H0 • C.S0 • C.S0 • C.W ^ 6) (plus , Z⊗I))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • W ^ 6 • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • ε
          by clifford-tactic 7 10 10000 auto
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S0 • S0 • S1 • S1 • W ^ 2 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • ε
          by in-context 7 6 auto (lemma-R (C.S0 • C.S0 • C.S1 • C.S1 • C.W ^ 2) (plus , Z⊗I))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • S0 • S0 • S1 • S1 • W ^ 2 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • ε
          by clifford-tactic 9 5 10000 auto
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • S0 • S1 • S1 • W ^ 2 • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • ε
          by in-context 8 5 auto (lemma-R (C.S0 • C.S1 • C.S1 • C.W ^ 2) (plus , I⊗Z))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • S0 • S1 • S1 • W ^ 2 • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • ε
          by in-context 9 9 auto (lemma-R (C.S0 • C.S1 • C.S1 • C.W ^ 2 • C.S1⁻¹ • C.W • C.X0 • C.CX0) (plus , Z⊗I))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S0 • S1 • S1 • W ^ 2 • S1⁻¹ • W • X0 • CX0 • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • ε
          by clifford-tactic 12 8 10000 auto
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S0 • S1 • W ^ 3 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • ε
          by in-context 10 4 auto (lemma-R (C.S0 • C.S1 • C.W ^ 3) (plus , Z⊗I))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • S0 • S1 • W ^ 3 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • ε
          by clifford-tactic 11 4 10000 auto
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • S1 • W ^ 3 • R (plus , I⊗Z) • S1⁻¹ • W • ε
          by in-context 11 3 auto (lemma-R (C.S1 • C.W ^ 3) (plus , I⊗Z))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • S1 • W ^ 3 • S1⁻¹ • W • ε
          by clifford-tactic 12 4 10000 auto
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • W ^ 4 • ε
          by in-context 1 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto))
      equals R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • W ^ 4 • ε
          by in-context 0 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • W ^ 4 • ε
          by in-context 4 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto))
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • W ^ 4 • ε
          by in-context 3 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • W ^ 4 • ε
          by in-context 2 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto))
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • W ^ 4 • ε
          by in-context 1 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • W ^ 4 • ε
          by in-context 7 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • W ^ 4 • ε
          by in-context 6 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • W ^ 4 • ε
          by in-context 5 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • W ^ 4 • ε
          by in-context 4 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • W ^ 4 • ε
          by in-context 3 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • W ^ 4 • ε
          by in-context 2 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • W ^ 4 • ε
          by in-context 10 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • W ^ 4 • ε
          by in-context 9 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • W ^ 4 • ε
          by in-context 8 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • W ^ 4 • ε
          by in-context 7 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • W ^ 4 • ε
          by in-context 6 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • W ^ 4 • ε
          by in-context 5 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • W ^ 4 • ε
          by in-context 4 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • W ^ 4 • ε
          by in-context 3 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • W ^ 4 • ε
          by in-context 4 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • W ^ 4 • ε
          by in-context 6 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • W ^ 4 • ε
          by in-context 5 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • W ^ 4 • ε
          by in-context 8 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • W ^ 4 • ε
          by in-context 7 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • W ^ 4 • ε
          by in-context 6 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • W ^ 4 • ε
          by in-context 10 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 9 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 8 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 7 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 0 2 auto (lemma-combine plus plus I⊗Z)
      equals Swap • S0 • Swap • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 3 2 auto (lemma-combine plus plus I⊗Z)
      equals Swap • S0 • Swap • Swap • S0 • Swap • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 6 2 auto (lemma-combine plus plus Z⊗I)
      equals Swap • S0 • Swap • Swap • S0 • Swap • S0 • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 7 2 auto (lemma-combine plus plus Z⊗I)
      equals Swap • S0 • Swap • Swap • S0 • Swap • S0 • S0 • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 8 2 auto (lemma-combine minus minus Z⊗Z)
      equals Swap • S0 • Swap • Swap • S0 • Swap • S0 • S0 • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • R (minus , Z⊗Z) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 16 2 auto (lemma-combine minus minus Z⊗Z)
      equals Swap • S0 • Swap • Swap • S0 • Swap • S0 • S0 • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • W ^ 4 • ε
          by clifford-tactic 0 25 10000 auto
      equals ε




==> anc/Equation11.agda <==
-- The proof of Equation 11.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn11 : Clifford+T.Rel ⊢ X0 • CH1 • X0 • X0 • CH1 • X0 • ε === ε
eqn11 = 
  equational X0 • CH1 • X0 • X0 • CH1 • X0 • ε
          by general-assoc auto
      equals X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CH1 • X0 • ε
          by in-context 3 1 auto lemma-R-T1
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CH1 • X0 • ε
          by in-context 5 1 auto lemma-R-T1⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CH1 • X0 • ε
          by general-assoc auto
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 13 1 auto lemma-R-T1
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 15 1 auto lemma-R-T1⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 6 7 10000 auto
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 0 4 auto (lemma-R (C.X0 • C.S1 • C.H1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • X0 • S1 • H1 • CX1 • R (plus , I⊗Z) • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 1 5 auto (lemma-R (C.X0 • C.S1 • C.H1 • C.CX1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • X0 • S1 • H1 • CX1 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 2 8 auto (lemma-R (C.X0 • C.S1 • C.H1 • C.CX1 • C.S1 • C.S1 • C.S1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • X0 • S1 • H1 • CX1 • S1 • S1 • S1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 3 9 auto (lemma-R (C.X0 • C.S1 • C.H1 • C.CX1 • C.S1 • C.S1 • C.S1 • C.CX1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Y) • X0 • S1 • H1 • CX1 • S1 • S1 • S1 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 4 12 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Y) • S1 • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 2 2 auto (symm (tactic-pauli-commute (plus , I⊗Y) (minus , Z⊗Y) auto))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Y) • R (minus , Z⊗Y) • S1 • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 1 2 auto (symm (tactic-pauli-commute (plus , I⊗Y) (minus , Z⊗Y) auto))
      equals R (plus , I⊗Y) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • S1 • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 0 2 auto (lemma-combine plus plus I⊗Y)
      equals S1 • H1 • Swap • S0 • Swap • H1 • S1⁻¹ • R (minus , Z⊗Y) • R (minus , Z⊗Y) • S1 • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 7 2 auto (lemma-combine minus minus Z⊗Y)
      equals S1 • H1 • Swap • S0 • Swap • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 0 28 10000 auto
      equals ε




==> anc/Equation12.agda <==
-- The proof of Equation 12.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn12 : Clifford+T.Rel ⊢ X0 • CH1 • X0 • X0 • CH1 • X0 • ε === ε
eqn12 = 
  equational X0 • CH1 • X0 • X0 • CH1 • X0 • ε
          by general-assoc auto
      equals X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CH1 • X0 • ε
          by in-context 3 1 auto lemma-R-T1
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CH1 • X0 • ε
          by in-context 5 1 auto lemma-R-T1⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CH1 • X0 • ε
          by general-assoc auto
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 13 1 auto lemma-R-T1
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 15 1 auto lemma-R-T1⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 6 7 10000 auto
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 0 4 auto (lemma-R (C.X0 • C.S1 • C.H1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • X0 • S1 • H1 • CX1 • R (plus , I⊗Z) • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 1 5 auto (lemma-R (C.X0 • C.S1 • C.H1 • C.CX1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • X0 • S1 • H1 • CX1 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 2 8 auto (lemma-R (C.X0 • C.S1 • C.H1 • C.CX1 • C.S1 • C.S1 • C.S1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • X0 • S1 • H1 • CX1 • S1 • S1 • S1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 3 9 auto (lemma-R (C.X0 • C.S1 • C.H1 • C.CX1 • C.S1 • C.S1 • C.S1 • C.CX1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Y) • X0 • S1 • H1 • CX1 • S1 • S1 • S1 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 4 12 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Y) • S1 • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 2 2 auto (symm (tactic-pauli-commute (plus , I⊗Y) (minus , Z⊗Y) auto))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Y) • R (minus , Z⊗Y) • S1 • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 1 2 auto (symm (tactic-pauli-commute (plus , I⊗Y) (minus , Z⊗Y) auto))
      equals R (plus , I⊗Y) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • S1 • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 0 2 auto (lemma-combine plus plus I⊗Y)
      equals S1 • H1 • Swap • S0 • Swap • H1 • S1⁻¹ • R (minus , Z⊗Y) • R (minus , Z⊗Y) • S1 • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 7 2 auto (lemma-combine minus minus Z⊗Y)
      equals S1 • H1 • Swap • S0 • Swap • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 0 28 10000 auto
      equals ε




==> anc/Equation13.agda <==
-- The proof of Equation 13.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn13 : Clifford+T.Rel ⊢ X1 • CX1 • X1 • CX1 • ε === ε
eqn13 = 
  equational X1 • CX1 • X1 • CX1 • ε
          by clifford-tactic 0 4 10000 auto
      equals ε




==> anc/Equation14.agda <==
-- The proof of Equation 14.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn14 : Clifford+T.Rel ⊢ X1 • CX1 • X1 • CX1 • ε === ε
eqn14 = 
  equational X1 • CX1 • X1 • CX1 • ε
          by clifford-tactic 0 4 10000 auto
      equals ε




==> anc/Equation15.agda <==
-- The proof of Equation 15.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn15 : Clifford+T.Rel ⊢ Swap • Swap • ε === ε
eqn15 = 
  equational Swap • Swap • ε
          by clifford-tactic 0 2 10000 auto
      equals ε




==> anc/Equation16.agda <==
-- The proof of Equation 16.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn16 : Clifford+T.Rel ⊢ Swap • Swap • ε === ε
eqn16 = 
  equational Swap • Swap • ε
          by clifford-tactic 0 2 10000 auto
      equals ε




==> anc/Equation17.agda <==
-- The proof of Equation 17.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn17 : Clifford+T.Rel ⊢ CX1 • CX1 • ε === ε
eqn17 = 
  equational CX1 • CX1 • ε
          by clifford-tactic 0 2 10000 auto
      equals ε




==> anc/Equation18.agda <==
-- The proof of Equation 18.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn18 : Clifford+T.Rel ⊢ T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • ε === ε
eqn18 = 
  equational T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • ε
          by in-context 0 1 auto lemma-R-T1
      equals R (plus , I⊗Z) • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • ε
          by in-context 2 1 auto lemma-R-T1⁻¹
      equals R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • T1 • CX1 • T1⁻¹ • ε
          by in-context 4 1 auto lemma-R-T1
      equals R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • T1⁻¹ • ε
          by in-context 6 1 auto lemma-R-T1⁻¹
      equals R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • ε
          by in-context 1 2 auto (lemma-R (C.CX1) (plus , I⊗Z))
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • CX1 • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • ε
          by in-context 2 3 auto (lemma-R (C.CX1 • C.S1⁻¹) (plus , I⊗Z))
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • CX1 • S1⁻¹ • CX1 • R (plus , I⊗Z) • S1⁻¹ • ε
          by in-context 3 4 auto (lemma-R (C.CX1 • C.S1⁻¹ • C.CX1) (plus , I⊗Z))
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • CX1 • S1⁻¹ • CX1 • S1⁻¹ • ε
          by in-context 2 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CX1 • S1⁻¹ • CX1 • S1⁻¹ • ε
          by in-context 1 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • CX1 • S1⁻¹ • CX1 • S1⁻¹ • ε
          by in-context 0 2 auto (lemma-combine plus plus I⊗Z)
      equals Swap • S0 • Swap • R (plus , Z⊗Z) • R (plus , Z⊗Z) • CX1 • S1⁻¹ • CX1 • S1⁻¹ • ε
          by in-context 3 2 auto (lemma-combine plus plus Z⊗Z)
      equals Swap • S0 • Swap • H0 • CZ • H0 • S0 • H0 • CZ • H0 • CX1 • S1⁻¹ • CX1 • S1⁻¹ • ε
          by clifford-tactic 0 14 10000 auto
      equals ε




==> anc/Equation19.agda <==
-- The proof of Equation 19.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn19 : Clifford+T.Rel ⊢ T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε === X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • ε
eqn19 = 
  equational T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by in-context 0 1 auto lemma-R-T0⁻¹
      equals R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by in-context 2 1 auto lemma-R-T1⁻¹
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by general-assoc auto
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by in-context 1 2 auto (lemma-R (C.S0⁻¹) (plus , I⊗Z))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by in-context 2 8 auto (lemma-R (C.S0⁻¹ • C.S1⁻¹ • C.W • C.X1 • C.CX1 • C.X0 • C.CX0) (plus , Z⊗I))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (plus , I⊗Z) • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • CX0 • X0 • X1 • CX1 • ε
          by clifford-tactic 3 11 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (plus , I⊗Z) • S0 • S0 • S0 • S1 • S1 • S1 • W • ε
          by in-context 0 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • S0 • S0 • S0 • S1 • S1 • S1 • W • ε
          by in-context 1 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • S0 • S0 • S0 • S1 • S1 • S1 • W • ε
          by in-context 0 2 auto (lemma-combine plus plus I⊗Z)
      equals Swap • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • S1 • S1 • S1 • W • ε
          by clifford-tactic 0 3 10000 auto
      equals S1 • R (plus , Z⊗I) • S0 • S0 • S0 • S1 • S1 • S1 • W • ε
          by in-context 0 2 auto (lemma-R (C.S1) (plus , Z⊗I))
      equals R (plus , Z⊗I) • S1 • S0 • S0 • S0 • S1 • S1 • S1 • W • ε
          by clifford-tactic 1 7 10000 auto
      equals R (plus , Z⊗I) • S0 • S0 • S0 • W • ε
          by clifford-tactic 1 4 10000 auto
      equals R (plus , Z⊗I) • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • CZ • S1 • W⁻¹ • ε
          by in-context 1 8 auto (symm (lemma-combine minus minus Z⊗Z))
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 3 3 10000 auto
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • X1 • CX1 • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • CX0 • X0 • ε
          by in-context 2 10 auto (symm (lemma-R (C.X1 • C.CX1 • C.S0⁻¹ • C.S1⁻¹ • C.W • C.X1 • C.CX1 • C.X0 • C.CX0) (plus , Z⊗I)))
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • X1 • CX1 • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • ε
          by in-context 1 4 auto (symm (lemma-R (C.X1 • C.CX1 • C.S0⁻¹) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • X1 • CX1 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • ε
          by in-context 0 3 auto (symm (lemma-R (C.X1 • C.CX1) (plus , Z⊗I)))
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • ε
          by general-assoc auto
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • ε
          by in-context 4 2 auto (symm lemma-R-T1⁻¹)
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • ε
          by in-context 2 2 auto (symm lemma-R-T0⁻¹)
      equals X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • ε




==> anc/Equation2.agda <==
-- The proof of Equation 2.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn2 : Clifford+T.Rel ⊢ H0 • ε === CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • Swap • X0 • CH1 • X0 • Swap • ε
eqn2 = 
  equational H0 • ε
          by clifford-tactic 0 1 10000 auto
      equals S0 • H0 • W • H0 • S0⁻¹ • S0 • CZ • H0 • S0 • H0 • CZ • S0⁻¹ • S0 • H0 • CZ • H0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 5 7 auto (symm (lemma-combine plus plus Y⊗Z))
      equals S0 • H0 • W • H0 • S0⁻¹ • R (plus , Y⊗Z) • R (plus , Y⊗Z) • S0 • H0 • CZ • H0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 0 5 auto (symm (lemma-combine plus minus Y⊗I))
      equals R (plus , Y⊗I) • R (minus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Y⊗Z) • S0 • H0 • CZ • H0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 1 2 auto (tactic-pauli-commute (minus , Y⊗I) (plus , Y⊗Z) auto)
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (minus , Y⊗I) • R (plus , Y⊗Z) • S0 • H0 • CZ • H0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 2 2 auto (tactic-pauli-commute (minus , Y⊗I) (plus , Y⊗Z) auto)
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Y⊗Z) • R (minus , Y⊗I) • S0 • H0 • CZ • H0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 6 7 10000 auto
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Y⊗Z) • R (minus , Y⊗I) • S0 • H0 • Swap • CX1 • H0 • S0 • S0 • H0 • S1 • S1 • S1 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • ε
          by in-context 3 13 auto (symm (lemma-R (C.S0 • C.H0 • C.Swap • C.CX1 • C.H0 • C.S0 • C.S0 • C.H0 • C.S1 • C.S1 • C.S1 • C.CX1) (plus , I⊗Z)))
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Y⊗Z) • S0 • H0 • Swap • CX1 • H0 • S0 • S0 • H0 • S1 • S1 • S1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • ε
          by in-context 2 12 auto (symm (lemma-R (C.S0 • C.H0 • C.Swap • C.CX1 • C.H0 • C.S0 • C.S0 • C.H0 • C.S1 • C.S1 • C.S1) (plus , I⊗Z)))
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • S0 • H0 • Swap • CX1 • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • ε
          by in-context 1 5 auto (symm (lemma-R (C.S0 • C.H0 • C.Swap • C.CX1) (plus , I⊗Z)))
      equals R (plus , Y⊗I) • S0 • H0 • Swap • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • ε
          by in-context 0 4 auto (symm (lemma-R (C.S0 • C.H0 • C.Swap) (plus , I⊗Z)))
      equals S0 • H0 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • ε
          by clifford-tactic 6 7 10000 auto
      equals S0 • H0 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • ε
          by clifford-tactic 0 3 10000 auto
      equals CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • ε
          by in-context 24 2 auto (symm lemma-R-T1⁻¹)
      equals CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • ε
          by in-context 22 1 auto (symm lemma-R-T1)
      equals CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • ε
          by general-assoc auto
      equals CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • X0 • CH1 • X0 • Swap • ε
          by in-context 9 2 auto (symm lemma-R-T1⁻¹)
      equals CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • X0 • CH1 • X0 • Swap • ε
          by in-context 7 1 auto (symm lemma-R-T1)
      equals CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • X0 • CH1 • X0 • Swap • ε
          by general-assoc auto
      equals CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • Swap • X0 • CH1 • X0 • Swap • ε




==> anc/Equation20.agda <==
-- The proof of Equation 20.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn20 : Clifford+T.Rel ⊢ X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε === X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • ε
eqn20 = 
  equational X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by general-assoc auto
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by in-context 7 1 auto lemma-R-T0⁻¹
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by in-context 9 1 auto lemma-R-T1⁻¹
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 0 3 auto (lemma-R (C.X0 • C.CX0) (plus , Z⊗I))
      equals R (minus , Z⊗Z) • X0 • CX0 • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by clifford-tactic 1 6 10000 auto
      equals R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 1 6 auto (lemma-R (C.H1 • C.CZ • C.S1 • C.S1 • C.H1) (plus , Z⊗I))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • H1 • CZ • S1 • S1 • H1 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 2 7 auto (lemma-R (C.H1 • C.CZ • C.S1 • C.S1 • C.H1 • C.S0⁻¹) (plus , I⊗Z))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • ε
          by clifford-tactic 3 10 10000 auto
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 0 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 1 2 auto (lemma-combine minus minus Z⊗Z)
      equals R (plus , Z⊗I) • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 1 11 10000 auto
      equals R (plus , Z⊗I) • S0 • S0 • S0 • W • ε
          by clifford-tactic 1 3 10000 auto
      equals R (plus , Z⊗I) • S1 • S0⁻¹ • S1⁻¹ • W • ε
          by in-context 0 2 auto (symm (lemma-R (C.S1) (plus , Z⊗I)))
      equals S1 • R (plus , Z⊗I) • S0⁻¹ • S1⁻¹ • W • ε
          by clifford-tactic 0 1 10000 auto
      equals Swap • S0 • Swap • R (plus , Z⊗I) • S0⁻¹ • S1⁻¹ • W • ε
          by in-context 0 3 auto (symm (lemma-combine plus plus I⊗Z))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • S0⁻¹ • S1⁻¹ • W • ε
          by in-context 1 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • S0⁻¹ • S1⁻¹ • W • ε
          by in-context 2 2 auto (symm (lemma-R (C.S0⁻¹) (plus , I⊗Z)))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • ε
          by clifford-tactic 1 0 10000 auto
      equals R (plus , I⊗Z) • X1 • CX1 • X0 • CX0 • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • ε
          by in-context 0 5 auto (symm (lemma-R (C.X1 • C.CX1 • C.X0 • C.CX0) (plus , Z⊗I)))
      equals X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • ε
          by in-context 11 2 auto (symm lemma-R-T1⁻¹)
      equals X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • ε
          by in-context 9 2 auto (symm lemma-R-T0⁻¹)
      equals X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • ε
          by general-assoc auto
      equals X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • ε




==> anc/Equation21.agda <==
-- The proof of Equation 21.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn21 : Clifford+T.Rel ⊢ Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • X0 • CH1 • X0 • ε === X0 • CH1 • X0 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • ε
eqn21 = 
  equational Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • X0 • CH1 • X0 • ε
          by in-context 3 1 auto lemma-R-T0⁻¹
      equals Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • X0 • CH1 • X0 • ε
          by in-context 5 1 auto lemma-R-T1⁻¹
      equals Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • X0 • CH1 • X0 • ε
          by general-assoc auto
      equals Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 14 1 auto lemma-R-T1
      equals Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 16 1 auto lemma-R-T1⁻¹
      equals Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 0 4 auto (lemma-R (C.Swap • C.X1 • C.CX1) (plus , Z⊗I))
      equals R (plus , I⊗Z) • Swap • X1 • CX1 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 1 5 auto (lemma-R (C.Swap • C.X1 • C.CX1 • C.S0⁻¹) (plus , I⊗Z))
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • Swap • X1 • CX1 • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 2 12 10000 auto
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • CZ • S0 • H0 • S0 • S0 • H0 • S1 • H1 • W⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 2 10 auto (lemma-R (C.CZ • C.S0 • C.H0 • C.S0 • C.S0 • C.H0 • C.S1 • C.H1 • C.W⁻¹) (plus , I⊗Z))
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Y) • CZ • S0 • H0 • S0 • S0 • H0 • S1 • H1 • W⁻¹ • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 3 11 auto (lemma-R (C.CZ • C.S0 • C.H0 • C.S0 • C.S0 • C.H0 • C.S1 • C.H1 • C.W⁻¹ • C.CX1) (plus , I⊗Z))
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Y) • R (minus , I⊗Y) • CZ • S0 • H0 • S0 • S0 • H0 • S1 • H1 • W⁻¹ • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 4 14 10000 auto
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Y) • R (minus , I⊗Y) • S0 • H1 • W ^ 6 • ε
          by in-context 2 2 auto (symm (tactic-pauli-commute (minus , I⊗Y) (plus , Z⊗Y) auto))
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • S0 • H1 • W ^ 6 • ε
          by in-context 1 1 auto (lemma-correction Z⊗Z)
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • R (minus , I⊗Y) • R (plus , Z⊗Y) • S0 • H1 • W ^ 6 • ε
          by in-context 2 9 auto (lemma-R (C.H0 • C.CZ • C.H0 • C.S0⁻¹ • C.W • C.H0 • C.CZ • C.H0) (minus , I⊗Y))
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , Z⊗X) • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • R (plus , Z⊗Y) • S0 • H1 • W ^ 6 • ε
          by in-context 2 1 auto (lemma-correction Z⊗X)
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • R (plus , Z⊗Y) • S0 • H1 • W ^ 6 • ε
          by clifford-tactic 3 18 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • CZ • S0 • S0 • S0 • S1 • H1 • W • R (plus , Z⊗Y) • S0 • H1 • W ^ 6 • ε
          by in-context 3 8 auto (lemma-R (C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.H1 • C.W) (plus , Z⊗Y))
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • CZ • S0 • S0 • S0 • S1 • H1 • W • S0 • H1 • W ^ 6 • ε
          by clifford-tactic 5 9 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • CZ • S1 • W⁻¹ • ε
          by in-context 2 2 auto (symm (tactic-pauli-commute (plus , I⊗X) (plus , Z⊗X) auto))
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 4 0 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • H0 • CZ • H0 • CZ • S1 • W⁻¹ • ε
          by in-context 7 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • CZ • S1 • W⁻¹ • ε
          by general-assoc auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 8 0 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • CZ • S1 • W⁻¹ • ε
          by general-assoc auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 11 0 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 20 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by general-assoc auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 21 0 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by general-assoc auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 30 0 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 35 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by general-assoc auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 36 0 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by general-assoc auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 41 0 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 52 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by general-assoc auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 53 0 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by general-assoc auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 64 0 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 67 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by general-assoc auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 68 0 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by general-assoc auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 71 0 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 0 0 10000 auto
      equals H0 • CZ • H0 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 3 0 auto (symm lemma-order-T0)
      equals H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by general-assoc auto
      equals H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 4 0 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by general-assoc auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 7 0 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 19 1 auto lemma-R-T0⁻¹
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 33 1 auto lemma-R-T0⁻¹
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 49 1 auto lemma-R-T0⁻¹
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 67 1 auto lemma-R-T0⁻¹
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 83 1 auto lemma-R-T0⁻¹
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 20 13 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 30 15 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 36 17 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 46 15 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 9 3 auto (lemma-R (C.CZ • C.S1) (plus , Z⊗Z))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , Z⊗Z) • CZ • S1 • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 10 3 auto (lemma-R (C.CZ • C.S1) (plus , I⊗Z))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , Z⊗Z) • R (plus , I⊗Z) • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 11 3 auto (lemma-R (C.CZ • C.S1) (plus , Z⊗Z))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 12 3 auto (lemma-R (C.CZ • C.S1) (plus , I⊗X))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • CZ • S1 • R (plus , Z⊗X) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 13 3 auto (lemma-R (C.CZ • C.S1) (plus , Z⊗X))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • CZ • S1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 14 6 auto (lemma-R (C.CZ • C.S1 • C.H0 • C.CZ • C.H0) (plus , Z⊗I))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • CZ • S1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 15 13 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 15 5 auto (lemma-R (C.S0 • C.S0 • C.S0 • C.Swap) (plus , Z⊗I))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • S0 • S0 • S0 • Swap • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 16 10 auto (lemma-R (C.S0 • C.S0 • C.S0 • C.Swap • C.CZ • C.H0 • C.H1 • C.CZ • C.H1) (plus , Z⊗I))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗X) • S0 • S0 • S0 • Swap • CZ • H0 • H1 • CZ • H1 • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 17 15 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗X) • H1 • CZ • S0 • S0 • S1 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 17 9 auto (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.Swap) (plus , Z⊗I))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • H1 • CZ • S0 • S0 • S1 • S1 • S1 • Swap • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 18 21 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • H0 • CZ • S0 • S0 • H0 • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 4 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 18 15 auto (lemma-R (C.H0 • C.CZ • C.S0 • C.S0 • C.H0 • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.H1 • C.W ^ 4 • C.Swap) (plus , Z⊗I))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 4 • Swap • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 19 20 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • S1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 9 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • S1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 12 2 auto (symm (tactic-pauli-commute (plus , I⊗Y) (plus , Z⊗Y) auto))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • S1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 14 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • S1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 16 2 auto (symm (tactic-pauli-commute (plus , I⊗X) (plus , Z⊗X) auto))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • S1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 10 2 auto (lemma-combine plus plus Z⊗Z)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • H0 • CZ • H0 • S0 • H0 • CZ • H0 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • S1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 10 7 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • CZ • S0 • S1 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • S1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 10 4 auto (lemma-R (C.CZ • C.S0 • C.S1) (plus , I⊗Y))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (minus , Z⊗X) • CZ • S0 • S1 • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • S1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 11 4 auto (lemma-R (C.CZ • C.S0 • C.S1) (plus , Z⊗Y))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (minus , Z⊗X) • R (minus , I⊗X) • CZ • S0 • S1 • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • S1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 12 4 auto (lemma-R (C.CZ • C.S0 • C.S1) (plus , I⊗Z))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , I⊗Z) • CZ • S0 • S1 • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • S1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 13 4 auto (lemma-R (C.CZ • C.S0 • C.S1) (plus , Z⊗Z))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S1 • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • S1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 14 4 auto (lemma-R (C.CZ • C.S0 • C.S1) (plus , I⊗X))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • CZ • S0 • S1 • R (plus , Z⊗X) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • S1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 15 4 auto (lemma-R (C.CZ • C.S0 • C.S1) (plus , Z⊗X))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • CZ • S0 • S1 • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • S1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 16 4 auto (lemma-R (C.CZ • C.S0 • C.S1) (minus , I⊗Z))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (minus , I⊗Z) • CZ • S0 • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 17 10 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 10 2 auto (symm (tactic-pauli-commute (minus , I⊗X) (minus , Z⊗X) auto))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (minus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 14 2 auto (symm (tactic-pauli-commute (plus , I⊗Y) (plus , Z⊗Y) auto))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (minus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 10 1 auto (lemma-correction I⊗X)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • H1 • Swap • S0⁻¹ • W • Swap • H1 • R (minus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 11 6 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • S1 • H1 • S1 • R (minus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 11 4 auto (lemma-R (C.S1 • C.H1 • C.S1) (minus , Z⊗X))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • S1 • H1 • S1 • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 11 1 auto (lemma-correction Z⊗X)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • S1 • H1 • S1 • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 13 12 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • W ^ 2 • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 12 10 auto (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.S1 • C.H1 • C.W ^ 2) (plus , I⊗Z))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , Z⊗Z) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • W ^ 2 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 12 1 auto (lemma-correction Z⊗Z)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • W ^ 2 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 13 17 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • W • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 13 11 auto (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.W) (plus , Z⊗Z))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (minus , I⊗Z) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • W • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 13 1 auto (lemma-correction I⊗Z)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • Swap • S0⁻¹ • W • Swap • H1 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • W • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 14 14 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 6 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 14 12 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W ^ 6) (plus , I⊗Y))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 6 • R (plus , Z⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 15 12 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W ^ 6) (plus , Z⊗Y))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 6 • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 16 12 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W ^ 6) (minus , I⊗Z))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 6 • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 17 18 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 17 7 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 5 • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 16 12 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.H1 • C.W ^ 5) (minus , I⊗X)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 5 • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 15 12 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.H1 • C.W ^ 5) (minus , Z⊗Z)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 5 • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 17 9 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • S1 • H1 • Swap • S0⁻¹ • W • Swap • H1 • S1⁻¹ • S1 • H1 • CZ • S0 • H1 • S1 • S1 • H1 • S1 • W ^ 2 • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 14 9 auto (symm (lemma-correction I⊗Y))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Y) • S1 • H1 • CZ • S0 • H1 • S1 • S1 • H1 • S1 • W ^ 2 • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 14 11 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.H1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W ^ 2) (plus , I⊗Z)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • S1 • H1 • CZ • S0 • H1 • S1 • S1 • H1 • S1 • W ^ 2 • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 14 10 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • Swap • S0⁻¹ • W • Swap • H1 • CZ • S0 • S0 • S0 • S1 • W • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 13 5 auto (symm (lemma-correction I⊗Z))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (minus , I⊗Z) • H1 • CZ • S0 • S0 • S0 • S1 • W • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 13 8 auto (symm (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.W) (plus , Z⊗Y)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • H1 • CZ • S0 • S0 • S0 • S1 • W • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 13 7 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 12 9 auto (symm (lemma-correction Z⊗Z))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , Z⊗Z) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 12 11 auto (symm (lemma-R (C.H1 • C.H0 • C.CZ • C.H0 • C.S0⁻¹ • C.W • C.H0 • C.CZ • C.H0 • C.H1) (plus , I⊗Y)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 11 11 auto (symm (lemma-correction Z⊗X))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 14 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 16 6 auto (symm (lemma-R (C.S0 • C.S1 • C.S1 • C.W ^ 5 • C.H1) (plus , I⊗Z)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • R (plus , I⊗Z) • S0 • S1 • S1 • W ^ 5 • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 15 5 auto (symm (lemma-R (C.S0 • C.S1 • C.S1 • C.W ^ 5) (plus , I⊗Z)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • S0 • S1 • S1 • W ^ 5 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 15 4 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • H1 • S1⁻¹ • CX1 • X1 • H1 • S1⁻¹ • CX1 • H1 • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 14 9 auto (symm (lemma-R (C.H1 • C.S1⁻¹ • C.CX1 • C.X1 • C.H1 • C.S1⁻¹ • C.CX1 • C.H1) (plus , I⊗Z)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H1 • S1⁻¹ • CX1 • X1 • H1 • S1⁻¹ • CX1 • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 13 8 auto (symm (lemma-R (C.H1 • C.S1⁻¹ • C.CX1 • C.X1 • C.H1 • C.S1⁻¹ • C.CX1) (plus , I⊗Z)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • H1 • S1⁻¹ • CX1 • X1 • H1 • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 12 6 auto (symm (lemma-R (C.H1 • C.S1⁻¹ • C.CX1 • C.X1 • C.H1) (plus , I⊗Z)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • H1 • S1⁻¹ • CX1 • X1 • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 11 5 auto (symm (lemma-R (C.H1 • C.S1⁻¹ • C.CX1 • C.X1) (plus , I⊗Z)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • H1 • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 10 2 auto (symm (lemma-R (C.H1) (plus , I⊗Z)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 28 2 auto (symm lemma-R-T1⁻¹)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • T1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 26 1 auto (symm lemma-R-T1)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 22 2 auto (symm lemma-R-T1⁻¹)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 20 1 auto (symm lemma-R-T1)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 17 2 auto (symm lemma-R-T1⁻¹)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 15 1 auto (symm lemma-R-T1)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 11 2 auto (symm lemma-R-T1⁻¹)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 9 1 auto (symm lemma-R-T1)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 9 18 auto lemma-rel-A
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 7 4 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by general-assoc auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 4 6 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by general-assoc auto
      equals H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 3 8 auto lemma-order-T0
      equals H0 • CZ • H0 • H0 • CZ • H0 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 0 6 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • ε
          by in-context 2 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • CZ • S1 • W⁻¹ • ε
          by clifford-tactic 4 3 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • W • S1 • H1 • CZ • S0 • S0 • S1 • H1 • S1 • W ^ 5 • ε
          by in-context 3 8 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.W) (plus , Z⊗X)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • W • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S1 • H1 • S1 • W ^ 5 • ε
          by clifford-tactic 3 7 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S1 • H1 • S1 • W ^ 5 • ε
          by in-context 2 9 auto (symm (lemma-correction Z⊗Z))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S1 • H1 • S1 • W ^ 5 • ε
          by in-context 2 10 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.H1 • C.S1 • C.H1) (minus , I⊗X)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • R (minus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S1 • H1 • S1 • W ^ 5 • ε
          by clifford-tactic 4 7 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • S1 • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S1 • H1 • S1 • W ^ 5 • ε
          by in-context 1 13 auto (symm (lemma-correction Z⊗Y))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S1 • H1 • S1 • W ^ 5 • ε
          by in-context 2 2 auto (tactic-pauli-commute (minus , I⊗X) (plus , Z⊗X) auto)
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗X) • R (minus , I⊗X) • S1 • H1 • CZ • S0 • S0 • S1 • H1 • S1 • W ^ 5 • ε
          by clifford-tactic 4 9 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗X) • R (minus , I⊗X) • H0 • H1 • CZ • H0 • H1 • S1 • S1 • H1 • W⁻¹ • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • Swap • ε
          by in-context 3 11 auto (symm (lemma-R (C.H0 • C.H1 • C.CZ • C.H0 • C.H1 • C.S1 • C.S1 • C.H1 • C.W⁻¹ • C.S0⁻¹) (plus , I⊗Z)))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗X) • H0 • H1 • CZ • H0 • H1 • S1 • S1 • H1 • W⁻¹ • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • ε
          by in-context 2 10 auto (symm (lemma-R (C.H0 • C.H1 • C.CZ • C.H0 • C.H1 • C.S1 • C.S1 • C.H1 • C.W⁻¹) (plus , Z⊗I)))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • H0 • H1 • CZ • H0 • H1 • S1 • S1 • H1 • W⁻¹ • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • ε
          by clifford-tactic 2 9 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • X0 • S1 • H1 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • ε
          by in-context 1 5 auto (symm (lemma-R (C.X0 • C.S1 • C.H1 • C.CX1) (plus , I⊗Z)))
      equals R (plus , I⊗Y) • X0 • S1 • H1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • ε
          by in-context 0 4 auto (symm (lemma-R (C.X0 • C.S1 • C.H1) (plus , I⊗Z)))
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • ε
          by in-context 15 2 auto (symm lemma-R-T1⁻¹)
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • ε
          by in-context 13 2 auto (symm lemma-R-T0⁻¹)
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • ε
          by in-context 5 2 auto (symm lemma-R-T1⁻¹)
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • ε
          by in-context 3 1 auto (symm lemma-R-T1)
      equals X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • ε
          by general-assoc auto
      equals X0 • CH1 • X0 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • ε




==> anc/Equation22.agda <==
-- The proof of Equation 22.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn22 : Clifford+T.Rel ⊢ Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • X0 • CH1 • X0 • ε === X0 • CH1 • X0 • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • ε
eqn22 = 
  equational Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • X0 • CH1 • X0 • ε
          by general-assoc auto
      equals Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 14 1 auto lemma-R-T1
      equals Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 16 1 auto lemma-R-T1⁻¹
      equals Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 0 6 auto (lemma-R (C.Swap • C.X1 • C.CX1 • C.X0 • C.CX0) (plus , Z⊗I))
      equals R (plus , Z⊗I) • Swap • X1 • CX1 • X0 • CX0 • CX0 • X0 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 1 11 10000 auto
      equals R (plus , Z⊗I) • H0 • S0 • S0 • H0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 1 7 auto (lemma-R (C.H0 • C.S0 • C.S0 • C.H0 • C.S1 • C.H1) (plus , I⊗Z))
      equals R (plus , Z⊗I) • R (plus , I⊗Y) • H0 • S0 • S0 • H0 • S1 • H1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 2 8 auto (lemma-R (C.H0 • C.S0 • C.S0 • C.H0 • C.S1 • C.H1 • C.CX1) (plus , I⊗Z))
      equals R (plus , Z⊗I) • R (plus , I⊗Y) • R (minus , Z⊗Y) • H0 • S0 • S0 • H0 • S1 • H1 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 3 11 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Y) • R (minus , Z⊗Y) • CZ • H1 • W⁻¹ • ε
          by in-context 0 2 auto (symm (tactic-pauli-commute (plus , I⊗Y) (plus , Z⊗I) auto))
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (minus , Z⊗Y) • CZ • H1 • W⁻¹ • ε
          by in-context 1 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Y) auto)
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗I) • CZ • H1 • W⁻¹ • ε
          by clifford-tactic 3 3 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗I) • S1 • S1 • H1 • W⁻¹ • CX0 • X0 • X1 • CX1 • Swap • ε
          by in-context 2 5 auto (symm (lemma-R (C.S1 • C.S1 • C.H1 • C.W⁻¹) (plus , Z⊗I)))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • S1 • S1 • H1 • W⁻¹ • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • ε
          by clifford-tactic 2 4 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • X0 • S1 • H1 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • ε
          by in-context 1 5 auto (symm (lemma-R (C.X0 • C.S1 • C.H1 • C.CX1) (plus , I⊗Z)))
      equals R (plus , I⊗Y) • X0 • S1 • H1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • ε
          by in-context 0 4 auto (symm (lemma-R (C.X0 • C.S1 • C.H1) (plus , I⊗Z)))
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • ε
          by general-assoc auto
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • ε
          by in-context 5 2 auto (symm lemma-R-T1⁻¹)
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • ε
          by in-context 3 1 auto (symm lemma-R-T1)
      equals X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • ε
          by general-assoc auto
      equals X0 • CH1 • X0 • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • ε




==> anc/Equation23.agda <==
-- The proof of Equation 23.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn23 : Clifford+T.Rel ⊢ T0⁻¹ • T1⁻¹ • W • Swap • ε === Swap • T0⁻¹ • T1⁻¹ • W • ε
eqn23 = 
  equational T0⁻¹ • T1⁻¹ • W • Swap • ε
          by in-context 0 1 auto lemma-R-T0⁻¹
      equals R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • Swap • ε
          by in-context 2 1 auto lemma-R-T1⁻¹
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • Swap • ε
          by in-context 1 2 auto (lemma-R (C.S0⁻¹) (plus , I⊗Z))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • S0⁻¹ • S1⁻¹ • W • Swap • ε
          by in-context 0 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • S0⁻¹ • S1⁻¹ • W • Swap • ε
          by clifford-tactic 2 4 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H0 • H1 • CZ • H0 • S0 • S0 • S0 • H1 • S1 • S1 • S1 • W • ε
          by clifford-tactic 2 15 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • Swap • S0⁻¹ • S1⁻¹ • W • ε
          by in-context 1 3 auto (symm (lemma-R (C.Swap • C.S0⁻¹) (plus , I⊗Z)))
      equals R (plus , I⊗Z) • Swap • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • ε
          by in-context 0 2 auto (symm (lemma-R (C.Swap) (plus , Z⊗I)))
      equals Swap • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • ε
          by in-context 3 2 auto (symm lemma-R-T1⁻¹)
      equals Swap • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • ε
          by in-context 1 2 auto (symm lemma-R-T0⁻¹)
      equals Swap • T0⁻¹ • T1⁻¹ • W • ε




==> anc/Equation24.agda <==
-- The proof of Equation 24.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn24 : Clifford+T.Rel ⊢ X0 • CX0 • T0 • CX0 • X0 • Swap • ε === Swap • X0 • CX0 • T0 • CX0 • X0 • ε
eqn24 = 
  equational X0 • CX0 • T0 • CX0 • X0 • Swap • ε
          by general-assoc auto
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • Swap • ε
          by in-context 0 3 auto (lemma-R (C.X0 • C.CX0) (plus , Z⊗I))
      equals R (minus , Z⊗Z) • X0 • CX0 • CX0 • X0 • Swap • ε
          by clifford-tactic 1 4 10000 auto
      equals R (minus , Z⊗Z) • Swap • ε
          by clifford-tactic 2 0 10000 auto
      equals R (minus , Z⊗Z) • Swap • X0 • CX0 • CX0 • X0 • ε
          by in-context 0 4 auto (symm (lemma-R (C.Swap • C.X0 • C.CX0) (plus , Z⊗I)))
      equals Swap • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • ε
          by general-assoc auto
      equals Swap • X0 • CX0 • T0 • CX0 • X0 • ε




==> anc/Equation25.agda <==
-- The proof of Equation 25.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn25 : Clifford+T.Rel ⊢ T0⁻¹ • T1⁻¹ • W • T1 • CX1 • T1⁻¹ • ε === CX1 • T0⁻¹ • T1⁻¹ • W • ε
eqn25 = 
  equational T0⁻¹ • T1⁻¹ • W • T1 • CX1 • T1⁻¹ • ε
          by in-context 0 1 auto lemma-R-T0⁻¹
      equals R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • T1 • CX1 • T1⁻¹ • ε
          by in-context 2 1 auto lemma-R-T1⁻¹
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • T1 • CX1 • T1⁻¹ • ε
          by in-context 5 1 auto lemma-R-T1
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • R (plus , I⊗Z) • CX1 • T1⁻¹ • ε
          by in-context 7 1 auto lemma-R-T1⁻¹
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • ε
          by in-context 1 2 auto (lemma-R (C.S0⁻¹) (plus , I⊗Z))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • S0⁻¹ • S1⁻¹ • W • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • ε
          by in-context 2 4 auto (lemma-R (C.S0⁻¹ • C.S1⁻¹ • C.W) (plus , I⊗Z))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (plus , I⊗Z) • S0⁻¹ • S1⁻¹ • W • CX1 • R (plus , I⊗Z) • S1⁻¹ • ε
          by in-context 3 5 auto (lemma-R (C.S0⁻¹ • C.S1⁻¹ • C.W • C.CX1) (plus , I⊗Z))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S0⁻¹ • S1⁻¹ • W • CX1 • S1⁻¹ • ε
          by in-context 0 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S0⁻¹ • S1⁻¹ • W • CX1 • S1⁻¹ • ε
          by in-context 1 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • S0⁻¹ • S1⁻¹ • W • CX1 • S1⁻¹ • ε
          by in-context 0 2 auto (lemma-combine plus plus I⊗Z)
      equals Swap • S0 • Swap • R (plus , Z⊗I) • R (plus , Z⊗Z) • S0⁻¹ • S1⁻¹ • W • CX1 • S1⁻¹ • ε
          by clifford-tactic 0 3 10000 auto
      equals S1 • R (plus , Z⊗I) • R (plus , Z⊗Z) • S0⁻¹ • S1⁻¹ • W • CX1 • S1⁻¹ • ε
          by in-context 0 2 auto (lemma-R (C.S1) (plus , Z⊗I))
      equals R (plus , Z⊗I) • S1 • R (plus , Z⊗Z) • S0⁻¹ • S1⁻¹ • W • CX1 • S1⁻¹ • ε
          by in-context 1 2 auto (lemma-R (C.S1) (plus , Z⊗Z))
      equals R (plus , Z⊗I) • R (plus , Z⊗Z) • S1 • S0⁻¹ • S1⁻¹ • W • CX1 • S1⁻¹ • ε
          by clifford-tactic 2 6 10000 auto
      equals R (plus , Z⊗I) • R (plus , Z⊗Z) • H1 • CZ • S0 • S0 • S0 • H1 • S1 • S1 • S1 • W • ε
          by clifford-tactic 2 9 10000 auto
      equals R (plus , Z⊗I) • R (plus , Z⊗Z) • CX1 • S0⁻¹ • S1⁻¹ • W • ε
          by in-context 1 3 auto (symm (lemma-R (C.CX1 • C.S0⁻¹) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • CX1 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • ε
          by in-context 0 2 auto (symm (lemma-R (C.CX1) (plus , Z⊗I)))
      equals CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • ε
          by in-context 3 2 auto (symm lemma-R-T1⁻¹)
      equals CX1 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • ε
          by in-context 1 2 auto (symm lemma-R-T0⁻¹)
      equals CX1 • T0⁻¹ • T1⁻¹ • W • ε




==> anc/Equation26.agda <==
-- The proof of Equation 26.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn26 : Clifford+T.Rel ⊢ X0 • CX0 • T0 • CX0 • X0 • CX1 • ε === T1 • CX1 • T1⁻¹ • X0 • CX0 • T0 • CX0 • X0 • ε
eqn26 = 
  equational X0 • CX0 • T0 • CX0 • X0 • CX1 • ε
          by general-assoc auto
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • CX1 • ε
          by in-context 0 3 auto (lemma-R (C.X0 • C.CX0) (plus , Z⊗I))
      equals R (minus , Z⊗Z) • X0 • CX0 • CX0 • X0 • CX1 • ε
          by clifford-tactic 1 5 10000 auto
      equals R (minus , Z⊗Z) • H1 • CZ • H1 • ε
          by in-context 0 1 auto (lemma-correction Z⊗Z)
      equals R (plus , Z⊗Z) • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • CZ • H1 • ε
          by clifford-tactic 1 11 10000 auto
      equals R (plus , Z⊗Z) • H1 • CZ • H1 • S1 • S1 • S1 • W • ε
          by clifford-tactic 1 7 10000 auto
      equals R (plus , Z⊗Z) • W • CX1 • S1⁻¹ • X0 • CX0 • CX0 • X0 • ε
          by in-context 0 2 auto (symm (lemma-R (C.W) (plus , Z⊗Z)))
      equals W • R (plus , Z⊗Z) • CX1 • S1⁻¹ • X0 • CX0 • CX0 • X0 • ε
          by clifford-tactic 0 1 10000 auto
      equals Swap • W • Swap • R (plus , Z⊗Z) • CX1 • S1⁻¹ • X0 • CX0 • CX0 • X0 • ε
          by in-context 0 3 auto (symm (lemma-combine plus minus I⊗Z))
      equals R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • CX1 • S1⁻¹ • X0 • CX0 • CX0 • X0 • ε
          by in-context 1 2 auto (tactic-pauli-commute (minus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • CX1 • S1⁻¹ • X0 • CX0 • CX0 • X0 • ε
          by in-context 2 5 auto (symm (lemma-R (C.CX1 • C.S1⁻¹ • C.X0 • C.CX0) (plus , Z⊗I)))
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • CX1 • S1⁻¹ • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • ε
          by in-context 1 2 auto (symm (lemma-R (C.CX1) (plus , I⊗Z)))
      equals R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • ε
          by general-assoc auto
      equals R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X0 • CX0 • T0 • CX0 • X0 • ε
          by in-context 2 2 auto (symm lemma-R-T1⁻¹)
      equals R (plus , I⊗Z) • CX1 • T1⁻¹ • X0 • CX0 • T0 • CX0 • X0 • ε
          by in-context 0 1 auto (symm lemma-R-T1)
      equals T1 • CX1 • T1⁻¹ • X0 • CX0 • T0 • CX0 • X0 • ε




==> anc/Equation27.agda <==
-- The proof of Equation 27.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn27 : Clifford+T.Rel ⊢ X0 • CH1 • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • Swap • ε === Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • Swap • X0 • CH1 • X0 • ε
eqn27 = 
  equational X0 • CH1 • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • Swap • ε
          by general-assoc auto
      equals X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • Swap • ε
          by in-context 3 1 auto lemma-R-T1
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • Swap • ε
          by in-context 5 1 auto lemma-R-T1⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • Swap • ε
          by general-assoc auto
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • ε
          by in-context 18 1 auto lemma-R-T1
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • ε
          by in-context 20 1 auto lemma-R-T1⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • ε
          by clifford-tactic 6 12 10000 auto
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • ε
          by clifford-tactic 16 9 10000 auto
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • ε
          by in-context 0 4 auto (lemma-R (C.X0 • C.S1 • C.H1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • X0 • S1 • H1 • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • ε
          by in-context 1 5 auto (lemma-R (C.X0 • C.S1 • C.H1 • C.CX1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • X0 • S1 • H1 • CX1 • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • ε
          by clifford-tactic 2 11 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • CZ • H1 • S1 • H1 • W⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • ε
          by in-context 2 6 auto (lemma-R (C.CZ • C.H1 • C.S1 • C.H1 • C.W⁻¹) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • CZ • H1 • S1 • H1 • W⁻¹ • CX1 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • ε
          by in-context 3 7 auto (lemma-R (C.CZ • C.H1 • C.S1 • C.H1 • C.W⁻¹ • C.CX1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Y) • CZ • H1 • S1 • H1 • W⁻¹ • CX1 • H1 • S1 • H1 • W⁻¹ • ε
          by clifford-tactic 4 10 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Y) • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • W ^ 4 • ε
          by in-context 2 2 auto (symm (tactic-pauli-commute (minus , I⊗Y) (minus , Z⊗Y) auto))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (minus , Z⊗Y) • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • W ^ 4 • ε
          by in-context 1 2 auto (symm (tactic-pauli-commute (minus , I⊗Y) (minus , Z⊗Y) auto))
      equals R (plus , I⊗Y) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • W ^ 4 • ε
          by in-context 0 2 auto (lemma-combine plus minus I⊗Y)
      equals S1 • H1 • Swap • W • Swap • H1 • S1⁻¹ • R (minus , Z⊗Y) • R (minus , Z⊗Y) • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • W ^ 4 • ε
          by in-context 7 2 auto (lemma-combine minus minus Z⊗Y)
      equals S1 • H1 • Swap • W • Swap • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • W ^ 4 • ε
          by clifford-tactic 0 28 10000 auto
      equals H1 • ε
          by clifford-tactic 0 1 10000 auto
      equals S1 • H1 • Swap • W • Swap • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 6 • ε
          by in-context 7 11 auto (symm (lemma-combine plus plus Z⊗Y))
      equals S1 • H1 • Swap • W • Swap • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 6 • ε
          by in-context 0 7 auto (symm (lemma-combine plus minus I⊗Y))
      equals R (plus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 6 • ε
          by in-context 1 2 auto (tactic-pauli-commute (minus , I⊗Y) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 6 • ε
          by in-context 2 2 auto (tactic-pauli-commute (minus , I⊗Y) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 6 • ε
          by clifford-tactic 6 7 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • S1 • H1 • CX1 • H0 • S0 • S0 • H0 • S1 • S1 • S1 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 3 12 auto (symm (lemma-R (C.S1 • C.H1 • C.CX1 • C.H0 • C.S0 • C.S0 • C.H0 • C.S1 • C.S1 • C.S1 • C.CX1) (plus , I⊗Z)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • S1 • H1 • CX1 • H0 • S0 • S0 • H0 • S1 • S1 • S1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 2 11 auto (symm (lemma-R (C.S1 • C.H1 • C.CX1 • C.H0 • C.S0 • C.S0 • C.H0 • C.S1 • C.S1 • C.S1) (plus , I⊗Z)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • S1 • H1 • CX1 • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 1 4 auto (symm (lemma-R (C.S1 • C.H1 • C.CX1) (plus , I⊗Z)))
      equals R (plus , I⊗Y) • S1 • H1 • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 0 3 auto (symm (lemma-R (C.S1 • C.H1) (plus , I⊗Z)))
      equals S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 5 7 10000 auto
      equals S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 0 0 10000 auto
      equals Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 25 2 auto (symm lemma-R-T1⁻¹)
      equals Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 23 1 auto (symm lemma-R-T1)
      equals Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by general-assoc auto
      equals Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • X0 • CH1 • X0 • ε
          by in-context 10 2 auto (symm lemma-R-T1⁻¹)
      equals Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • X0 • CH1 • X0 • ε
          by in-context 8 1 auto (symm lemma-R-T1)
      equals Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • X0 • CH1 • X0 • ε
          by general-assoc auto
      equals Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • Swap • X0 • CH1 • X0 • ε




==> anc/Equation28.agda <==
-- The proof of Equation 28.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn28 : Clifford+T.Rel ⊢ X0 • CH1 • X0 • Swap • T1 • CX1 • T1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • Swap • ε === Swap • T1 • CX1 • T1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • Swap • X0 • CH1 • X0 • ε
eqn28 = 
  equational X0 • CH1 • X0 • Swap • T1 • CX1 • T1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • Swap • ε
          by general-assoc auto
      equals X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • T1 • CX1 • T1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • Swap • ε
          by in-context 3 1 auto lemma-R-T1
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • T1 • CX1 • T1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • Swap • ε
          by in-context 5 1 auto lemma-R-T1⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • T1 • CX1 • T1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • Swap • ε
          by in-context 11 1 auto lemma-R-T1
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , I⊗Z) • CX1 • T1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • Swap • ε
          by in-context 13 1 auto lemma-R-T1⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • Swap • ε
          by general-assoc auto
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • Swap • ε
          by in-context 21 1 auto lemma-R-T1
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • Swap • ε
          by in-context 23 1 auto lemma-R-T1⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • Swap • ε
          by in-context 31 1 auto lemma-R-T1
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • Swap • ε
          by in-context 33 1 auto lemma-R-T1⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • ε
          by in-context 0 4 auto (lemma-R (C.X0 • C.S1 • C.H1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • X0 • S1 • H1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • ε
          by in-context 1 5 auto (lemma-R (C.X0 • C.S1 • C.H1 • C.CX1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • X0 • S1 • H1 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • ε
          by clifford-tactic 2 8 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • CZ • H1 • W⁻¹ • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • ε
          by in-context 2 5 auto (lemma-R (C.CZ • C.H1 • C.W⁻¹ • C.Swap) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗I) • CZ • H1 • W⁻¹ • Swap • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • ε
          by in-context 3 6 auto (lemma-R (C.CZ • C.H1 • C.W⁻¹ • C.Swap • C.CX1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗I) • R (plus , I⊗X) • CZ • H1 • W⁻¹ • Swap • CX1 • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • ε
          by clifford-tactic 4 12 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗I) • R (plus , I⊗X) • S1 • H1 • CZ • H1 • S1 • S1 • S1 • W⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • ε
          by in-context 4 9 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.H1 • C.S1 • C.S1 • C.S1 • C.W⁻¹) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗I) • R (plus , I⊗X) • R (plus , Z⊗Z) • S1 • H1 • CZ • H1 • S1 • S1 • S1 • W⁻¹ • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • ε
          by clifford-tactic 5 9 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗I) • R (plus , I⊗X) • R (plus , Z⊗Z) • CZ • S0 • S0 • S0 • W⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • ε
          by in-context 5 6 auto (lemma-R (C.CZ • C.S0 • C.S0 • C.S0 • C.W⁻¹) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗I) • R (plus , I⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • CZ • S0 • S0 • S0 • W⁻¹ • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • ε
          by in-context 6 13 auto (lemma-R (C.CZ • C.S0 • C.S0 • C.S0 • C.W⁻¹ • C.S1⁻¹ • C.H1 • C.S1⁻¹ • C.X0 • C.Swap • C.X1 • C.CX1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗I) • R (plus , I⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Y) • CZ • S0 • S0 • S0 • W⁻¹ • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • ε
          by clifford-tactic 11 9 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗I) • R (plus , I⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Y) • CZ • S0 • S0 • S0 • H1 • S1 • H1 • W ^ 6 • Swap • R (plus , I⊗Z) • S1⁻¹ • Swap • ε
          by in-context 7 10 auto (lemma-R (C.CZ • C.S0 • C.S0 • C.S0 • C.H1 • C.S1 • C.H1 • C.W ^ 6 • C.Swap) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗I) • R (plus , I⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗I) • CZ • S0 • S0 • S0 • H1 • S1 • H1 • W ^ 6 • Swap • S1⁻¹ • Swap • ε
          by clifford-tactic 11 8 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗I) • R (plus , I⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗I) • CZ • S0 • S0 • H1 • S1 • H1 • W ^ 6 • ε
          by in-context 1 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Y) auto))
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (minus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗I) • CZ • S0 • S0 • H1 • S1 • H1 • W ^ 6 • ε
          by in-context 6 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Y) auto))
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (minus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , I⊗Y) • CZ • S0 • S0 • H1 • S1 • H1 • W ^ 6 • ε
          by in-context 5 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , I⊗Z) auto))
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (minus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗Y) • CZ • S0 • S0 • H1 • S1 • H1 • W ^ 6 • ε
          by in-context 4 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Z) auto))
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (minus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Y) • CZ • S0 • S0 • H1 • S1 • H1 • W ^ 6 • ε
          by in-context 3 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , I⊗X) auto))
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (minus , Z⊗Y) • R (plus , Z⊗I) • R (plus , I⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Y) • CZ • S0 • S0 • H1 • S1 • H1 • W ^ 6 • ε
          by in-context 2 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Y) auto))
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Y) • CZ • S0 • S0 • H1 • S1 • H1 • W ^ 6 • ε
          by in-context 5 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto))
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Y) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • CZ • S0 • S0 • H1 • S1 • H1 • W ^ 6 • ε
          by in-context 1 2 auto (lemma-combine plus plus Z⊗I)
      equals R (plus , I⊗Y) • S0 • R (minus , Z⊗Y) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • CZ • S0 • S0 • H1 • S1 • H1 • W ^ 6 • ε
          by in-context 1 2 auto (lemma-R (C.S0) (minus , Z⊗Y))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • S0 • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • CZ • S0 • S0 • H1 • S1 • H1 • W ^ 6 • ε
          by in-context 2 2 auto (lemma-R (C.S0) (plus , I⊗X))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗X) • S0 • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • CZ • S0 • S0 • H1 • S1 • H1 • W ^ 6 • ε
          by in-context 3 2 auto (lemma-R (C.S0) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗X) • R (plus , I⊗Z) • S0 • R (plus , Z⊗Z) • R (minus , I⊗Y) • CZ • S0 • S0 • H1 • S1 • H1 • W ^ 6 • ε
          by in-context 4 2 auto (lemma-R (C.S0) (plus , Z⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S0 • R (minus , I⊗Y) • CZ • S0 • S0 • H1 • S1 • H1 • W ^ 6 • ε
          by in-context 5 2 auto (lemma-R (C.S0) (minus , I⊗Y))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • S0 • CZ • S0 • S0 • H1 • S1 • H1 • W ^ 6 • ε
          by in-context 1 1 auto (lemma-correction Z⊗Y)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • S1 • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • S0 • CZ • S0 • S0 • H1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 4 10 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • S0 • CZ • S0 • S0 • H1 • S1 • H1 • W ^ 6 • ε
          by in-context 2 10 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.H1 • C.S1 • C.H1) (plus , I⊗X))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • S0 • CZ • S0 • S0 • H1 • S1 • H1 • W ^ 6 • ε
          by in-context 3 10 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.H1 • C.S1 • C.H1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (minus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • R (plus , Z⊗Z) • R (minus , I⊗Y) • S0 • CZ • S0 • S0 • H1 • S1 • H1 • W ^ 6 • ε
          by in-context 3 1 auto (lemma-correction Z⊗X)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , Z⊗X) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • R (plus , Z⊗Z) • R (minus , I⊗Y) • S0 • CZ • S0 • S0 • H1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 4 17 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • R (plus , Z⊗Z) • R (minus , I⊗Y) • S0 • CZ • S0 • S0 • H1 • S1 • H1 • W ^ 6 • ε
          by in-context 4 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1) (plus , Z⊗Z))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (minus , I⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • R (minus , I⊗Y) • S0 • CZ • S0 • S0 • H1 • S1 • H1 • W ^ 6 • ε
          by in-context 4 1 auto (lemma-correction I⊗X)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • H1 • Swap • S0⁻¹ • W • Swap • H1 • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • R (minus , I⊗Y) • S0 • CZ • S0 • S0 • H1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 5 16 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • CZ • S0 • S1 • S1 • H1 • S1 • S1 • W ^ 6 • R (minus , I⊗Y) • S0 • CZ • S0 • S0 • H1 • S1 • H1 • W ^ 6 • ε
          by in-context 5 9 auto (lemma-R (C.CZ • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.W ^ 6) (minus , I⊗Y))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (plus , Z⊗Y) • CZ • S0 • S1 • S1 • H1 • S1 • S1 • W ^ 6 • S0 • CZ • S0 • S0 • H1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 6 15 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 3 2 auto (symm (tactic-pauli-commute (plus , I⊗X) (plus , Z⊗X) auto))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 15 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 24 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 28 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • H1 • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 29 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 33 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 43 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 44 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 54 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 59 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 60 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 65 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 69 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • H1 • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 70 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 74 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 84 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 85 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 95 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • H0 • CZ • H0 • H0 • CZ • H0 • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 98 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 99 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 102 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 113 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 114 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 0 0 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 11 0 auto (symm lemma-order-T0)
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by general-assoc auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 12 0 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 42 1 auto lemma-R-T0⁻¹
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 83 1 auto lemma-R-T0⁻¹
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 99 1 auto lemma-R-T0⁻¹
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 116 1 auto lemma-R-T0⁻¹
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 127 1 auto lemma-R-T0⁻¹
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 143 1 auto lemma-R-T0⁻¹
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 158 1 auto lemma-R-T0⁻¹
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by general-assoc auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 38 12 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • Swap • R (plus , Z⊗I) • H0 • S0 • H0 • W⁻¹ • Swap • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • W ^ 2 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 49 20 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • Swap • R (plus , Z⊗I) • H0 • S0 • H0 • W⁻¹ • Swap • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • H0 • H1 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 54 15 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • Swap • R (plus , Z⊗I) • H0 • S0 • H0 • W⁻¹ • Swap • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • H0 • H1 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 64 16 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • Swap • R (plus , Z⊗I) • H0 • S0 • H0 • W⁻¹ • Swap • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • H0 • H1 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W⁻¹ • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 89 15 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • Swap • R (plus , Z⊗I) • H0 • S0 • H0 • W⁻¹ • Swap • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • H0 • H1 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W⁻¹ • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 99 14 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • Swap • R (plus , Z⊗I) • H0 • S0 • H0 • W⁻¹ • Swap • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • H0 • H1 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W⁻¹ • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • S0 • H0 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • H1 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 112 15 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • Swap • R (plus , Z⊗I) • H0 • S0 • H0 • W⁻¹ • Swap • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • H0 • H1 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W⁻¹ • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • S0 • H0 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • S1 • H1 • Swap • R (plus , Z⊗I) • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 27 11 auto (lemma-R (C.CZ • C.H0 • C.S0 • C.S0 • C.H0 • C.H1 • C.S1 • C.S1 • C.H1 • C.Swap) (plus , Z⊗I))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (minus , I⊗Z) • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • Swap • H0 • S0 • H0 • W⁻¹ • Swap • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • H0 • H1 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W⁻¹ • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • S0 • H0 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • S1 • H1 • Swap • R (plus , Z⊗I) • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 33 10 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (minus , I⊗Z) • CZ • H0 • S0 • S0 • H0 • S1 • H1 • S1 • W ^ 6 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • H0 • H1 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W⁻¹ • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • S0 • H0 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • S1 • H1 • Swap • R (plus , Z⊗I) • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 28 10 auto (lemma-R (C.CZ • C.H0 • C.S0 • C.S0 • C.H0 • C.S1 • C.H1 • C.S1 • C.W ^ 6) (plus , I⊗Y))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (minus , I⊗Z) • R (minus , I⊗Z) • CZ • H0 • S0 • S0 • H0 • S1 • H1 • S1 • W ^ 6 • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • H0 • H1 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W⁻¹ • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • S0 • H0 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • S1 • H1 • Swap • R (plus , Z⊗I) • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 29 10 auto (lemma-R (C.CZ • C.H0 • C.S0 • C.S0 • C.H0 • C.S1 • C.H1 • C.S1 • C.W ^ 6) (plus , Z⊗Y))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • CZ • H0 • S0 • S0 • H0 • S1 • H1 • S1 • W ^ 6 • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • H0 • H1 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W⁻¹ • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • S0 • H0 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • S1 • H1 • Swap • R (plus , Z⊗I) • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 30 10 auto (lemma-R (C.CZ • C.H0 • C.S0 • C.S0 • C.H0 • C.S1 • C.H1 • C.S1 • C.W ^ 6) (plus , Z⊗Z))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • CZ • H0 • S0 • S0 • H0 • S1 • H1 • S1 • W ^ 6 • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • H0 • H1 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W⁻¹ • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • S0 • H0 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • S1 • H1 • Swap • R (plus , Z⊗I) • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 31 10 auto (lemma-R (C.CZ • C.H0 • C.S0 • C.S0 • C.H0 • C.S1 • C.H1 • C.S1 • C.W ^ 6) (plus , I⊗X))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗X) • CZ • H0 • S0 • S0 • H0 • S1 • H1 • S1 • W ^ 6 • R (plus , Z⊗X) • R (plus , Z⊗Y) • H0 • H1 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W⁻¹ • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • S0 • H0 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • S1 • H1 • Swap • R (plus , Z⊗I) • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 32 10 auto (lemma-R (C.CZ • C.H0 • C.S0 • C.S0 • C.H0 • C.S1 • C.H1 • C.S1 • C.W ^ 6) (plus , Z⊗X))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗X) • R (minus , I⊗X) • CZ • H0 • S0 • S0 • H0 • S1 • H1 • S1 • W ^ 6 • R (plus , Z⊗Y) • H0 • H1 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W⁻¹ • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • S0 • H0 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • S1 • H1 • Swap • R (plus , Z⊗I) • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 33 10 auto (lemma-R (C.CZ • C.H0 • C.S0 • C.S0 • C.H0 • C.S1 • C.H1 • C.S1 • C.W ^ 6) (plus , Z⊗Y))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Z) • CZ • H0 • S0 • S0 • H0 • S1 • H1 • S1 • W ^ 6 • H0 • H1 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W⁻¹ • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • S0 • H0 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • S1 • H1 • Swap • R (plus , Z⊗I) • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 36 11 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Z) • CZ • H0 • H1 • CZ • S0 • S0 • H0 • S1 • S1 • S1 • W⁻¹ • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W⁻¹ • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • S0 • H0 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • S1 • H1 • Swap • R (plus , Z⊗I) • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 34 12 auto (lemma-R (C.CZ • C.H0 • C.H1 • C.CZ • C.S0 • C.S0 • C.H0 • C.S1 • C.S1 • C.S1 • C.W⁻¹) (plus , Z⊗I))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Z) • R (minus , I⊗X) • CZ • H0 • H1 • CZ • S0 • S0 • H0 • S1 • S1 • S1 • W⁻¹ • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W⁻¹ • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • S0 • H0 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • S1 • H1 • Swap • R (plus , Z⊗I) • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 35 19 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Z) • R (minus , I⊗X) • S1 • H1 • CZ • S0 • S0 • H0 • S0 • S0 • H0 • S1 • H1 • S1 • W ^ 4 • Swap • R (plus , Z⊗I) • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W⁻¹ • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • S0 • H0 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • S1 • H1 • Swap • R (plus , Z⊗I) • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 35 15 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.H0 • C.S0 • C.S0 • C.H0 • C.S1 • C.H1 • C.S1 • C.W ^ 4 • C.Swap) (plus , Z⊗I))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • H0 • S0 • S0 • H0 • S1 • H1 • S1 • W ^ 4 • Swap • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W⁻¹ • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • S0 • H0 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • S1 • H1 • Swap • R (plus , Z⊗I) • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 36 26 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S1 • S1 • S1 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • S0 • H0 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • S1 • H1 • Swap • R (plus , Z⊗I) • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 36 12 auto (lemma-R (C.H0 • C.CZ • C.S0 • C.S0 • C.H0 • C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.Swap) (plus , Z⊗I))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S1 • S1 • S1 • Swap • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • S0 • H0 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • S1 • H1 • Swap • R (plus , Z⊗I) • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 38 20 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • H0 • S1 • H1 • CZ • S0 • S0 • H0 • S0 • S0 • S1 • S1 • S1 • W⁻¹ • Swap • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • S0 • H0 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • S1 • H1 • Swap • R (plus , Z⊗I) • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 37 15 auto (lemma-R (C.H0 • C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.H0 • C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.W⁻¹ • C.Swap) (plus , Z⊗I))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , I⊗Y) • H0 • S1 • H1 • CZ • S0 • S0 • H0 • S0 • S0 • S1 • S1 • S1 • W⁻¹ • Swap • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • S0 • H0 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • S1 • H1 • Swap • R (plus , Z⊗I) • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 38 22 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , I⊗Y) • CZ • S0 • S0 • H0 • S0 • S0 • H0 • S1 • S1 • S1 • H1 • W ^ 3 • Swap • R (plus , Z⊗I) • CZ • S0 • H0 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • S1 • H1 • Swap • R (plus , Z⊗I) • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 38 14 auto (lemma-R (C.CZ • C.S0 • C.S0 • C.H0 • C.S0 • C.S0 • C.H0 • C.S1 • C.S1 • C.S1 • C.H1 • C.W ^ 3 • C.Swap) (plus , Z⊗I))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Y) • CZ • S0 • S0 • H0 • S0 • S0 • H0 • S1 • S1 • S1 • H1 • W ^ 3 • Swap • CZ • S0 • H0 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • S1 • H1 • Swap • R (plus , Z⊗I) • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 40 24 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Y) • CZ • H0 • H1 • CZ • S0 • S0 • H0 • S0 • S0 • S1 • S1 • S1 • W ^ 6 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • S1 • H1 • Swap • R (plus , Z⊗I) • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 39 14 auto (lemma-R (C.CZ • C.H0 • C.H1 • C.CZ • C.S0 • C.S0 • C.H0 • C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.W ^ 6) (plus , Z⊗I))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗X) • CZ • H0 • H1 • CZ • S0 • S0 • H0 • S0 • S0 • S1 • S1 • S1 • W ^ 6 • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • S1 • H1 • Swap • R (plus , Z⊗I) • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 40 23 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗X) • S1 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • W⁻¹ • Swap • R (plus , Z⊗I) • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 40 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.H0 • C.S0 • C.S0 • C.H0 • C.S1 • C.W⁻¹ • C.Swap) (plus , Z⊗I))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗X) • R (plus , I⊗Y) • S1 • H1 • CZ • H0 • S0 • S0 • H0 • S1 • W⁻¹ • Swap • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 41 25 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗X) • R (plus , I⊗Y) • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 31 2 auto (symm (tactic-pauli-commute (minus , I⊗X) (plus , Z⊗X) auto))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗X) • R (plus , I⊗Y) • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 27 2 auto (lemma-combine minus minus I⊗Z)
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • Swap • S0⁻¹ • W ^ 2 • Swap • R (plus , Z⊗Z) • R (minus , I⊗Y) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗X) • R (plus , I⊗Y) • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 27 5 auto (lemma-R (C.Swap • C.S0⁻¹ • C.W ^ 2 • C.Swap) (plus , Z⊗Z))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • Swap • S0⁻¹ • W ^ 2 • Swap • R (minus , I⊗Y) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗X) • R (plus , I⊗Y) • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 28 5 auto (lemma-R (C.Swap • C.S0⁻¹ • C.W ^ 2 • C.Swap) (minus , I⊗Y))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (minus , I⊗X) • Swap • S0⁻¹ • W ^ 2 • Swap • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗X) • R (plus , I⊗Y) • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 29 5 auto (lemma-R (C.Swap • C.S0⁻¹ • C.W ^ 2 • C.Swap) (minus , I⊗X))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (minus , I⊗X) • R (plus , I⊗Y) • Swap • S0⁻¹ • W ^ 2 • Swap • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗X) • R (plus , I⊗Y) • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 30 5 auto (lemma-R (C.Swap • C.S0⁻¹ • C.W ^ 2 • C.Swap) (plus , Z⊗X))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (minus , I⊗X) • R (plus , I⊗Y) • R (minus , Z⊗Y) • Swap • S0⁻¹ • W ^ 2 • Swap • R (plus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗X) • R (plus , I⊗Y) • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 31 5 auto (lemma-R (C.Swap • C.S0⁻¹ • C.W ^ 2 • C.Swap) (plus , Z⊗Z))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (minus , I⊗X) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗Z) • Swap • S0⁻¹ • W ^ 2 • Swap • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗X) • R (plus , I⊗Y) • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 32 5 auto (lemma-R (C.Swap • C.S0⁻¹ • C.W ^ 2 • C.Swap) (minus , I⊗X))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (minus , I⊗X) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Y) • Swap • S0⁻¹ • W ^ 2 • Swap • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗X) • R (plus , I⊗Y) • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 33 5 auto (lemma-R (C.Swap • C.S0⁻¹ • C.W ^ 2 • C.Swap) (plus , Z⊗X))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (minus , I⊗X) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Y) • Swap • S0⁻¹ • W ^ 2 • Swap • R (plus , I⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗X) • R (plus , I⊗Y) • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 34 5 auto (lemma-R (C.Swap • C.S0⁻¹ • C.W ^ 2 • C.Swap) (plus , I⊗Z))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (minus , I⊗X) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • Swap • S0⁻¹ • W ^ 2 • Swap • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗X) • R (plus , I⊗Y) • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 35 5 auto (lemma-R (C.Swap • C.S0⁻¹ • C.W ^ 2 • C.Swap) (plus , I⊗Y))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (minus , I⊗X) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗X) • Swap • S0⁻¹ • W ^ 2 • Swap • R (minus , Z⊗Y) • R (minus , I⊗X) • R (plus , I⊗Y) • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 36 5 auto (lemma-R (C.Swap • C.S0⁻¹ • C.W ^ 2 • C.Swap) (minus , Z⊗Y))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (minus , I⊗X) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • Swap • S0⁻¹ • W ^ 2 • Swap • R (minus , I⊗X) • R (plus , I⊗Y) • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 37 5 auto (lemma-R (C.Swap • C.S0⁻¹ • C.W ^ 2 • C.Swap) (minus , I⊗X))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (minus , I⊗X) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • Swap • S0⁻¹ • W ^ 2 • Swap • R (plus , I⊗Y) • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 38 5 auto (lemma-R (C.Swap • C.S0⁻¹ • C.W ^ 2 • C.Swap) (plus , I⊗Y))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (minus , I⊗X) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , I⊗X) • Swap • S0⁻¹ • W ^ 2 • Swap • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 28 1 auto (lemma-correction I⊗X)
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • H1 • Swap • S0⁻¹ • W • Swap • H1 • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , I⊗X) • Swap • S0⁻¹ • W ^ 2 • Swap • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 29 6 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • S1 • H1 • S1 • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , I⊗X) • Swap • S0⁻¹ • W ^ 2 • Swap • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 29 4 auto (lemma-R (C.S1 • C.H1 • C.S1) (plus , I⊗Y))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (minus , I⊗Z) • S1 • H1 • S1 • R (minus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , I⊗X) • Swap • S0⁻¹ • W ^ 2 • Swap • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 29 1 auto (lemma-correction I⊗Z)
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • Swap • S0⁻¹ • W • Swap • S1 • H1 • S1 • R (minus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , I⊗X) • Swap • S0⁻¹ • W ^ 2 • Swap • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 30 7 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • H1 • S1 • W • R (minus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , I⊗X) • Swap • S0⁻¹ • W ^ 2 • Swap • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 30 4 auto (lemma-R (C.H1 • C.S1 • C.W) (minus , Z⊗Y))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • H1 • S1 • W • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , I⊗X) • Swap • S0⁻¹ • W ^ 2 • Swap • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 31 4 auto (lemma-R (C.H1 • C.S1 • C.W) (plus , Z⊗Z))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • H1 • S1 • W • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , I⊗X) • Swap • S0⁻¹ • W ^ 2 • Swap • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 32 4 auto (lemma-R (C.H1 • C.S1 • C.W) (plus , I⊗Y))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (minus , I⊗Z) • H1 • S1 • W • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , I⊗X) • Swap • S0⁻¹ • W ^ 2 • Swap • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 32 1 auto (lemma-correction I⊗Z)
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗Z) • Swap • S0⁻¹ • W • Swap • H1 • S1 • W • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , I⊗X) • Swap • S0⁻¹ • W ^ 2 • Swap • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 33 7 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗Z) • S1 • S1 • S1 • H1 • S1 • W ^ 2 • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , I⊗X) • Swap • S0⁻¹ • W ^ 2 • Swap • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 33 7 auto (lemma-R (C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W ^ 2) (minus , Z⊗Y))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • S1 • S1 • H1 • S1 • W ^ 2 • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , I⊗X) • Swap • S0⁻¹ • W ^ 2 • Swap • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 34 7 auto (lemma-R (C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W ^ 2) (plus , I⊗Z))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • S1 • S1 • S1 • H1 • S1 • W ^ 2 • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , I⊗X) • Swap • S0⁻¹ • W ^ 2 • Swap • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 34 1 auto (lemma-correction I⊗Y)
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • S1 • H1 • Swap • S0⁻¹ • W • Swap • H1 • S1⁻¹ • S1 • S1 • S1 • H1 • S1 • W ^ 2 • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , I⊗X) • Swap • S0⁻¹ • W ^ 2 • Swap • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 36 13 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • S1 • S1 • S1 • H1 • S1 • S1 • W • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , I⊗X) • Swap • S0⁻¹ • W ^ 2 • Swap • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 35 8 auto (lemma-R (C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.W) (plus , I⊗X))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (minus , I⊗Z) • S1 • S1 • S1 • H1 • S1 • S1 • W • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , I⊗X) • Swap • S0⁻¹ • W ^ 2 • Swap • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 35 1 auto (lemma-correction I⊗Z)
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , I⊗Z) • Swap • S0⁻¹ • W • Swap • S1 • S1 • S1 • H1 • S1 • S1 • W • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , I⊗X) • Swap • S0⁻¹ • W ^ 2 • Swap • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 36 11 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , I⊗Z) • S1 • S1 • H1 • S1 • S1 • W ^ 2 • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , I⊗X) • Swap • S0⁻¹ • W ^ 2 • Swap • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 36 7 auto (lemma-R (C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.W ^ 2) (minus , Z⊗X))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • S1 • H1 • S1 • S1 • W ^ 2 • R (plus , I⊗Y) • R (plus , I⊗X) • Swap • S0⁻¹ • W ^ 2 • Swap • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 37 7 auto (lemma-R (C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.W ^ 2) (plus , I⊗Y))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Y) • S1 • S1 • H1 • S1 • S1 • W ^ 2 • R (plus , I⊗X) • Swap • S0⁻¹ • W ^ 2 • Swap • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 37 1 auto (lemma-correction I⊗Y)
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • S1 • H1 • Swap • S0⁻¹ • W • Swap • H1 • S1⁻¹ • S1 • S1 • H1 • S1 • S1 • W ^ 2 • R (plus , I⊗X) • Swap • S0⁻¹ • W ^ 2 • Swap • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 38 14 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • H1 • S1 • S1 • H1 • W ^ 6 • R (plus , I⊗X) • Swap • S0⁻¹ • W ^ 2 • Swap • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 38 6 auto (lemma-R (C.H1 • C.S1 • C.S1 • C.H1 • C.W ^ 6) (plus , I⊗X))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , I⊗X) • H1 • S1 • S1 • H1 • W ^ 6 • Swap • S0⁻¹ • W ^ 2 • Swap • S0 • S0 • H1 • S1 • H1 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 39 14 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , I⊗X) • S0 • S0 • S1 • S1 • H1 • S1 • W ^ 5 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 35 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , I⊗X) • S0 • S0 • S1 • S1 • H1 • S1 • W ^ 5 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 32 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , I⊗X) • S0 • S0 • S1 • S1 • H1 • S1 • W ^ 5 • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 39 7 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , I⊗X) • H1 • Swap • S0⁻¹ • W • Swap • H1 • S1 • H1 • CZ • S0 • H1 • S1 • H1 • W ^ 4 • S1 • H1 • CZ • S0 • H1 • W ^ 2 • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 38 7 auto (symm (lemma-correction I⊗X))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (minus , I⊗X) • S1 • H1 • CZ • S0 • H1 • S1 • H1 • W ^ 4 • S1 • H1 • CZ • S0 • H1 • W ^ 2 • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 38 9 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.H1 • C.S1 • C.H1 • C.W ^ 4) (plus , Z⊗Z)))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • S1 • H1 • CZ • S0 • H1 • S1 • H1 • W ^ 4 • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • H1 • W ^ 2 • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 37 9 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.H1 • C.S1 • C.H1 • C.W ^ 4) (plus , I⊗Y)))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • S1 • H1 • CZ • S0 • H1 • S1 • H1 • W ^ 4 • R (plus , I⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • H1 • W ^ 2 • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 36 9 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.H1 • C.S1 • C.H1 • C.W ^ 4) (plus , Z⊗X)))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • H1 • S1 • H1 • W ^ 4 • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • H1 • W ^ 2 • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 36 8 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Z) • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • S1 • H1 • CZ • S0 • H1 • S1 • S1 • H1 • W ^ 3 • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • H1 • W ^ 2 • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 35 9 auto (symm (lemma-correction Z⊗Z))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Z) • S1 • H1 • CZ • S0 • H1 • S1 • S1 • H1 • W ^ 3 • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • H1 • W ^ 2 • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 35 10 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.H1 • C.S1 • C.S1 • C.H1 • C.W ^ 3) (minus , I⊗X)))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • S1 • H1 • CZ • S0 • H1 • S1 • S1 • H1 • W ^ 3 • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • H1 • W ^ 2 • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 34 10 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.H1 • C.S1 • C.S1 • C.H1 • C.W ^ 3) (minus , I⊗Z)))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • S1 • H1 • CZ • S0 • H1 • S1 • S1 • H1 • W ^ 3 • R (minus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • H1 • W ^ 2 • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 34 9 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • Swap • S0⁻¹ • W • Swap • H1 • CZ • S0 • S0 • S0 • W ^ 2 • R (minus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • H1 • W ^ 2 • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 33 5 auto (symm (lemma-correction I⊗Z))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (minus , I⊗Z) • H1 • CZ • S0 • S0 • S0 • W ^ 2 • R (minus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • H1 • W ^ 2 • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 33 7 auto (symm (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.W ^ 2) (minus , Z⊗X)))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗Z) • H1 • CZ • S0 • S0 • S0 • W ^ 2 • R (minus , Z⊗X) • R (minus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • H1 • W ^ 2 • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 33 6 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗Z) • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • W • R (minus , Z⊗X) • R (minus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • H1 • W ^ 2 • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 32 9 auto (symm (lemma-correction Z⊗Z))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (minus , Z⊗Z) • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • W • R (minus , Z⊗X) • R (minus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • H1 • W ^ 2 • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 32 10 auto (symm (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.H1 • C.S1 • C.H1 • C.W) (minus , I⊗X)))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • W • R (minus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • H1 • W ^ 2 • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 33 8 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • Swap • S0⁻¹ • W • Swap • R (minus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • H1 • W ^ 2 • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 31 11 auto (symm (lemma-correction Z⊗X))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , Z⊗X) • Swap • S0⁻¹ • W • Swap • R (minus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • H1 • W ^ 2 • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 31 5 auto (symm (lemma-R (C.Swap • C.S0⁻¹ • C.W • C.Swap) (minus , Z⊗Y)))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • Swap • S0⁻¹ • W • Swap • R (minus , Z⊗Y) • R (minus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • H1 • W ^ 2 • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 30 5 auto (symm (lemma-R (C.Swap • C.S0⁻¹ • C.W • C.Swap) (plus , Z⊗Z)))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , I⊗Z) • Swap • S0⁻¹ • W • Swap • R (plus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • H1 • W ^ 2 • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 29 5 auto (symm (lemma-correction I⊗Z))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • H1 • W ^ 2 • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 32 2 auto (tactic-pauli-commute (minus , I⊗X) (minus , Z⊗X) auto)
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (minus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • H1 • W ^ 2 • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 29 2 auto (tactic-pauli-commute (minus , I⊗Z) (plus , Z⊗Z) auto)
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (minus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • H1 • W ^ 2 • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 38 7 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.H1 • C.W ^ 2) (plus , I⊗Z)))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (minus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • S1 • H1 • CZ • S0 • H1 • W ^ 2 • R (plus , I⊗Z) • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 42 2 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (minus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • S1 • H1 • CZ • S0 • S1 • W ^ 2 • S1⁻¹ • H1 • R (plus , I⊗Z) • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 37 7 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.W ^ 2) (plus , I⊗Z)))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (minus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S1 • W ^ 2 • R (plus , I⊗Z) • S1⁻¹ • H1 • R (plus , I⊗Z) • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 42 1 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (minus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S1 • H1 • W ^ 2 • H1 • R (plus , I⊗Z) • S1⁻¹ • H1 • R (plus , I⊗Z) • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 36 8 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.H1 • C.W ^ 2) (plus , I⊗Z)))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (minus , I⊗Z) • R (minus , I⊗X) • S1 • H1 • CZ • S0 • S1 • H1 • W ^ 2 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H1 • R (plus , I⊗Z) • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 36 7 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (minus , I⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • H1 • S1 • S1 • W • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H1 • R (plus , I⊗Z) • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 35 8 auto (symm (lemma-R (C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.W) (plus , I⊗Z)))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (minus , I⊗Z) • S0 • S1 • S1 • H1 • S1 • S1 • W • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H1 • R (plus , I⊗Z) • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 42 0 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (minus , I⊗Z) • S0 • S1 • S1 • H1 • S1 • S1 • W • H1 • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H1 • R (plus , I⊗Z) • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 34 9 auto (symm (lemma-R (C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.W • C.H1) (plus , I⊗Z)))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • S0 • S1 • S1 • H1 • S1 • S1 • W • H1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H1 • R (plus , I⊗Z) • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 33 8 auto (symm (lemma-R (C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.W) (plus , I⊗Z)))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Y) • R (minus , Z⊗X) • S0 • S1 • S1 • H1 • S1 • S1 • W • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H1 • R (plus , I⊗Z) • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 33 7 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Y) • R (minus , Z⊗X) • CX1 • H1 • H1 • S1⁻¹ • CX1 • X1 • H1 • S1⁻¹ • H1 • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H1 • R (plus , I⊗Z) • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 32 10 auto (symm (lemma-R (C.CX1 • C.H1 • C.H1 • C.S1⁻¹ • C.CX1 • C.X1 • C.H1 • C.S1⁻¹ • C.H1) (plus , I⊗Z)))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Y) • CX1 • H1 • H1 • S1⁻¹ • CX1 • X1 • H1 • S1⁻¹ • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H1 • R (plus , I⊗Z) • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 31 8 auto (symm (lemma-R (C.CX1 • C.H1 • C.H1 • C.S1⁻¹ • C.CX1 • C.X1 • C.H1) (plus , I⊗Z)))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗Z) • R (minus , I⊗Z) • CX1 • H1 • H1 • S1⁻¹ • CX1 • X1 • H1 • R (plus , I⊗Z) • S1⁻¹ • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H1 • R (plus , I⊗Z) • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 30 7 auto (symm (lemma-R (C.CX1 • C.H1 • C.H1 • C.S1⁻¹ • C.CX1 • C.X1) (plus , I⊗Z)))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗Z) • CX1 • H1 • H1 • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H1 • R (plus , I⊗Z) • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 29 4 auto (symm (lemma-R (C.CX1 • C.H1 • C.H1) (plus , I⊗Z)))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • R (plus , I⊗X) • CX1 • H1 • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H1 • R (plus , I⊗Z) • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 28 3 auto (symm (lemma-R (C.CX1 • C.H1) (plus , I⊗Z)))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • R (plus , Z⊗Z) • CX1 • H1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H1 • R (plus , I⊗Z) • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 27 2 auto (symm (lemma-R (C.CX1) (plus , I⊗Z)))
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H1 • R (plus , I⊗Z) • S1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 57 2 auto (symm lemma-R-T1⁻¹)
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H1 • T1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 54 2 auto (symm lemma-R-T1⁻¹)
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • T1⁻¹ • H1 • T1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 52 1 auto (symm lemma-R-T1)
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • H1 • T1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 48 2 auto (symm lemma-R-T1⁻¹)
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • H1 • T1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 46 1 auto (symm lemma-R-T1)
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • H1 • T1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 44 1 auto (symm lemma-R-T1)
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • T1 • H1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • H1 • T1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 41 2 auto (symm lemma-R-T1⁻¹)
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H1 • T1⁻¹ • CX1 • T1 • H1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • H1 • T1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 38 2 auto (symm lemma-R-T1⁻¹)
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • T1⁻¹ • H1 • T1⁻¹ • CX1 • T1 • H1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • H1 • T1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 36 1 auto (symm lemma-R-T1)
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • H1 • T1⁻¹ • CX1 • T1 • H1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • H1 • T1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 32 2 auto (symm lemma-R-T1⁻¹)
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • H1 • T1⁻¹ • CX1 • T1 • H1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • H1 • T1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 30 1 auto (symm lemma-R-T1)
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CX1 • R (plus , I⊗Z) • H1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • H1 • T1⁻¹ • CX1 • T1 • H1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • H1 • T1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 28 1 auto (symm lemma-R-T1)
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CX1 • T1 • H1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • H1 • T1⁻¹ • CX1 • T1 • H1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • H1 • T1⁻¹ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 27 26 auto lemma-rel-B
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1⁻¹ • H1 • X0 • CZ • CZ • X0 • H1 • S1 • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 12 30 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by general-assoc auto
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 11 8 auto lemma-order-T0
      equals S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 0 22 10000 auto
      equals R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 6 8 10000 auto
      equals R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • S0 • S1 • H1 • CZ • S0 • S0 • H1 • W ^ 6 • ε
          by in-context 5 11 auto (symm (lemma-correction Z⊗X))
      equals R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (minus , Z⊗X) • S0 • S1 • H1 • CZ • S0 • S0 • H1 • W ^ 6 • ε
          by in-context 5 2 auto (symm (lemma-R (C.S0) (minus , Z⊗X)))
      equals R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • S0 • R (minus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • H1 • W ^ 6 • ε
          by in-context 4 2 auto (symm (lemma-R (C.S0) (plus , I⊗X)))
      equals R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • S0 • R (plus , I⊗X) • R (minus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • H1 • W ^ 6 • ε
          by in-context 3 2 auto (symm (lemma-R (C.S0) (plus , Z⊗Y)))
      equals R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • S0 • R (plus , Z⊗Y) • R (plus , I⊗X) • R (minus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • H1 • W ^ 6 • ε
          by in-context 2 2 auto (symm (lemma-R (C.S0) (plus , Z⊗X)))
      equals R (plus , Z⊗Z) • R (plus , I⊗X) • S0 • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (minus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • H1 • W ^ 6 • ε
          by in-context 1 2 auto (symm (lemma-R (C.S0) (plus , I⊗X)))
      equals R (plus , Z⊗Z) • S0 • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (minus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • H1 • W ^ 6 • ε
          by in-context 0 2 auto (symm (lemma-R (C.S0) (plus , Z⊗Z)))
      equals S0 • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (minus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • H1 • W ^ 6 • ε
          by in-context 0 1 auto (symm (lemma-combine plus plus Z⊗I))
      equals R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (minus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • H1 • W ^ 6 • ε
          by in-context 3 2 auto (tactic-pauli-commute (plus , I⊗X) (plus , Z⊗X) auto)
      equals R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (minus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • H1 • W ^ 6 • ε
          by in-context 1 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Z) auto)
      equals R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗X) • R (plus , I⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (minus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • H1 • W ^ 6 • ε
          by in-context 2 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗X) auto)
      equals R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , I⊗X) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (minus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • H1 • W ^ 6 • ε
          by in-context 3 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , I⊗X) auto)
      equals R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (minus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • H1 • W ^ 6 • ε
          by in-context 4 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Y) auto)
      equals R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (plus , I⊗X) • R (minus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • H1 • W ^ 6 • ε
          by clifford-tactic 8 7 10000 auto
      equals R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (plus , I⊗X) • R (minus , Z⊗X) • S0 • S0 • H0 • S0 • S0 • H0 • H1 • S1 • S1 • S1 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 7 12 auto (symm (lemma-R (C.S0 • C.S0 • C.H0 • C.S0 • C.S0 • C.H0 • C.H1 • C.S1 • C.S1 • C.S1 • C.CX1) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (plus , I⊗X) • S0 • S0 • H0 • S0 • S0 • H0 • H1 • S1 • S1 • S1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 6 11 auto (symm (lemma-R (C.S0 • C.S0 • C.H0 • C.S0 • C.S0 • C.H0 • C.H1 • C.S1 • C.S1 • C.S1) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗I) • S0 • S0 • H0 • S0 • S0 • H0 • H1 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 8 8 10000 auto
      equals R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗I) • S0 • S0 • S0 • S1 • H1 • W⁻¹ • Swap • S1⁻¹ • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 5 8 auto (symm (lemma-R (C.S0 • C.S0 • C.S0 • C.S1 • C.H1 • C.W⁻¹ • C.Swap) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (plus , Z⊗Y) • S0 • S0 • S0 • S1 • H1 • W⁻¹ • Swap • R (plus , I⊗Z) • S1⁻¹ • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 8 4 10000 auto
      equals R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (plus , Z⊗Y) • S0 • S0 • S0 • H1 • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 4 12 auto (symm (lemma-R (C.S0 • C.S0 • C.S0 • C.H1 • C.S1⁻¹ • C.H1 • C.S1⁻¹ • C.X0 • C.Swap • C.X1 • C.CX1) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • S0 • S0 • S0 • H1 • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 3 5 auto (symm (lemma-R (C.S0 • C.S0 • C.S0 • C.H1) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗X) • S0 • S0 • S0 • H1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 3 4 10000 auto
      equals R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗X) • CZ • S0 • S0 • S0 • H1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 2 6 auto (symm (lemma-R (C.CZ • C.S0 • C.S0 • C.S0 • C.H1) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • R (plus , Z⊗Z) • CZ • S0 • S0 • S0 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 2 4 10000 auto
      equals R (plus , Z⊗I) • R (plus , Z⊗Z) • Swap • CX1 • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 1 3 auto (symm (lemma-R (C.Swap • C.CX1) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • Swap • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 0 2 auto (symm (lemma-R (C.Swap) (plus , I⊗Z)))
      equals Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 31 2 auto (symm lemma-R-T1⁻¹)
      equals Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 29 1 auto (symm lemma-R-T1)
      equals Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by general-assoc auto
      equals Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X0 • CH1 • X0 • ε
          by in-context 23 2 auto (symm lemma-R-T1⁻¹)
      equals Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • Swap • X0 • CH1 • X0 • ε
          by in-context 21 1 auto (symm lemma-R-T1)
      equals Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • Swap • X0 • CH1 • X0 • ε
          by in-context 13 2 auto (symm lemma-R-T1⁻¹)
      equals Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • Swap • X0 • CH1 • X0 • ε
          by in-context 11 1 auto (symm lemma-R-T1)
      equals Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • Swap • X0 • CH1 • X0 • ε
          by general-assoc auto
      equals Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • Swap • X0 • CH1 • X0 • ε
          by in-context 3 2 auto (symm lemma-R-T1⁻¹)
      equals Swap • R (plus , I⊗Z) • CX1 • T1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • Swap • X0 • CH1 • X0 • ε
          by in-context 1 1 auto (symm lemma-R-T1)
      equals Swap • T1 • CX1 • T1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • Swap • X0 • CH1 • X0 • ε




==> anc/Equation29.agda <==
-- The proof of Equation 29.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn29 : Clifford+T.Rel ⊢ X0 • CH1 • X0 • CX1 • ε === CX1 • X0 • CH1 • X0 • ε
eqn29 = 
  equational X0 • CH1 • X0 • CX1 • ε
          by general-assoc auto
      equals X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • CX1 • ε
          by in-context 3 1 auto lemma-R-T1
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • CX1 • ε
          by in-context 5 1 auto lemma-R-T1⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • CX1 • ε
          by in-context 0 4 auto (lemma-R (C.X0 • C.S1 • C.H1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • X0 • S1 • H1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • CX1 • ε
          by in-context 1 5 auto (lemma-R (C.X0 • C.S1 • C.H1 • C.CX1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • X0 • S1 • H1 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • CX1 • ε
          by clifford-tactic 2 9 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • H1 • W⁻¹ • ε
          by in-context 1 1 auto (lemma-correction Z⊗Y)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • S1 • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • W⁻¹ • ε
          by clifford-tactic 4 11 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • W⁻¹ • ε
          by clifford-tactic 3 8 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • S1 • S1 • H1 • CX1 • X0 • S1 • H1 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 1 4 auto (symm (lemma-R (C.S1 • C.S1 • C.H1) (plus , Z⊗Y)))
      equals R (plus , I⊗Y) • S1 • S1 • H1 • R (plus , Z⊗Y) • CX1 • X0 • S1 • H1 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 2 2 10000 auto
      equals R (plus , I⊗Y) • S1 • H1 • Swap • S0⁻¹ • W • Swap • H1 • S1⁻¹ • R (plus , Z⊗Y) • CX1 • X0 • S1 • H1 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 0 9 auto (symm (lemma-correction I⊗Y))
      equals R (minus , I⊗Y) • R (plus , Z⊗Y) • CX1 • X0 • S1 • H1 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 0 2 auto (tactic-pauli-commute (minus , I⊗Y) (plus , Z⊗Y) auto)
      equals R (plus , Z⊗Y) • R (minus , I⊗Y) • CX1 • X0 • S1 • H1 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 1 6 auto (symm (lemma-R (C.CX1 • C.X0 • C.S1 • C.H1 • C.CX1) (plus , I⊗Z)))
      equals R (plus , Z⊗Y) • CX1 • X0 • S1 • H1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 0 5 auto (symm (lemma-R (C.CX1 • C.X0 • C.S1 • C.H1) (plus , I⊗Z)))
      equals CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 6 2 auto (symm lemma-R-T1⁻¹)
      equals CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 4 1 auto (symm lemma-R-T1)
      equals CX1 • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by general-assoc auto
      equals CX1 • X0 • CH1 • X0 • ε




==> anc/Equation3.agda <==
-- The proof of Equation 3.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn3 : Clifford+T.Rel ⊢ H1 • ε === Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • Swap • X0 • CH1 • X0 • ε
eqn3 = 
  equational H1 • ε
          by clifford-tactic 0 1 10000 auto
      equals S1 • H1 • Swap • W • Swap • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 6 • ε
          by in-context 7 11 auto (symm (lemma-combine plus plus Z⊗Y))
      equals S1 • H1 • Swap • W • Swap • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 6 • ε
          by in-context 0 7 auto (symm (lemma-combine plus minus I⊗Y))
      equals R (plus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 6 • ε
          by in-context 1 2 auto (tactic-pauli-commute (minus , I⊗Y) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 6 • ε
          by in-context 2 2 auto (tactic-pauli-commute (minus , I⊗Y) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 6 • ε
          by clifford-tactic 6 7 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • S1 • H1 • CX1 • H0 • S0 • S0 • H0 • S1 • S1 • S1 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 3 12 auto (symm (lemma-R (C.S1 • C.H1 • C.CX1 • C.H0 • C.S0 • C.S0 • C.H0 • C.S1 • C.S1 • C.S1 • C.CX1) (plus , I⊗Z)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • S1 • H1 • CX1 • H0 • S0 • S0 • H0 • S1 • S1 • S1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 2 11 auto (symm (lemma-R (C.S1 • C.H1 • C.CX1 • C.H0 • C.S0 • C.S0 • C.H0 • C.S1 • C.S1 • C.S1) (plus , I⊗Z)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • S1 • H1 • CX1 • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 1 4 auto (symm (lemma-R (C.S1 • C.H1 • C.CX1) (plus , I⊗Z)))
      equals R (plus , I⊗Y) • S1 • H1 • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 0 3 auto (symm (lemma-R (C.S1 • C.H1) (plus , I⊗Z)))
      equals S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 5 7 10000 auto
      equals S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 0 0 10000 auto
      equals Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 25 2 auto (symm lemma-R-T1⁻¹)
      equals Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 23 1 auto (symm lemma-R-T1)
      equals Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by general-assoc auto
      equals Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • X0 • CH1 • X0 • ε
          by in-context 10 2 auto (symm lemma-R-T1⁻¹)
      equals Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • X0 • CH1 • X0 • ε
          by in-context 8 1 auto (symm lemma-R-T1)
      equals Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • X0 • CH1 • X0 • ε
          by general-assoc auto
      equals Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • Swap • X0 • CH1 • X0 • ε




==> anc/Equation30.agda <==
-- The proof of Equation 30.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn30 : Clifford+T.Rel ⊢ X0 • CH1 • X0 • T1 • CX1 • T1⁻¹ • ε === T1 • CX1 • T1⁻¹ • X0 • CH1 • X0 • ε
eqn30 = 
  equational X0 • CH1 • X0 • T1 • CX1 • T1⁻¹ • ε
          by general-assoc auto
      equals X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • T1 • CX1 • T1⁻¹ • ε
          by in-context 3 1 auto lemma-R-T1
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • T1 • CX1 • T1⁻¹ • ε
          by in-context 5 1 auto lemma-R-T1⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • T1 • CX1 • T1⁻¹ • ε
          by in-context 10 1 auto lemma-R-T1
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , I⊗Z) • CX1 • T1⁻¹ • ε
          by in-context 12 1 auto lemma-R-T1⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • ε
          by in-context 0 4 auto (lemma-R (C.X0 • C.S1 • C.H1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • X0 • S1 • H1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • ε
          by in-context 1 5 auto (lemma-R (C.X0 • C.S1 • C.H1 • C.CX1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • X0 • S1 • H1 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • ε
          by clifford-tactic 2 8 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • CZ • H1 • W⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • ε
          by in-context 2 4 auto (lemma-R (C.CZ • C.H1 • C.W⁻¹) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗X) • CZ • H1 • W⁻¹ • CX1 • R (plus , I⊗Z) • S1⁻¹ • ε
          by clifford-tactic 3 4 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗X) • H1 • W⁻¹ • R (plus , I⊗Z) • S1⁻¹ • ε
          by in-context 3 3 auto (lemma-R (C.H1 • C.W⁻¹) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗X) • R (plus , I⊗X) • H1 • W⁻¹ • S1⁻¹ • ε
          by in-context 2 2 auto (symm (tactic-pauli-commute (plus , I⊗X) (plus , Z⊗X) auto))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • H1 • W⁻¹ • S1⁻¹ • ε
          by in-context 1 1 auto (lemma-correction Z⊗Y)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • S1 • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • H1 • W⁻¹ • S1⁻¹ • ε
          by clifford-tactic 4 10 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • R (plus , I⊗X) • R (plus , Z⊗X) • H1 • W⁻¹ • S1⁻¹ • ε
          by in-context 2 10 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.H1 • C.S1 • C.H1) (plus , I⊗X))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • R (plus , Z⊗X) • H1 • W⁻¹ • S1⁻¹ • ε
          by in-context 3 10 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.H1 • C.S1 • C.H1) (plus , Z⊗X))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • H1 • W⁻¹ • S1⁻¹ • ε
          by clifford-tactic 11 5 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 2 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 0 0 10000 auto
      equals H0 • CZ • H0 • H0 • CZ • H0 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 3 0 auto (symm lemma-order-T0)
      equals H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by general-assoc auto
      equals H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 4 0 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by general-assoc auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 7 0 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 9 0 auto (symm lemma-rel-A)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 9 1 auto lemma-R-T1
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 11 1 auto lemma-R-T1⁻¹
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 15 1 auto lemma-R-T1
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 17 1 auto lemma-R-T1⁻¹
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 20 1 auto lemma-R-T1
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 22 1 auto lemma-R-T1⁻¹
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 26 1 auto lemma-R-T1
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • T1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 28 1 auto lemma-R-T1⁻¹
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 10 2 auto (lemma-R (C.H1) (plus , I⊗Z))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • H1 • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 11 5 auto (lemma-R (C.H1 • C.S1⁻¹ • C.CX1 • C.X1) (plus , I⊗Z))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • H1 • S1⁻¹ • CX1 • X1 • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 12 6 auto (lemma-R (C.H1 • C.S1⁻¹ • C.CX1 • C.X1 • C.H1) (plus , I⊗Z))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • H1 • S1⁻¹ • CX1 • X1 • H1 • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 13 8 auto (lemma-R (C.H1 • C.S1⁻¹ • C.CX1 • C.X1 • C.H1 • C.S1⁻¹ • C.CX1) (plus , I⊗Z))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H1 • S1⁻¹ • CX1 • X1 • H1 • S1⁻¹ • CX1 • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 14 9 auto (lemma-R (C.H1 • C.S1⁻¹ • C.CX1 • C.X1 • C.H1 • C.S1⁻¹ • C.CX1 • C.H1) (plus , I⊗Z))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • H1 • S1⁻¹ • CX1 • X1 • H1 • S1⁻¹ • CX1 • H1 • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 15 11 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • S0 • S1 • S1 • W ^ 5 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 15 5 auto (lemma-R (C.S0 • C.S1 • C.S1 • C.W ^ 5) (plus , I⊗Z))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • R (plus , I⊗Z) • S0 • S1 • S1 • W ^ 5 • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 16 6 auto (lemma-R (C.S0 • C.S1 • C.S1 • C.W ^ 5 • C.H1) (plus , I⊗Z))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 14 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 11 1 auto (lemma-correction Z⊗X)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 12 11 auto (lemma-R (C.H1 • C.H0 • C.CZ • C.H0 • C.S0⁻¹ • C.W • C.H0 • C.CZ • C.H0 • C.H1) (plus , I⊗Y))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , Z⊗Z) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 12 1 auto (lemma-correction Z⊗Z)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 13 18 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • H1 • CZ • S0 • S0 • S0 • S1 • W • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 13 8 auto (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.W) (plus , Z⊗Y))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (minus , I⊗Z) • H1 • CZ • S0 • S0 • S0 • S1 • W • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 13 1 auto (lemma-correction I⊗Z)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • Swap • S0⁻¹ • W • Swap • H1 • CZ • S0 • S0 • S0 • S1 • W • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 14 11 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • S1 • H1 • CZ • S0 • H1 • S1 • S1 • H1 • S1 • W ^ 2 • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 14 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.H1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W ^ 2) (plus , I⊗Z))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Y) • S1 • H1 • CZ • S0 • H1 • S1 • S1 • H1 • S1 • W ^ 2 • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 14 1 auto (lemma-correction I⊗Y)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • S1 • H1 • Swap • S0⁻¹ • W • Swap • H1 • S1⁻¹ • S1 • H1 • CZ • S0 • H1 • S1 • S1 • H1 • S1 • W ^ 2 • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 17 16 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 5 • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 15 12 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.H1 • C.W ^ 5) (minus , Z⊗Z))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 5 • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 16 12 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.H1 • C.W ^ 5) (minus , I⊗X))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 5 • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 17 18 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 17 7 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 6 • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 16 12 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W ^ 6) (minus , I⊗Z)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 6 • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 15 12 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W ^ 6) (plus , Z⊗Y)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 6 • R (plus , Z⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 14 12 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W ^ 6) (plus , I⊗Y)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 6 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 14 11 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • Swap • S0⁻¹ • W • Swap • H1 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • W • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 13 5 auto (symm (lemma-correction I⊗Z))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (minus , I⊗Z) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • W • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 13 11 auto (symm (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.W) (plus , Z⊗Z)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • W • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 13 10 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • W ^ 2 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 12 9 auto (symm (lemma-correction Z⊗Z))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , Z⊗Z) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • W ^ 2 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 12 10 auto (symm (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.S1 • C.H1 • C.W ^ 2) (plus , I⊗Z)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • W ^ 2 • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 13 8 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • S1 • H1 • S1 • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 11 11 auto (symm (lemma-correction Z⊗X))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • S1 • H1 • S1 • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 11 4 auto (symm (lemma-R (C.S1 • C.H1 • C.S1) (minus , Z⊗X)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • S1 • H1 • S1 • R (minus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 11 3 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , I⊗X) • H1 • Swap • S0⁻¹ • W • Swap • H1 • R (minus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 10 7 auto (symm (lemma-correction I⊗X))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (minus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 14 2 auto (tactic-pauli-commute (plus , I⊗Y) (plus , Z⊗Y) auto)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (minus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 10 2 auto (tactic-pauli-commute (minus , I⊗X) (minus , Z⊗X) auto)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • W ^ 2 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 17 7 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (minus , I⊗Z) • CZ • S0 • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 16 4 auto (symm (lemma-R (C.CZ • C.S0 • C.S1) (minus , I⊗Z)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • CZ • S0 • S1 • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • S1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 15 4 auto (symm (lemma-R (C.CZ • C.S0 • C.S1) (plus , Z⊗X)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • CZ • S0 • S1 • R (plus , Z⊗X) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • S1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 14 4 auto (symm (lemma-R (C.CZ • C.S0 • C.S1) (plus , I⊗X)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S1 • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • S1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 13 4 auto (symm (lemma-R (C.CZ • C.S0 • C.S1) (plus , Z⊗Z)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , I⊗Z) • CZ • S0 • S1 • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • S1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 12 4 auto (symm (lemma-R (C.CZ • C.S0 • C.S1) (plus , I⊗Z)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (minus , Z⊗X) • R (minus , I⊗X) • CZ • S0 • S1 • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • S1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 11 4 auto (symm (lemma-R (C.CZ • C.S0 • C.S1) (plus , Z⊗Y)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (minus , Z⊗X) • CZ • S0 • S1 • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • S1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 10 4 auto (symm (lemma-R (C.CZ • C.S0 • C.S1) (plus , I⊗Y)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • CZ • S0 • S1 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • S1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 10 3 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • H0 • CZ • H0 • S0 • H0 • CZ • H0 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • S1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 10 7 auto (symm (lemma-combine plus plus Z⊗Z))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • S1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 16 2 auto (tactic-pauli-commute (plus , I⊗X) (plus , Z⊗X) auto)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • S1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 14 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • S1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 12 2 auto (tactic-pauli-commute (plus , I⊗Y) (plus , Z⊗Y) auto)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • S1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 9 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Z) • H1 • CZ • S0 • S1 • S1 • H1 • S1 • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 19 7 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 4 • Swap • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 18 15 auto (symm (lemma-R (C.H0 • C.CZ • C.S0 • C.S0 • C.H0 • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.H1 • C.W ^ 4 • C.Swap) (plus , Z⊗I)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • H0 • CZ • S0 • S0 • H0 • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 4 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 18 13 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • H1 • CZ • S0 • S0 • S1 • S1 • S1 • Swap • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 17 9 auto (symm (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.Swap) (plus , Z⊗I)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗X) • H1 • CZ • S0 • S0 • S1 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 17 5 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗X) • S0 • S0 • S0 • Swap • CZ • H0 • H1 • CZ • H1 • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 16 10 auto (symm (lemma-R (C.S0 • C.S0 • C.S0 • C.Swap • C.CZ • C.H0 • C.H1 • C.CZ • C.H1) (plus , Z⊗I)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • S0 • S0 • S0 • Swap • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 15 5 auto (symm (lemma-R (C.S0 • C.S0 • C.S0 • C.Swap) (plus , Z⊗I)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 15 3 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • CZ • S1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 14 6 auto (symm (lemma-R (C.CZ • C.S1 • C.H0 • C.CZ • C.H0) (plus , Z⊗I)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • CZ • S1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 13 3 auto (symm (lemma-R (C.CZ • C.S1) (plus , Z⊗X)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • CZ • S1 • R (plus , Z⊗X) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 12 3 auto (symm (lemma-R (C.CZ • C.S1) (plus , I⊗X)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 11 3 auto (symm (lemma-R (C.CZ • C.S1) (plus , Z⊗Z)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , Z⊗Z) • R (plus , I⊗Z) • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 10 3 auto (symm (lemma-R (C.CZ • C.S1) (plus , I⊗Z)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • R (plus , Z⊗Z) • CZ • S1 • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 9 3 auto (symm (lemma-R (C.CZ • C.S1) (plus , Z⊗Z)))
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 46 14 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 36 9 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 30 5 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 20 9 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 83 2 auto (symm lemma-R-T0⁻¹)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 67 2 auto (symm lemma-R-T0⁻¹)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 49 2 auto (symm lemma-R-T0⁻¹)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 33 2 auto (symm lemma-R-T0⁻¹)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 19 2 auto (symm lemma-R-T0⁻¹)
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 7 4 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by general-assoc auto
      equals H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 4 6 10000 auto
      equals H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by general-assoc auto
      equals H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 3 8 auto lemma-order-T0
      equals H0 • CZ • H0 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 0 6 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • CZ • CZ • S1 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 71 4 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by general-assoc auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 68 6 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by general-assoc auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 67 8 auto lemma-order-T0
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 64 6 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by general-assoc auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 53 22 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by general-assoc auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 52 8 auto lemma-order-T0
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 41 22 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by general-assoc auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 36 10 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by general-assoc auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 35 8 auto lemma-order-T0
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 30 10 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by general-assoc auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 21 18 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by general-assoc auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 20 8 auto lemma-order-T0
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 11 18 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by general-assoc auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 8 6 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by general-assoc auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by in-context 7 8 auto lemma-order-T0
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H0 • CZ • H0 • H0 • CZ • H0 • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 4 6 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W⁻¹ • ε
          by clifford-tactic 4 8 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • CX1 • S1⁻¹ • X0 • S1 • H1 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 3 11 auto (symm (lemma-correction Z⊗X))
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • CX1 • S1⁻¹ • X0 • S1 • H1 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 3 7 auto (symm (lemma-R (C.CX1 • C.S1⁻¹ • C.X0 • C.S1 • C.H1 • C.CX1) (plus , I⊗Z)))
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • CX1 • S1⁻¹ • X0 • S1 • H1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 2 6 auto (symm (lemma-R (C.CX1 • C.S1⁻¹ • C.X0 • C.S1 • C.H1) (plus , I⊗Z)))
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • CX1 • S1⁻¹ • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 1 2 auto (symm (lemma-R (C.CX1) (plus , I⊗Z)))
      equals R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 9 2 auto (symm lemma-R-T1⁻¹)
      equals R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 7 1 auto (symm lemma-R-T1)
      equals R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by general-assoc auto
      equals R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X0 • CH1 • X0 • ε
          by in-context 2 2 auto (symm lemma-R-T1⁻¹)
      equals R (plus , I⊗Z) • CX1 • T1⁻¹ • X0 • CH1 • X0 • ε
          by in-context 0 1 auto (symm lemma-R-T1)
      equals T1 • CX1 • T1⁻¹ • X0 • CH1 • X0 • ε




==> anc/Equation31.agda <==
-- The proof of Equation 31.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn31 : Clifford+T.Rel ⊢ X1 • CX1 • CX1 • ε === CX1 • X1 • CX1 • ε
eqn31 = 
  equational X1 • CX1 • CX1 • ε
          by clifford-tactic 0 3 10000 auto
      equals H1 • S1 • S1 • H1 • ε
          by clifford-tactic 0 4 10000 auto
      equals CX1 • X1 • CX1 • ε




==> anc/Equation32.agda <==
-- The proof of Equation 32.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn32 : Clifford+T.Rel ⊢ X1 • CX1 • T1 • CX1 • T1⁻¹ • ε === T1 • CX1 • T1⁻¹ • X1 • CX1 • ε
eqn32 = 
  equational X1 • CX1 • T1 • CX1 • T1⁻¹ • ε
          by in-context 2 1 auto lemma-R-T1
      equals X1 • CX1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • ε
          by in-context 4 1 auto lemma-R-T1⁻¹
      equals X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • ε
          by in-context 0 3 auto (lemma-R (C.X1 • C.CX1) (plus , I⊗Z))
      equals R (minus , Z⊗Z) • X1 • CX1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • ε
          by in-context 1 4 auto (lemma-R (C.X1 • C.CX1 • C.CX1) (plus , I⊗Z))
      equals R (minus , Z⊗Z) • R (minus , I⊗Z) • X1 • CX1 • CX1 • S1⁻¹ • ε
          by in-context 0 2 auto (symm (tactic-pauli-commute (minus , I⊗Z) (minus , Z⊗Z) auto))
      equals R (minus , I⊗Z) • R (minus , Z⊗Z) • X1 • CX1 • CX1 • S1⁻¹ • ε
          by in-context 0 1 auto (lemma-correction I⊗Z)
      equals R (plus , I⊗Z) • Swap • S0⁻¹ • W • Swap • R (minus , Z⊗Z) • X1 • CX1 • CX1 • S1⁻¹ • ε
          by in-context 1 5 auto (lemma-R (C.Swap • C.S0⁻¹ • C.W • C.Swap) (minus , Z⊗Z))
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • Swap • S0⁻¹ • W • Swap • X1 • CX1 • CX1 • S1⁻¹ • ε
          by in-context 1 1 auto (lemma-correction Z⊗Z)
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • Swap • S0⁻¹ • W • Swap • X1 • CX1 • CX1 • S1⁻¹ • ε
          by clifford-tactic 2 16 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S0 • H1 • S1 • S1 • H1 • S1 • W ^ 6 • ε
          by clifford-tactic 2 10 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • CX1 • S1⁻¹ • X1 • CX1 • ε
          by in-context 1 2 auto (symm (lemma-R (C.CX1) (plus , I⊗Z)))
      equals R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • ε
          by in-context 2 2 auto (symm lemma-R-T1⁻¹)
      equals R (plus , I⊗Z) • CX1 • T1⁻¹ • X1 • CX1 • ε
          by in-context 0 1 auto (symm lemma-R-T1)
      equals T1 • CX1 • T1⁻¹ • X1 • CX1 • ε




==> anc/Equation33.agda <==
-- The proof of Equation 33.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn33 : Clifford+T.Rel ⊢ X1 • CX1 • Swap • X1 • CX1 • ε === Swap • X1 • CX1 • Swap • ε
eqn33 = 
  equational X1 • CX1 • Swap • X1 • CX1 • ε
          by clifford-tactic 0 5 10000 auto
      equals H0 • CZ • S0 • S0 • H0 • ε
          by clifford-tactic 0 5 10000 auto
      equals Swap • X1 • CX1 • Swap • ε




==> anc/Equation34.agda <==
-- The proof of Equation 34.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn34 : Clifford+T.Rel ⊢ X1 • CX1 • Swap • X1 • CX1 • ε === Swap • X1 • CX1 • Swap • ε
eqn34 = 
  equational X1 • CX1 • Swap • X1 • CX1 • ε
          by clifford-tactic 0 5 10000 auto
      equals H0 • CZ • S0 • S0 • H0 • ε
          by clifford-tactic 0 5 10000 auto
      equals Swap • X1 • CX1 • Swap • ε




==> anc/Equation35.agda <==
-- The proof of Equation 35.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn35 : Clifford+T.Rel ⊢ Swap • CX1 • Swap • ε === CX1 • Swap • CX1 • ε
eqn35 = 
  equational Swap • CX1 • Swap • ε
          by clifford-tactic 0 3 10000 auto
      equals H0 • CZ • H0 • ε
          by clifford-tactic 0 3 10000 auto
      equals CX1 • Swap • CX1 • ε




==> anc/Equation36.agda <==
-- The proof of Equation 36.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn36 : Clifford+T.Rel ⊢ Swap • T1 • CX1 • T1⁻¹ • Swap • ε === T1 • CX1 • T1⁻¹ • Swap • T1 • CX1 • T1⁻¹ • ε
eqn36 = 
  equational Swap • T1 • CX1 • T1⁻¹ • Swap • ε
          by in-context 1 1 auto lemma-R-T1
      equals Swap • R (plus , I⊗Z) • CX1 • T1⁻¹ • Swap • ε
          by in-context 3 1 auto lemma-R-T1⁻¹
      equals Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • ε
          by in-context 0 2 auto (lemma-R (C.Swap) (plus , I⊗Z))
      equals R (plus , Z⊗I) • Swap • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • ε
          by in-context 1 3 auto (lemma-R (C.Swap • C.CX1) (plus , I⊗Z))
      equals R (plus , Z⊗I) • R (plus , Z⊗Z) • Swap • CX1 • S1⁻¹ • Swap • ε
          by clifford-tactic 2 4 10000 auto
      equals R (plus , Z⊗I) • R (plus , Z⊗Z) • H0 • CZ • H0 • S0 • S0 • S0 • ε
          by clifford-tactic 2 6 10000 auto
      equals R (plus , Z⊗I) • R (plus , Z⊗Z) • S1 • CX1 • S1⁻¹ • Swap • CX1 • S1⁻¹ • ε
          by in-context 1 2 auto (symm (lemma-R (C.S1) (plus , Z⊗Z)))
      equals R (plus , Z⊗I) • S1 • R (plus , Z⊗Z) • CX1 • S1⁻¹ • Swap • CX1 • S1⁻¹ • ε
          by in-context 0 2 auto (symm (lemma-R (C.S1) (plus , Z⊗I)))
      equals S1 • R (plus , Z⊗I) • R (plus , Z⊗Z) • CX1 • S1⁻¹ • Swap • CX1 • S1⁻¹ • ε
          by clifford-tactic 0 1 10000 auto
      equals Swap • S0 • Swap • R (plus , Z⊗I) • R (plus , Z⊗Z) • CX1 • S1⁻¹ • Swap • CX1 • S1⁻¹ • ε
          by in-context 0 3 auto (symm (lemma-combine plus plus I⊗Z))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • CX1 • S1⁻¹ • Swap • CX1 • S1⁻¹ • ε
          by in-context 2 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CX1 • S1⁻¹ • Swap • CX1 • S1⁻¹ • ε
          by in-context 1 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • CX1 • S1⁻¹ • Swap • CX1 • S1⁻¹ • ε
          by in-context 2 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • CX1 • S1⁻¹ • Swap • CX1 • S1⁻¹ • ε
          by in-context 3 5 auto (symm (lemma-R (C.CX1 • C.S1⁻¹ • C.Swap • C.CX1) (plus , I⊗Z)))
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CX1 • S1⁻¹ • Swap • CX1 • R (plus , I⊗Z) • S1⁻¹ • ε
          by in-context 2 4 auto (symm (lemma-R (C.CX1 • C.S1⁻¹ • C.Swap) (plus , I⊗Z)))
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • CX1 • S1⁻¹ • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • ε
          by in-context 1 2 auto (symm (lemma-R (C.CX1) (plus , I⊗Z)))
      equals R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • ε
          by in-context 7 2 auto (symm lemma-R-T1⁻¹)
      equals R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • R (plus , I⊗Z) • CX1 • T1⁻¹ • ε
          by in-context 5 1 auto (symm lemma-R-T1)
      equals R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • T1 • CX1 • T1⁻¹ • ε
          by in-context 2 2 auto (symm lemma-R-T1⁻¹)
      equals R (plus , I⊗Z) • CX1 • T1⁻¹ • Swap • T1 • CX1 • T1⁻¹ • ε
          by in-context 0 1 auto (symm lemma-R-T1)
      equals T1 • CX1 • T1⁻¹ • Swap • T1 • CX1 • T1⁻¹ • ε




==> anc/Equation37.agda <==
-- The proof of Equation 37.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn37 : Clifford+T.Rel ⊢ T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • ε === X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
eqn37 = 
  equational T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • ε
          by in-context 0 1 auto lemma-R-T0⁻¹
      equals R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • ε
          by in-context 2 1 auto lemma-R-T1⁻¹
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • ε
          by general-assoc auto
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • ε
          by clifford-tactic 10 6 10000 auto
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • ε
          by in-context 1 2 auto (lemma-R (C.S0⁻¹) (plus , I⊗Z))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • ε
          by in-context 2 8 auto (lemma-R (C.S0⁻¹ • C.S1⁻¹ • C.W • C.X1 • C.CX1 • C.X0 • C.CX0) (plus , Z⊗I))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (plus , I⊗Z) • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • H0 • CZ • S0 • S0 • H0 • ε
          by clifford-tactic 3 12 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (plus , I⊗Z) • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • S1 • W ^ 5 • ε
          by in-context 0 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • S1 • W ^ 5 • ε
          by in-context 1 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • S1 • W ^ 5 • ε
          by in-context 0 2 auto (lemma-combine plus plus I⊗Z)
      equals Swap • S0 • Swap • R (plus , Z⊗I) • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • S1 • W ^ 5 • ε
          by clifford-tactic 0 3 10000 auto
      equals S1 • R (plus , Z⊗I) • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • S1 • W ^ 5 • ε
          by in-context 0 2 auto (lemma-R (C.S1) (plus , Z⊗I))
      equals R (plus , Z⊗I) • S1 • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • S1 • W ^ 5 • ε
          by clifford-tactic 1 11 10000 auto
      equals R (plus , Z⊗I) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • W • ε
          by clifford-tactic 1 8 10000 auto
      equals R (plus , Z⊗I) • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W • ε
          by in-context 1 8 auto (symm (lemma-combine minus minus Z⊗Z))
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W • ε
          by clifford-tactic 3 12 10000 auto
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • X1 • CX1 • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • CX0 • X0 • X1 • CX1 • ε
          by in-context 2 10 auto (symm (lemma-R (C.X1 • C.CX1 • C.S0⁻¹ • C.S1⁻¹ • C.W • C.X1 • C.CX1 • C.X0 • C.CX0) (plus , Z⊗I)))
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • X1 • CX1 • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by in-context 1 4 auto (symm (lemma-R (C.X1 • C.CX1 • C.S0⁻¹) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • X1 • CX1 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by in-context 0 3 auto (symm (lemma-R (C.X1 • C.CX1) (plus , Z⊗I)))
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by general-assoc auto
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by in-context 4 2 auto (symm lemma-R-T1⁻¹)
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by in-context 2 2 auto (symm lemma-R-T0⁻¹)
      equals X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε




==> anc/Equation38.agda <==
-- The proof of Equation 38.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn38 : Clifford+T.Rel ⊢ X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • ε === X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
eqn38 = 
  equational X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • ε
          by general-assoc auto
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • ε
          by in-context 7 1 auto lemma-R-T0⁻¹
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • ε
          by in-context 9 1 auto lemma-R-T1⁻¹
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • ε
          by clifford-tactic 10 6 10000 auto
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1 • S1 • S1 • W • ε
          by in-context 0 3 auto (lemma-R (C.X0 • C.CX0) (plus , Z⊗I))
      equals R (minus , Z⊗Z) • X0 • CX0 • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1 • S1 • S1 • W • ε
          by clifford-tactic 1 6 10000 auto
      equals R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1 • S1 • S1 • W • ε
          by in-context 1 6 auto (lemma-R (C.H1 • C.CZ • C.S1 • C.S1 • C.H1) (plus , Z⊗I))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • H1 • CZ • S1 • S1 • H1 • S0⁻¹ • R (plus , I⊗Z) • S1 • S1 • S1 • W • ε
          by in-context 2 7 auto (lemma-R (C.H1 • C.CZ • C.S1 • C.S1 • C.H1 • C.S0⁻¹) (plus , I⊗Z))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • S0⁻¹ • S1 • S1 • S1 • W • ε
          by in-context 0 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • S0⁻¹ • S1 • S1 • S1 • W • ε
          by in-context 1 2 auto (lemma-combine minus minus Z⊗Z)
      equals R (plus , Z⊗I) • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • H1 • CZ • S1 • S1 • H1 • S0⁻¹ • S1 • S1 • S1 • W • ε
          by clifford-tactic 1 17 10000 auto
      equals R (plus , Z⊗I) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • W • ε
          by clifford-tactic 1 9 10000 auto
      equals R (plus , Z⊗I) • S1 • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 0 2 auto (symm (lemma-R (C.S1) (plus , Z⊗I)))
      equals S1 • R (plus , Z⊗I) • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • ε
          by clifford-tactic 0 1 10000 auto
      equals Swap • S0 • Swap • R (plus , Z⊗I) • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 0 3 auto (symm (lemma-combine plus plus I⊗Z))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 1 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 2 2 auto (symm (lemma-R (C.S0⁻¹) (plus , I⊗Z)))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by clifford-tactic 1 0 10000 auto
      equals R (plus , I⊗Z) • X1 • CX1 • X0 • CX0 • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 0 5 auto (symm (lemma-R (C.X1 • C.CX1 • C.X0 • C.CX0) (plus , Z⊗I)))
      equals X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 11 2 auto (symm lemma-R-T1⁻¹)
      equals X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by in-context 9 2 auto (symm lemma-R-T0⁻¹)
      equals X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by general-assoc auto
      equals X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε




==> anc/Equation39.agda <==
-- The proof of Equation 39.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn39 : Clifford+T.Rel ⊢ T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X0 • CH1 • X0 • ε === X0 • CH1 • X0 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
eqn39 = 
  equational T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X0 • CH1 • X0 • ε
          by in-context 0 1 auto lemma-R-T0⁻¹
      equals R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X0 • CH1 • X0 • ε
          by in-context 2 1 auto lemma-R-T1⁻¹
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X0 • CH1 • X0 • ε
          by general-assoc auto
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 17 1 auto lemma-R-T1
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 19 1 auto lemma-R-T1⁻¹
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 10 7 10000 auto
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • CZ • S0 • H0 • H1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 1 2 auto (lemma-R (C.S0⁻¹) (plus , I⊗Z))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • CZ • S0 • H0 • H1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 2 8 auto (lemma-R (C.S0⁻¹ • C.S1⁻¹ • C.W • C.X1 • C.CX1 • C.X0 • C.CX0) (plus , Z⊗I))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (plus , I⊗Z) • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • H1 • CZ • S0 • H0 • H1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 3 13 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S0 • H1 • W⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 3 8 auto (lemma-R (C.H0 • C.S0 • C.S0 • C.H0 • C.S0 • C.H1 • C.W⁻¹) (plus , I⊗Z))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗X) • H0 • S0 • S0 • H0 • S0 • H1 • W⁻¹ • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 4 9 auto (lemma-R (C.H0 • C.S0 • C.S0 • C.H0 • C.S0 • C.H1 • C.W⁻¹ • C.CX1) (plus , I⊗Z))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • H0 • S0 • S0 • H0 • S0 • H1 • W⁻¹ • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 5 12 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • ε
          by in-context 0 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • ε
          by in-context 1 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , I⊗X) • R (minus , Z⊗X) • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • ε
          by in-context 2 2 auto (symm (tactic-pauli-commute (plus , I⊗X) (plus , Z⊗I) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗I) • R (minus , Z⊗X) • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • ε
          by in-context 0 2 auto (lemma-combine plus plus I⊗Z)
      equals Swap • S0 • Swap • R (plus , I⊗X) • R (plus , Z⊗I) • R (minus , Z⊗X) • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • ε
          by clifford-tactic 0 3 10000 auto
      equals S1 • R (plus , I⊗X) • R (plus , Z⊗I) • R (minus , Z⊗X) • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • ε
          by in-context 0 2 auto (lemma-R (C.S1) (plus , I⊗X))
      equals R (plus , I⊗Y) • S1 • R (plus , Z⊗I) • R (minus , Z⊗X) • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • ε
          by in-context 1 2 auto (lemma-R (C.S1) (plus , Z⊗I))
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • S1 • R (minus , Z⊗X) • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • ε
          by in-context 2 2 auto (lemma-R (C.S1) (minus , Z⊗X))
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (minus , Z⊗Y) • S1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • ε
          by clifford-tactic 3 8 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (minus , Z⊗Y) • CZ • S0 • S0 • S0 • H1 • ε
          by clifford-tactic 3 5 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (minus , Z⊗Y) • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • S1 • S1 • ε
          by in-context 3 9 auto (symm (lemma-combine plus plus Z⊗X))
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (minus , Z⊗Y) • R (plus , Z⊗X) • R (plus , Z⊗X) • CZ • S0 • S0 • S0 • H1 • S1 • S1 • S1 • ε
          by in-context 1 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Y) auto)
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗X) • R (plus , Z⊗X) • CZ • S0 • S0 • S0 • H1 • S1 • S1 • S1 • ε
          by clifford-tactic 6 7 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗X) • R (plus , Z⊗X) • CZ • H1 • W⁻¹ • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • CX0 • X0 • X1 • CX1 • ε
          by in-context 4 11 auto (symm (lemma-R (C.CZ • C.H1 • C.W⁻¹ • C.S0⁻¹ • C.S1⁻¹ • C.W • C.X1 • C.CX1 • C.X0 • C.CX0) (plus , Z⊗I)))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗X) • CZ • H1 • W⁻¹ • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by in-context 3 5 auto (symm (lemma-R (C.CZ • C.H1 • C.W⁻¹ • C.S0⁻¹) (plus , I⊗Z)))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗I) • CZ • H1 • W⁻¹ • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by in-context 2 4 auto (symm (lemma-R (C.CZ • C.H1 • C.W⁻¹) (plus , Z⊗I)))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • CZ • H1 • W⁻¹ • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by clifford-tactic 2 3 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • X0 • S1 • H1 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by in-context 1 5 auto (symm (lemma-R (C.X0 • C.S1 • C.H1 • C.CX1) (plus , I⊗Z)))
      equals R (plus , I⊗Y) • X0 • S1 • H1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by in-context 0 4 auto (symm (lemma-R (C.X0 • C.S1 • C.H1) (plus , I⊗Z)))
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by general-assoc auto
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by in-context 12 2 auto (symm lemma-R-T1⁻¹)
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by in-context 10 2 auto (symm lemma-R-T0⁻¹)
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by in-context 5 2 auto (symm lemma-R-T1⁻¹)
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by in-context 3 1 auto (symm lemma-R-T1)
      equals X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by general-assoc auto
      equals X0 • CH1 • X0 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε




==> anc/Equation4.agda <==
-- The proof of Equation 4.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn4 : Clifford+T.Rel ⊢ S0 • ε === Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
eqn4 = 
  equational S0 • ε
          by clifford-tactic 0 1 10000 auto
      equals Swap • S0 • Swap • Swap • W • Swap • S0 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H0 • CZ • H0 • W • H0 • CZ • H0 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 14 7 auto (symm (lemma-combine plus minus Z⊗Z))
      equals Swap • S0 • Swap • Swap • W • Swap • S0 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • R (plus , Z⊗Z) • R (minus , Z⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 7 7 auto (symm (lemma-combine plus plus Z⊗Z))
      equals Swap • S0 • Swap • Swap • W • Swap • S0 • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (minus , Z⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 6 1 auto (symm (lemma-combine plus plus Z⊗I))
      equals Swap • S0 • Swap • Swap • W • Swap • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (minus , Z⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 3 3 auto (symm (lemma-combine plus minus I⊗Z))
      equals Swap • S0 • Swap • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (minus , Z⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 0 3 auto (symm (lemma-combine plus plus I⊗Z))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (minus , Z⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 8 2 auto (tactic-pauli-commute (plus , Z⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 7 2 auto (tactic-pauli-commute (plus , Z⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 6 2 auto (tactic-pauli-commute (plus , Z⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 5 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 6 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 7 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 8 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 4 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 3 2 auto (tactic-pauli-commute (minus , I⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 4 2 auto (tactic-pauli-commute (minus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 5 2 auto (tactic-pauli-commute (minus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 2 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 3 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 4 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 5 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , I⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 6 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 1 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 2 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 3 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 4 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , I⊗Z) auto)
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by in-context 5 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 10 7 10000 auto
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • S1⁻¹ • CX1 • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • H1 • S1 • S1 • H1 • ε
          by in-context 9 10 auto (symm (lemma-R (C.W ^ 6 • C.S1⁻¹ • C.CX1 • C.S1⁻¹ • C.Swap • C.X1 • C.CX1 • C.X0 • C.CX0) (plus , Z⊗I)))
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • W ^ 6 • S1⁻¹ • CX1 • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 8 4 auto (symm (lemma-R (C.W ^ 6 • C.S1⁻¹ • C.CX1) (plus , I⊗Z)))
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • W ^ 6 • S1⁻¹ • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 7 3 auto (symm (lemma-R (C.W ^ 6 • C.S1⁻¹) (plus , I⊗Z)))
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • W ^ 6 • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 6 2 auto (symm (lemma-R (C.W ^ 6) (plus , I⊗Z)))
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • W ^ 6 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 6 1 10000 auto
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • H1 • CZ • H1 • W ^ 6 • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 5 5 auto (symm (lemma-R (C.H1 • C.CZ • C.H1 • C.W ^ 6) (plus , I⊗Z)))
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • H1 • CZ • H1 • W ^ 6 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 5 4 10000 auto
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • H0 • CZ • H0 • H1 • S1 • S1 • H1 • S1 • W ^ 5 • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 4 10 auto (symm (lemma-R (C.H0 • C.CZ • C.H0 • C.H1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W ^ 5) (plus , I⊗Z)))
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • H0 • CZ • H0 • H1 • S1 • S1 • H1 • S1 • W ^ 5 • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 7 6 10000 auto
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • H0 • CZ • H0 • S0 • H1 • S1 • S1 • H1 • S1 • W ^ 5 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 3 11 auto (symm (lemma-R (C.H0 • C.CZ • C.H0 • C.S0 • C.H1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W ^ 5) (plus , Z⊗I)))
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • H0 • CZ • H0 • S0 • H1 • S1 • S1 • H1 • S1 • W ^ 5 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 3 10 10000 auto
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • S1 • H1 • CZ • S0 • S0 • S1 • S1 • H1 • S1 • W ^ 5 • H1 • CZ • H0 • H1 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 2 11 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.W ^ 5) (plus , Z⊗I)))
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S1 • S1 • H1 • S1 • W ^ 5 • R (plus , Z⊗I) • H1 • CZ • H0 • H1 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 2 10 10000 auto
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • Swap • X1 • CX1 • S0⁻¹ • H0 • CZ • S0 • S0 • H0 • S1 • S1 • S1 • W • R (plus , Z⊗I) • H1 • CZ • H0 • H1 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 1 5 auto (symm (lemma-R (C.Swap • C.X1 • C.CX1 • C.S0⁻¹) (plus , I⊗Z)))
      equals R (plus , I⊗Z) • Swap • X1 • CX1 • S0⁻¹ • R (plus , I⊗Z) • H0 • CZ • S0 • S0 • H0 • S1 • S1 • S1 • W • R (plus , Z⊗I) • H1 • CZ • H0 • H1 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 0 4 auto (symm (lemma-R (C.Swap • C.X1 • C.CX1) (plus , Z⊗I)))
      equals Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • H0 • CZ • S0 • S0 • H0 • S1 • S1 • S1 • W • R (plus , Z⊗I) • H1 • CZ • H0 • H1 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 46 4 10000 auto
      equals Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • H0 • CZ • S0 • S0 • H0 • S1 • S1 • S1 • W • R (plus , Z⊗I) • H1 • CZ • H0 • H1 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by clifford-tactic 16 8 10000 auto
      equals Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • H0 • CZ • S0 • S0 • H0 • S1 • S1 • S1 • W • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by clifford-tactic 6 9 10000 auto
      equals Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by general-assoc auto
      equals Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 40 2 auto (symm lemma-R-T1⁻¹)
      equals Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 38 1 auto (symm lemma-R-T1)
      equals Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 36 2 auto (symm lemma-R-T1⁻¹)
      equals Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 34 1 auto (symm lemma-R-T1)
      equals Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 28 2 auto (symm lemma-R-T1⁻¹)
      equals Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 26 2 auto (symm lemma-R-T0⁻¹)
      equals Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • CX1 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by general-assoc auto
      equals Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 5 2 auto (symm lemma-R-T1⁻¹)
      equals Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 3 2 auto (symm lemma-R-T0⁻¹)
      equals Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε




==> anc/Equation40.agda <==
-- The proof of Equation 40.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn40 : Clifford+T.Rel ⊢ X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CH1 • X0 • ε === X0 • CH1 • X0 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
eqn40 = 
  equational X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CH1 • X0 • ε
          by general-assoc auto
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CH1 • X0 • ε
          by in-context 7 1 auto lemma-R-T0⁻¹
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CH1 • X0 • ε
          by in-context 9 1 auto lemma-R-T1⁻¹
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CH1 • X0 • ε
          by general-assoc auto
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 17 1 auto lemma-R-T1
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 19 1 auto lemma-R-T1⁻¹
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 0 3 auto (lemma-R (C.X0 • C.CX0) (plus , Z⊗I))
      equals R (minus , Z⊗Z) • X0 • CX0 • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 1 6 10000 auto
      equals R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 1 6 auto (lemma-R (C.H1 • C.CZ • C.S1 • C.S1 • C.H1) (plus , Z⊗I))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • H1 • CZ • S1 • S1 • H1 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 2 7 auto (lemma-R (C.H1 • C.CZ • C.S1 • C.S1 • C.H1 • C.S0⁻¹) (plus , I⊗Z))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 3 13 10000 auto
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • CZ • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 3 10 auto (lemma-R (C.CZ • C.H0 • C.S0 • C.S0 • C.H0 • C.S1 • C.S1 • C.H1 • C.W⁻¹) (plus , I⊗Z))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗X) • CZ • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W⁻¹ • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 4 10 10000 auto
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗X) • H0 • S0 • S0 • H0 • H1 • W⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 4 7 auto (lemma-R (C.H0 • C.S0 • C.S0 • C.H0 • C.H1 • C.W⁻¹) (plus , I⊗Z))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗X) • R (plus , I⊗X) • H0 • S0 • S0 • H0 • H1 • W⁻¹ • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 5 10 10000 auto
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗X) • R (plus , I⊗X) • S1 • H1 • W ^ 6 • ε
          by in-context 0 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗X) • R (plus , I⊗X) • S1 • H1 • W ^ 6 • ε
          by in-context 3 2 auto (symm (tactic-pauli-commute (plus , I⊗X) (minus , Z⊗X) auto))
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • S1 • H1 • W ^ 6 • ε
          by in-context 1 2 auto (lemma-combine minus minus Z⊗Z)
      equals R (plus , Z⊗I) • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • R (plus , I⊗X) • R (minus , Z⊗X) • S1 • H1 • W ^ 6 • ε
          by in-context 1 9 auto (lemma-R (C.H0 • C.CZ • C.H0 • C.S0⁻¹ • C.W ^ 2 • C.H0 • C.CZ • C.H0) (plus , I⊗X))
      equals R (plus , Z⊗I) • R (minus , Z⊗Y) • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • R (minus , Z⊗X) • S1 • H1 • W ^ 6 • ε
          by in-context 2 9 auto (lemma-R (C.H0 • C.CZ • C.H0 • C.S0⁻¹ • C.W ^ 2 • C.H0 • C.CZ • C.H0) (minus , Z⊗X))
      equals R (plus , Z⊗I) • R (minus , Z⊗Y) • R (plus , I⊗Y) • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 3 11 10000 auto
      equals R (plus , Z⊗I) • R (minus , Z⊗Y) • R (plus , I⊗Y) • CZ • S0 • S0 • S0 • H1 • ε
          by in-context 1 2 auto (symm (tactic-pauli-commute (plus , I⊗Y) (minus , Z⊗Y) auto))
      equals R (plus , Z⊗I) • R (plus , I⊗Y) • R (minus , Z⊗Y) • CZ • S0 • S0 • S0 • H1 • ε
          by in-context 0 2 auto (symm (tactic-pauli-commute (plus , I⊗Y) (plus , Z⊗I) auto))
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (minus , Z⊗Y) • CZ • S0 • S0 • S0 • H1 • ε
          by clifford-tactic 3 5 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (minus , Z⊗Y) • H1 • Swap • S0⁻¹ • W ^ 2 • Swap • H1 • S1 • S1 • H1 • W⁻¹ • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 3 6 auto (symm (lemma-combine minus minus I⊗X))
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (minus , Z⊗Y) • R (minus , I⊗X) • R (minus , I⊗X) • S1 • S1 • H1 • W⁻¹ • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 1 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Y) auto)
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗X) • R (minus , I⊗X) • S1 • S1 • H1 • W⁻¹ • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 2 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗X) auto)
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗X) • R (plus , Z⊗I) • R (minus , I⊗X) • S1 • S1 • H1 • W⁻¹ • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 4 6 auto (symm (lemma-R (C.S1 • C.S1 • C.H1 • C.W⁻¹ • C.S0⁻¹) (plus , I⊗Z)))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗X) • R (plus , Z⊗I) • S1 • S1 • H1 • W⁻¹ • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 3 5 auto (symm (lemma-R (C.S1 • C.S1 • C.H1 • C.W⁻¹) (plus , Z⊗I)))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗X) • S1 • S1 • H1 • W⁻¹ • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by clifford-tactic 3 4 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗X) • CZ • H0 • H1 • CZ • S0 • S0 • H0 • W⁻¹ • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 2 9 auto (symm (lemma-R (C.CZ • C.H0 • C.H1 • C.CZ • C.S0 • C.S0 • C.H0 • C.W⁻¹) (plus , Z⊗I)))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • CZ • H0 • H1 • CZ • S0 • S0 • H0 • W⁻¹ • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by clifford-tactic 2 8 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • X0 • S1 • H1 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 1 5 auto (symm (lemma-R (C.X0 • C.S1 • C.H1 • C.CX1) (plus , I⊗Z)))
      equals R (plus , I⊗Y) • X0 • S1 • H1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 0 4 auto (symm (lemma-R (C.X0 • C.S1 • C.H1) (plus , I⊗Z)))
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 19 2 auto (symm lemma-R-T1⁻¹)
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by in-context 17 2 auto (symm lemma-R-T0⁻¹)
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by general-assoc auto
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by in-context 5 2 auto (symm lemma-R-T1⁻¹)
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by in-context 3 1 auto (symm lemma-R-T1)
      equals X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by general-assoc auto
      equals X0 • CH1 • X0 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε




==> anc/Equation41.agda <==
-- The proof of Equation 41.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn41 : Clifford+T.Rel ⊢ X0 • CH1 • X0 • X1 • CX1 • ε === X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X0 • CH1 • X0 • ε
eqn41 = 
  equational X0 • CH1 • X0 • X1 • CX1 • ε
          by general-assoc auto
      equals X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • X1 • CX1 • ε
          by in-context 3 1 auto lemma-R-T1
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • X1 • CX1 • ε
          by in-context 5 1 auto lemma-R-T1⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X1 • CX1 • ε
          by in-context 0 4 auto (lemma-R (C.X0 • C.S1 • C.H1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • X0 • S1 • H1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X1 • CX1 • ε
          by in-context 1 5 auto (lemma-R (C.X0 • C.S1 • C.H1 • C.CX1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • X0 • S1 • H1 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • X1 • CX1 • ε
          by clifford-tactic 2 10 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • S1 • S1 • H1 • W⁻¹ • ε
          by in-context 0 2 auto (tactic-pauli-commute (plus , I⊗Y) (minus , Z⊗Y) auto)
      equals R (minus , Z⊗Y) • R (plus , I⊗Y) • S1 • S1 • H1 • W⁻¹ • ε
          by clifford-tactic 2 4 10000 auto
      equals R (minus , Z⊗Y) • R (plus , I⊗Y) • CZ • W ^ 2 • CZ • S1 • S1 • H1 • W ^ 5 • ε
          by in-context 1 3 auto (symm (lemma-R (C.CZ • C.W ^ 2) (plus , Z⊗Y)))
      equals R (minus , Z⊗Y) • CZ • W ^ 2 • R (plus , Z⊗Y) • CZ • S1 • S1 • H1 • W ^ 5 • ε
          by in-context 0 3 auto (symm (lemma-R (C.CZ • C.W ^ 2) (minus , I⊗Y)))
      equals CZ • W ^ 2 • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S1 • S1 • H1 • W ^ 5 • ε
          by clifford-tactic 0 2 10000 auto
      equals Swap • S0 • Swap • S0 • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S1 • S1 • H1 • W ^ 5 • ε
          by in-context 4 8 auto (symm (lemma-combine minus minus Z⊗Z))
      equals Swap • S0 • Swap • S0 • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S1 • S1 • H1 • W ^ 5 • ε
          by in-context 3 1 auto (symm (lemma-combine plus plus Z⊗I))
      equals Swap • S0 • Swap • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S1 • S1 • H1 • W ^ 5 • ε
          by in-context 0 3 auto (symm (lemma-combine plus plus I⊗Z))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S1 • S1 • H1 • W ^ 5 • ε
          by in-context 3 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S1 • S1 • H1 • W ^ 5 • ε
          by in-context 1 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S1 • S1 • H1 • W ^ 5 • ε
          by in-context 2 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S1 • S1 • H1 • W ^ 5 • ε
          by in-context 3 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S1 • S1 • H1 • W ^ 5 • ε
          by in-context 4 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S1 • S1 • H1 • W ^ 5 • ε
          by in-context 0 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S1 • S1 • H1 • W ^ 5 • ε
          by in-context 1 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S1 • S1 • H1 • W ^ 5 • ε
          by clifford-tactic 9 4 10000 auto
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • H0 • S0 • S0 • H0 • S1 • H1 • W ^ 6 • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 7 9 auto (symm (lemma-R (C.CZ • C.H0 • C.S0 • C.S0 • C.H0 • C.S1 • C.H1 • C.W ^ 6) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Y) • CZ • H0 • S0 • S0 • H0 • S1 • H1 • W ^ 6 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 7 8 10000 auto
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Y) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • H1 • W ^ 6 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 6 10 auto (symm (lemma-R (C.H0 • C.S0 • C.S0 • C.H0 • C.S1 • C.S1 • C.S1 • C.H1 • C.W ^ 6) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • H1 • W ^ 6 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 7 8 10000 auto
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • H0 • CZ • S0 • S0 • H0 • S1 • S1 • W ^ 6 • Swap • H1 • CZ • S0 • H0 • H1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 5 10 auto (symm (lemma-R (C.H0 • C.CZ • C.S0 • C.S0 • C.H0 • C.S1 • C.S1 • C.W ^ 6 • C.Swap) (plus , Z⊗I)))
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S1 • S1 • W ^ 6 • Swap • R (plus , Z⊗I) • H1 • CZ • S0 • H0 • H1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 5 9 10000 auto
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • H1 • CZ • S0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • CZ • S0 • H0 • H1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 4 12 auto (symm (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • H1 • CZ • S0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • CZ • S0 • H0 • H1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 8 7 10000 auto
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • CZ • S0 • H0 • H1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 3 13 auto (symm (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W) (plus , Z⊗I)))
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • CZ • S0 • H0 • H1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 3 12 10000 auto
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • X1 • CX1 • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • CZ • S0 • H0 • H1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 2 12 auto (symm (lemma-R (C.X1 • C.CX1 • C.S0⁻¹ • C.S1⁻¹ • C.W • C.X1 • C.CX1 • C.X1 • C.CX1 • C.X0 • C.CX0) (plus , Z⊗I)))
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • X1 • CX1 • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • CZ • S0 • H0 • H1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 1 4 auto (symm (lemma-R (C.X1 • C.CX1 • C.S0⁻¹) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • X1 • CX1 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • CZ • S0 • H0 • H1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 0 3 auto (symm (lemma-R (C.X1 • C.CX1) (plus , Z⊗I)))
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • CZ • S0 • H0 • H1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 31 6 10000 auto
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 14 5 10000 auto
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 41 2 auto (symm lemma-R-T1⁻¹)
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 39 1 auto (symm lemma-R-T1)
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by general-assoc auto
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X0 • CH1 • X0 • ε
          by in-context 22 2 auto (symm lemma-R-T1⁻¹)
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X0 • CH1 • X0 • ε
          by in-context 20 2 auto (symm lemma-R-T0⁻¹)
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X0 • CH1 • X0 • ε
          by general-assoc auto
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X0 • CH1 • X0 • ε
          by in-context 4 2 auto (symm lemma-R-T1⁻¹)
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X0 • CH1 • X0 • ε
          by in-context 2 2 auto (symm lemma-R-T0⁻¹)
      equals X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X0 • CH1 • X0 • ε




==> anc/Equation42.agda <==
-- The proof of Equation 42.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn42 : Clifford+T.Rel ⊢ X0 • CH1 • X0 • X1 • CX1 • ε === X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CH1 • X0 • ε
eqn42 = 
  equational X0 • CH1 • X0 • X1 • CX1 • ε
          by general-assoc auto
      equals X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • X1 • CX1 • ε
          by in-context 3 1 auto lemma-R-T1
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • X1 • CX1 • ε
          by in-context 5 1 auto lemma-R-T1⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X1 • CX1 • ε
          by in-context 0 4 auto (lemma-R (C.X0 • C.S1 • C.H1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • X0 • S1 • H1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X1 • CX1 • ε
          by in-context 1 5 auto (lemma-R (C.X0 • C.S1 • C.H1 • C.CX1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • X0 • S1 • H1 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • X1 • CX1 • ε
          by clifford-tactic 2 10 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • S1 • S1 • H1 • W⁻¹ • ε
          by in-context 0 2 auto (tactic-pauli-commute (plus , I⊗Y) (minus , Z⊗Y) auto)
      equals R (minus , Z⊗Y) • R (plus , I⊗Y) • S1 • S1 • H1 • W⁻¹ • ε
          by clifford-tactic 2 4 10000 auto
      equals R (minus , Z⊗Y) • R (plus , I⊗Y) • CZ • W ^ 2 • CZ • S1 • S1 • H1 • W ^ 5 • ε
          by in-context 1 3 auto (symm (lemma-R (C.CZ • C.W ^ 2) (plus , Z⊗Y)))
      equals R (minus , Z⊗Y) • CZ • W ^ 2 • R (plus , Z⊗Y) • CZ • S1 • S1 • H1 • W ^ 5 • ε
          by in-context 0 3 auto (symm (lemma-R (C.CZ • C.W ^ 2) (minus , I⊗Y)))
      equals CZ • W ^ 2 • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S1 • S1 • H1 • W ^ 5 • ε
          by clifford-tactic 0 2 10000 auto
      equals Swap • S0 • Swap • S0 • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S1 • S1 • H1 • W ^ 5 • ε
          by in-context 4 8 auto (symm (lemma-combine minus minus Z⊗Z))
      equals Swap • S0 • Swap • S0 • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S1 • S1 • H1 • W ^ 5 • ε
          by in-context 3 1 auto (symm (lemma-combine plus plus Z⊗I))
      equals Swap • S0 • Swap • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S1 • S1 • H1 • W ^ 5 • ε
          by in-context 0 3 auto (symm (lemma-combine plus plus I⊗Z))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S1 • S1 • H1 • W ^ 5 • ε
          by in-context 3 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S1 • S1 • H1 • W ^ 5 • ε
          by in-context 1 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S1 • S1 • H1 • W ^ 5 • ε
          by in-context 2 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S1 • S1 • H1 • W ^ 5 • ε
          by clifford-tactic 9 4 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • H0 • S0 • S0 • H0 • S1 • H1 • W ^ 6 • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 7 9 auto (symm (lemma-R (C.CZ • C.H0 • C.S0 • C.S0 • C.H0 • C.S1 • C.H1 • C.W ^ 6) (plus , I⊗Z)))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • CZ • H0 • S0 • S0 • H0 • S1 • H1 • W ^ 6 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 7 8 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • H1 • W ^ 6 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 6 10 auto (symm (lemma-R (C.H0 • C.S0 • C.S0 • C.H0 • C.S1 • C.S1 • C.S1 • C.H1 • C.W ^ 6) (plus , I⊗Z)))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • H1 • W ^ 6 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 6 9 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • H1 • CZ • S0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W • S1⁻¹ • W • X1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 5 12 auto (symm (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W) (plus , I⊗Z)))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • H1 • CZ • S0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 9 7 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 4 13 auto (symm (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W) (plus , Z⊗I)))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 4 12 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • S0 • H0 • CZ • S0 • S0 • H0 • S0 • S1 • S1 • W ^ 5 • Swap • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 3 12 auto (symm (lemma-R (C.S0 • C.H0 • C.CZ • C.S0 • C.S0 • C.H0 • C.S0 • C.S1 • C.S1 • C.W ^ 5 • C.Swap) (plus , Z⊗I)))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • S0 • H0 • CZ • S0 • S0 • H0 • S0 • S1 • S1 • W ^ 5 • Swap • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 3 11 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 2 7 auto (symm (lemma-R (C.H1 • C.CZ • C.S1 • C.S1 • C.H1 • C.S0⁻¹) (plus , I⊗Z)))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • H1 • CZ • S1 • S1 • H1 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 1 6 auto (symm (lemma-R (C.H1 • C.CZ • C.S1 • C.S1 • C.H1) (plus , Z⊗I)))
      equals R (plus , I⊗Z) • H1 • CZ • S1 • S1 • H1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 1 5 10000 auto
      equals R (plus , I⊗Z) • X1 • CX1 • X0 • CX0 • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 0 5 auto (symm (lemma-R (C.X1 • C.CX1 • C.X0 • C.CX0) (plus , Z⊗I)))
      equals X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 22 5 10000 auto
      equals X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 5 5 10000 auto
      equals X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 41 2 auto (symm lemma-R-T1⁻¹)
      equals X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 39 1 auto (symm lemma-R-T1)
      equals X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by general-assoc auto
      equals X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CH1 • X0 • ε
          by in-context 31 2 auto (symm lemma-R-T1⁻¹)
      equals X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CH1 • X0 • ε
          by in-context 29 2 auto (symm lemma-R-T0⁻¹)
      equals X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CH1 • X0 • ε
          by general-assoc auto
      equals X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CH1 • X0 • ε
          by in-context 13 2 auto (symm lemma-R-T1⁻¹)
      equals X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CH1 • X0 • ε
          by in-context 11 2 auto (symm lemma-R-T0⁻¹)
      equals X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CH1 • X0 • ε
          by general-assoc auto
      equals X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CH1 • X0 • ε




==> anc/Equation43.agda <==
-- The proof of Equation 43.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn43 : Clifford+T.Rel ⊢ X0 • CH1 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X0 • CH1 • X0 • ε === T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X0 • CH1 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
eqn43 = 
  equational X0 • CH1 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X0 • CH1 • X0 • ε
          by general-assoc auto
      equals X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X0 • CH1 • X0 • ε
          by in-context 3 1 auto lemma-R-T1
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X0 • CH1 • X0 • ε
          by in-context 5 1 auto lemma-R-T1⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X0 • CH1 • X0 • ε
          by in-context 10 1 auto lemma-R-T0⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X0 • CH1 • X0 • ε
          by in-context 12 1 auto lemma-R-T1⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X0 • CH1 • X0 • ε
          by general-assoc auto
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 23 1 auto lemma-R-T1
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 25 1 auto lemma-R-T1⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 0 4 auto (lemma-R (C.X0 • C.S1 • C.H1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • X0 • S1 • H1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 1 5 auto (lemma-R (C.X0 • C.S1 • C.H1 • C.CX1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • X0 • S1 • H1 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 2 8 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • CZ • H1 • W⁻¹ • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 2 4 auto (lemma-R (C.CZ • C.H1 • C.W⁻¹) (plus , Z⊗I))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗I) • CZ • H1 • W⁻¹ • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 3 5 auto (lemma-R (C.CZ • C.H1 • C.W⁻¹ • C.S0⁻¹) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗X) • CZ • H1 • W⁻¹ • S0⁻¹ • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 4 9 auto (lemma-R (C.CZ • C.H1 • C.W⁻¹ • C.S0⁻¹ • C.S1⁻¹ • C.W • C.X0 • C.CX0) (plus , Z⊗I))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗X) • R (minus , I⊗X) • CZ • H1 • W⁻¹ • S0⁻¹ • S1⁻¹ • W • X0 • CX0 • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 6 12 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗X) • R (minus , I⊗X) • CZ • H0 • S0 • S0 • H0 • S0 • W ^ 6 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 5 8 auto (lemma-R (C.CZ • C.H0 • C.S0 • C.S0 • C.H0 • C.S0 • C.W ^ 6) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗X) • R (minus , I⊗X) • R (plus , I⊗Z) • CZ • H0 • S0 • S0 • H0 • S0 • W ^ 6 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 6 9 auto (lemma-R (C.CZ • C.H0 • C.S0 • C.S0 • C.H0 • C.S0 • C.W ^ 6 • C.CX1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗X) • R (minus , I⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • CZ • H0 • S0 • S0 • H0 • S0 • W ^ 6 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 7 12 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗X) • R (minus , I⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 1 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Y) auto))
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (minus , Z⊗Y) • R (plus , Z⊗X) • R (minus , I⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 3 2 auto (symm (tactic-pauli-commute (minus , I⊗X) (plus , Z⊗X) auto))
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (minus , Z⊗Y) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 2 1 auto (lemma-correction Z⊗Y)
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • S1 • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by clifford-tactic 5 10 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 3 10 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.H1 • C.S1 • C.H1) (minus , I⊗X))
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • R (plus , Z⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 3 1 auto (lemma-correction Z⊗Z)
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • R (plus , Z⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by clifford-tactic 4 17 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • W • R (plus , Z⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 4 8 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.W) (plus , Z⊗X))
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • W • R (plus , I⊗Z) • R (minus , Z⊗Z) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 5 8 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.W) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • W • R (minus , Z⊗Z) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 6 8 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.W) (minus , Z⊗Z))
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • W • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 6 1 auto (lemma-correction Z⊗Y)
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • S1 • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • CZ • S0 • S0 • S0 • W • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by clifford-tactic 7 24 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 3 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto))
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 12 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 17 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • H0 • CZ • H0 • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 20 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 21 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 24 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 33 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 34 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 43 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 48 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 49 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 54 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 65 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 66 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 77 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 80 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 81 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 84 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 85 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 94 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 95 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 0 0 10000 auto
      equals S1 • H1 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 2 0 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 5 0 auto (symm lemma-order-T0)
      equals S1 • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • H0 • CZ • H0 • T0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 6 0 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , Z⊗Z) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 3 0 auto (symm lemma-order-T1)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 4 0 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 5 0 auto (symm lemma-order-T1)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 6 0 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 8 0 auto (symm lemma-order-T1)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 9 0 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 10 0 auto (symm lemma-order-T1)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 11 0 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 12 0 auto (symm lemma-order-T1)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 13 0 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 14 0 auto (symm lemma-order-T1)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 15 0 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • X1 • CX1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 17 0 auto (symm lemma-order-T1)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • X1 • CX1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 18 0 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 19 0 auto (symm lemma-order-T1)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 20 0 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • H0 • CZ • H0 • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 24 0 auto (symm lemma-order-T0)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 25 0 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 40 1 auto lemma-R-T1
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 42 1 auto lemma-R-T1⁻¹
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 46 1 auto lemma-R-T1
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 48 1 auto lemma-R-T1⁻¹
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 51 1 auto lemma-R-T1
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 53 1 auto lemma-R-T1⁻¹
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 57 1 auto lemma-R-T1
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 59 1 auto lemma-R-T1⁻¹
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 64 1 auto lemma-R-T0⁻¹
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 91 1 auto lemma-R-T0⁻¹
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 105 1 auto lemma-R-T0⁻¹
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 121 1 auto lemma-R-T0⁻¹
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 139 1 auto lemma-R-T0⁻¹
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 155 1 auto lemma-R-T0⁻¹
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 160 1 auto lemma-R-T0⁻¹
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 171 1 auto lemma-R-T0⁻¹
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 78 10 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 82 13 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 92 15 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 98 17 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 108 15 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 30 6 auto (lemma-R (C.S1 • C.H1 • C.H0 • C.CZ • C.H0) (plus , Z⊗I))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • S1 • H1 • H0 • CZ • H0 • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 31 9 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • CZ • S1 • H1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 31 4 auto (lemma-R (C.CZ • C.S1 • C.H1) (plus , I⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • CZ • S1 • H1 • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 34 2 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • CZ • S1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 32 3 auto (lemma-R (C.CZ • C.S1) (plus , I⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • CZ • S1 • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 33 6 auto (lemma-R (C.CZ • C.S1 • C.S1⁻¹ • C.X1 • C.CX1) (plus , I⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • CZ • S1 • S1⁻¹ • X1 • CX1 • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 7 auto (lemma-R (C.CZ • C.S1 • C.S1⁻¹ • C.X1 • C.CX1 • C.H1) (plus , I⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • CZ • S1 • S1⁻¹ • X1 • CX1 • H1 • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 35 8 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • S0 • S0 • S0 • H1 • S1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 35 6 auto (lemma-R (C.S0 • C.S0 • C.S0 • C.H1 • C.S1) (plus , I⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • S0 • S0 • S0 • H1 • S1 • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 7 auto (lemma-R (C.S0 • C.S0 • C.S0 • C.H1 • C.S1 • C.H1) (plus , I⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • S0 • S0 • S0 • H1 • S1 • H1 • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 37 9 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • CZ • S0 • S1 • H1 • S1 • S1 • W ^ 5 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 37 8 auto (lemma-R (C.CZ • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.W ^ 5) (plus , I⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S1 • H1 • S1 • S1 • W ^ 5 • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 38 9 auto (lemma-R (C.CZ • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.W ^ 5 • C.H1) (plus , I⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • CZ • S0 • S1 • H1 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 39 13 auto (lemma-R (C.CZ • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.W ^ 5 • C.H1 • C.S1⁻¹ • C.H0 • C.CZ • C.H0) (plus , Z⊗I))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • CZ • S0 • S1 • H1 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • H0 • CZ • H0 • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 40 18 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 40 9 auto (lemma-R (C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W) (plus , I⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 41 9 auto (lemma-R (C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W) (plus , Z⊗I))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 42 9 auto (lemma-R (C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W) (plus , Z⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 43 9 auto (lemma-R (C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W) (plus , I⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 44 9 auto (lemma-R (C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W) (plus , Z⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 45 9 auto (lemma-R (C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W) (plus , I⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 46 9 auto (lemma-R (C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W) (plus , Z⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 47 12 auto (lemma-R (C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W • C.H0 • C.CZ • C.H0) (plus , Z⊗I))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • H0 • CZ • H0 • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 48 19 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • S1 • H1 • W • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 48 13 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.H1 • C.S1 • C.S1 • C.H1 • C.W • C.Swap) (plus , Z⊗I))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • S1 • H1 • W • Swap • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 49 17 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • S0 • H0 • CZ • H0 • S1 • S1 • S1 • W • Swap • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 49 10 auto (lemma-R (C.S0 • C.H0 • C.CZ • C.H0 • C.S1 • C.S1 • C.S1 • C.W • C.Swap) (plus , Z⊗I))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • S0 • H0 • CZ • H0 • S1 • S1 • S1 • W • Swap • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 50 17 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • H1 • CZ • S0 • S0 • S0 • H1 • S1 • S1 • W • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 50 11 auto (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.H1 • C.S1 • C.S1 • C.W • C.Swap) (plus , Z⊗I))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • H1 • CZ • S0 • S0 • S0 • H1 • S1 • S1 • W • Swap • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 51 24 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • H0 • S1 • H1 • CZ • H0 • S0 • S0 • S0 • W • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 51 12 auto (lemma-R (C.CZ • C.S0 • C.H0 • C.S1 • C.H1 • C.CZ • C.H0 • C.S0 • C.S0 • C.S0 • C.W) (plus , Z⊗I))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • CZ • S0 • H0 • S1 • H1 • CZ • H0 • S0 • S0 • S0 • W • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 54 13 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • S1 • S1 • W • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 52 10 auto (lemma-R (C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.W) (plus , Z⊗I))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • CZ • S0 • S0 • S0 • S1 • H1 • S1 • S1 • W • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 56 9 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • CZ • S0 • S0 • S1 • H1 • S1 • S1 • W • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 53 10 auto (lemma-R (C.CZ • C.S0 • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.W • C.Swap) (plus , Z⊗I))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • S1 • W • Swap • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 60 7 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 40 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 39 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 38 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 37 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 35 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , I⊗X) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗X) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 33 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 32 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , I⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 31 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 30 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 51 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , I⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 50 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 49 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , I⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 48 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 47 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 46 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 45 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 44 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 43 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 42 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 41 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 40 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 39 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 38 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 37 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , I⊗X) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 35 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗X) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 33 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , I⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 32 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 31 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 2 auto (symm (tactic-pauli-commute (plus , I⊗X) (plus , Z⊗X) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 41 2 auto (symm (tactic-pauli-commute (minus , I⊗Z) (minus , Z⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 48 2 auto (symm (tactic-pauli-commute (minus , I⊗Y) (minus , Z⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 30 2 auto (lemma-combine plus plus Z⊗I)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S0 • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 31 2 auto (lemma-combine plus plus Z⊗Y)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S0 • S1 • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 48 2 auto (lemma-combine minus minus I⊗Z)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S0 • S1 • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • Swap • S0⁻¹ • W ^ 2 • Swap • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 52 2 auto (lemma-combine minus minus Z⊗Z)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S0 • S1 • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • Swap • S0⁻¹ • W ^ 2 • Swap • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 30 12 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • CZ • S0 • S0 • S1 • H1 • S1 • S1 • S1 • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • Swap • S0⁻¹ • W ^ 2 • Swap • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 46 12 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • CZ • S0 • S0 • S1 • H1 • S1 • S1 • S1 • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 4 • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 30 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1) (plus , I⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S1 • H1 • S1 • S1 • S1 • R (minus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 4 • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 31 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1) (minus , Z⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • S1 • H1 • CZ • S0 • S0 • S1 • H1 • S1 • S1 • S1 • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 4 • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 32 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1) (plus , I⊗X))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S1 • H1 • S1 • S1 • S1 • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 4 • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 33 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1) (plus , Z⊗X))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • S1 • H1 • CZ • S0 • S0 • S1 • H1 • S1 • S1 • S1 • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 4 • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1) (minus , I⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • S1 • H1 • CZ • S0 • S0 • S1 • H1 • S1 • S1 • S1 • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 4 • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 35 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1) (plus , Z⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S1 • H1 • S1 • S1 • S1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 4 • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 36 17 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • H1 • W ^ 5 • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 4 auto (lemma-R (C.CZ • C.H1 • C.W ^ 5) (minus , I⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • CZ • H1 • W ^ 5 • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 37 4 auto (lemma-R (C.CZ • C.H1 • C.W ^ 5) (minus , Z⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Y) • CZ • H1 • W ^ 5 • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 38 4 auto (lemma-R (C.CZ • C.H1 • C.W ^ 5) (minus , I⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (minus , Z⊗X) • CZ • H1 • W ^ 5 • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 39 4 auto (lemma-R (C.CZ • C.H1 • C.W ^ 5) (minus , Z⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • CZ • H1 • W ^ 5 • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 40 4 auto (lemma-R (C.CZ • C.H1 • C.W ^ 5) (minus , I⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Y) • CZ • H1 • W ^ 5 • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 41 4 auto (lemma-R (C.CZ • C.H1 • C.W ^ 5) (minus , Z⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Y) • CZ • H1 • W ^ 5 • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 42 4 auto (lemma-R (C.CZ • C.H1 • C.W ^ 5) (plus , I⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗X) • CZ • H1 • W ^ 5 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 43 4 auto (lemma-R (C.CZ • C.H1 • C.W ^ 5) (plus , Z⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗X) • R (plus , I⊗X) • CZ • H1 • W ^ 5 • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 44 4 auto (lemma-R (C.CZ • C.H1 • C.W ^ 5) (plus , I⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , Z⊗Y) • CZ • H1 • W ^ 5 • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 45 4 auto (lemma-R (C.CZ • C.H1 • C.W ^ 5) (plus , Z⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , Z⊗Y) • R (minus , I⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 30 2 auto (symm (tactic-pauli-commute (minus , I⊗X) (plus , Z⊗X) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , Z⊗Y) • R (minus , I⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 32 2 auto (symm (tactic-pauli-commute (minus , I⊗Z) (minus , Z⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , Z⊗Y) • R (minus , I⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 2 auto (symm (tactic-pauli-commute (plus , I⊗Y) (plus , Z⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , Z⊗Y) • R (minus , I⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 35 2 auto (symm (tactic-pauli-commute (plus , I⊗Y) (plus , Z⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , Z⊗Y) • R (minus , I⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 2 auto (symm (tactic-pauli-commute (plus , I⊗Y) (minus , I⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , Z⊗Y) • R (minus , I⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 38 2 auto (symm (tactic-pauli-commute (minus , I⊗X) (minus , Z⊗X) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗X) • R (minus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , Z⊗Y) • R (minus , I⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 40 2 auto (symm (tactic-pauli-commute (plus , I⊗Y) (plus , Z⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , Z⊗Y) • R (minus , I⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 42 2 auto (symm (tactic-pauli-commute (plus , I⊗X) (plus , Z⊗X) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , Z⊗Y) • R (minus , I⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 44 2 auto (symm (tactic-pauli-commute (minus , I⊗Y) (minus , Z⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 2 auto (lemma-combine plus minus I⊗Y)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • S1 • H1 • Swap • W • Swap • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 41 2 auto (lemma-combine plus plus Z⊗Y)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • S1 • H1 • Swap • W • Swap • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 36 16 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • S1 • H1 • CZ • S0 • S1 • H1 • S1 • S1 • S1 • W • R (minus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W) (minus , I⊗X))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S1 • H1 • S1 • S1 • S1 • W • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 35 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W) (minus , Z⊗X))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • S1 • H1 • CZ • S0 • S1 • H1 • S1 • S1 • S1 • W • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W) (plus , I⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • S1 • H1 • CZ • S0 • S1 • H1 • S1 • S1 • S1 • W • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 37 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W) (plus , Z⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S1 • H1 • S1 • S1 • S1 • W • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 38 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W) (plus , I⊗X))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • S1 • H1 • CZ • S0 • S1 • H1 • S1 • S1 • S1 • W • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 39 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W) (plus , Z⊗X))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • R (minus , I⊗Z) • S1 • H1 • CZ • S0 • S1 • H1 • S1 • S1 • S1 • W • R (minus , I⊗Y) • R (minus , Z⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 40 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W) (minus , I⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • S1 • H1 • CZ • S0 • S1 • H1 • S1 • S1 • S1 • W • R (minus , Z⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 41 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W) (minus , Z⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • S1 • H1 • CZ • S0 • S1 • H1 • S1 • S1 • S1 • W • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 42 19 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 33 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 32 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (minus , I⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 2 auto (symm (tactic-pauli-commute (plus , Z⊗Z) (minus , Z⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 38 2 auto (symm (tactic-pauli-commute (minus , I⊗Z) (minus , Z⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 32 2 auto (lemma-combine plus minus I⊗Z)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • Swap • W • Swap • R (plus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 35 2 auto (lemma-combine plus minus Z⊗Z)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • Swap • W • Swap • H0 • CZ • H0 • W • H0 • CZ • H0 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 32 10 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • W ^ 2 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 32 2 auto (lemma-R (C.W ^ 2) (plus , I⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • W ^ 2 • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 33 2 auto (lemma-R (C.W ^ 2) (plus , Z⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • W ^ 2 • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 2 auto (lemma-R (C.W ^ 2) (minus , I⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • W ^ 2 • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 35 2 auto (lemma-R (C.W ^ 2) (minus , Z⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • W ^ 2 • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 2 auto (lemma-R (C.W ^ 2) (minus , I⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • W ^ 2 • R (minus , Z⊗Y) • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 37 2 auto (lemma-R (C.W ^ 2) (minus , Z⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • W ^ 2 • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 38 5 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 30 1 auto (lemma-correction I⊗X)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • H1 • Swap • S0⁻¹ • W • Swap • H1 • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 31 6 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • S1 • H1 • S1 • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 31 4 auto (lemma-R (C.S1 • C.H1 • C.S1) (plus , Z⊗X))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • S1 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 32 4 auto (lemma-R (C.S1 • C.H1 • C.S1) (plus , I⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • S1 • H1 • S1 • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 32 1 auto (lemma-correction I⊗Z)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • Swap • S0⁻¹ • W • Swap • S1 • H1 • S1 • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 33 7 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • H1 • S1 • W • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 33 4 auto (lemma-R (C.H1 • C.S1 • C.W) (plus , Z⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • H1 • S1 • W • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 33 1 auto (lemma-correction Z⊗Z)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • S1 • W • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 34 11 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W ^ 2 • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 11 auto (lemma-R (C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W ^ 2) (minus , I⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W ^ 2 • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 35 11 auto (lemma-R (C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W ^ 2) (minus , Z⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W ^ 2 • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 11 auto (lemma-R (C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W ^ 2) (minus , I⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , I⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W ^ 2 • R (minus , Z⊗Y) • H1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 37 11 auto (lemma-R (C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W ^ 2) (minus , Z⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W ^ 2 • H1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 44 8 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 2 auto (symm (tactic-pauli-commute (plus , I⊗Y) (plus , Z⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 2 auto (tactic-pauli-commute (plus , I⊗Y) (plus , Z⊗Y) auto)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 32 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 38 7 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • W • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 5 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 37 10 auto (symm (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.H1 • C.S1 • C.H1 • C.W) (plus , Z⊗X)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • W • R (plus , Z⊗X) • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 5 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 10 auto (symm (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.H1 • C.S1 • C.H1 • C.W) (plus , I⊗X)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • W • R (plus , I⊗X) • R (plus , Z⊗X) • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 5 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 35 10 auto (symm (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.H1 • C.S1 • C.H1 • C.W) (plus , Z⊗Z)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Y) • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • W • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 5 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 35 9 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Y) • S1 • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 5 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 13 auto (symm (lemma-correction Z⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Y) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 5 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 11 auto (symm (lemma-R (C.H1 • C.H0 • C.CZ • C.H0 • C.S0⁻¹ • C.W • C.H0 • C.CZ • C.H0 • C.H1) (minus , I⊗Z)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 5 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 33 11 auto (symm (lemma-R (C.H1 • C.H0 • C.CZ • C.H0 • C.S0⁻¹ • C.W • C.H0 • C.CZ • C.H0 • C.H1) (minus , Z⊗Y)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 5 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 32 11 auto (symm (lemma-R (C.H1 • C.H0 • C.CZ • C.H0 • C.S0⁻¹ • C.W • C.H0 • C.CZ • C.H0 • C.H1) (minus , I⊗Y)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 5 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 31 11 auto (symm (lemma-correction Z⊗X))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 5 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 38 7 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • Swap • S0 • Swap • H1 • S1⁻¹ • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 4 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 38 7 auto (symm (lemma-combine plus plus I⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , I⊗Y) • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 4 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 2 auto (tactic-pauli-commute (plus , I⊗X) (plus , Z⊗X) auto)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (plus , I⊗Y) • R (plus , I⊗Y) • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 4 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 30 2 auto (tactic-pauli-commute (plus , I⊗X) (minus , Z⊗X) auto)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (plus , I⊗Y) • R (plus , I⊗Y) • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 4 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 40 8 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (plus , I⊗Y) • R (plus , I⊗Y) • H0 • S0 • S0 • H0 • S0 • S1 • H1 • S1 • W ^ 4 • S1⁻¹ • CX1 • H0 • CZ • H0 • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 39 15 auto (symm (lemma-R (C.H0 • C.S0 • C.S0 • C.H0 • C.S0 • C.S1 • C.H1 • C.S1 • C.W ^ 4 • C.S1⁻¹ • C.CX1 • C.H0 • C.CZ • C.H0) (plus , Z⊗I)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (plus , I⊗Y) • H0 • S0 • S0 • H0 • S0 • S1 • H1 • S1 • W ^ 4 • S1⁻¹ • CX1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 38 10 auto (symm (lemma-R (C.H0 • C.S0 • C.S0 • C.H0 • C.S0 • C.S1 • C.H1 • C.S1 • C.W ^ 4) (plus , I⊗Z)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • H0 • S0 • S0 • H0 • S0 • S1 • H1 • S1 • W ^ 4 • R (plus , I⊗Z) • S1⁻¹ • CX1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 43 4 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • H0 • S0 • S0 • H0 • S0 • H1 • S1 • S1 • S1 • W ^ 5 • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 37 11 auto (symm (lemma-R (C.H0 • C.S0 • C.S0 • C.H0 • C.S0 • C.H1 • C.S1 • C.S1 • C.S1 • C.W ^ 5) (plus , I⊗Z)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • H0 • S0 • S0 • H0 • S0 • H1 • S1 • S1 • S1 • W ^ 5 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 37 10 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • X0 • H1 • S1 • H1 • S1⁻¹ • CX1 • X1 • H1 • S1⁻¹ • CX1 • H1 • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 12 auto (symm (lemma-R (C.X0 • C.H1 • C.S1 • C.H1 • C.S1⁻¹ • C.CX1 • C.X1 • C.H1 • C.S1⁻¹ • C.CX1 • C.H1) (plus , I⊗Z)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗Z) • X0 • H1 • S1 • H1 • S1⁻¹ • CX1 • X1 • H1 • S1⁻¹ • CX1 • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 35 11 auto (symm (lemma-R (C.X0 • C.H1 • C.S1 • C.H1 • C.S1⁻¹ • C.CX1 • C.X1 • C.H1 • C.S1⁻¹ • C.CX1) (plus , I⊗Z)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • X0 • H1 • S1 • H1 • S1⁻¹ • CX1 • X1 • H1 • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 9 auto (symm (lemma-R (C.X0 • C.H1 • C.S1 • C.H1 • C.S1⁻¹ • C.CX1 • C.X1 • C.H1) (plus , I⊗Z)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • X0 • H1 • S1 • H1 • S1⁻¹ • CX1 • X1 • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 33 8 auto (symm (lemma-R (C.X0 • C.H1 • C.S1 • C.H1 • C.S1⁻¹ • C.CX1 • C.X1) (plus , I⊗Z)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • X0 • H1 • S1 • H1 • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 32 5 auto (symm (lemma-R (C.X0 • C.H1 • C.S1 • C.H1) (plus , I⊗Z)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , Z⊗X) • R (plus , I⊗X) • X0 • H1 • S1 • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 31 4 auto (symm (lemma-R (C.X0 • C.H1 • C.S1) (plus , I⊗Z)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , Z⊗X) • X0 • H1 • S1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 30 4 auto (symm (lemma-R (C.X0 • C.H1 • C.S1) (plus , Z⊗Z)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 59 2 auto (symm lemma-R-T0⁻¹)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 53 2 auto (symm lemma-R-T1⁻¹)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 51 1 auto (symm lemma-R-T1)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 47 2 auto (symm lemma-R-T1⁻¹)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 45 1 auto (symm lemma-R-T1)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 42 2 auto (symm lemma-R-T1⁻¹)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 40 1 auto (symm lemma-R-T1)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 2 auto (symm lemma-R-T1⁻¹)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 1 auto (symm lemma-R-T1)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 18 auto lemma-rel-A
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • R (plus , Z⊗Z) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 37 6 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • H0 • CZ • H0 • T0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 8 auto lemma-order-T0
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • H0 • CZ • H0 • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 33 6 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 30 6 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 3 18 auto lemma-rel-A
      equals S1 • H1 • R (plus , Z⊗Z) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 6 6 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • T0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 5 8 auto lemma-order-T0
      equals S1 • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 2 6 10000 auto
      equals S1 • H1 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 0 4 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 3 2 auto (tactic-pauli-commute (plus , I⊗Y) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 7 5 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 6 9 auto (symm (lemma-correction Z⊗Z))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 6 12 auto (symm (lemma-R (C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W) (minus , Z⊗Y)))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , I⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W • R (minus , Z⊗Y) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 5 12 auto (symm (lemma-R (C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W) (plus , I⊗Y)))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W • R (plus , I⊗Y) • R (minus , Z⊗Y) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 4 12 auto (symm (lemma-R (C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W) (minus , Z⊗X)))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W • R (minus , Z⊗X) • R (plus , I⊗Y) • R (minus , Z⊗Y) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by clifford-tactic 4 11 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • S1 • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • R (minus , Z⊗X) • R (plus , I⊗Y) • R (minus , Z⊗Y) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 3 13 auto (symm (lemma-correction Z⊗Y))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , Z⊗Y) • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • R (minus , Z⊗X) • R (plus , I⊗Y) • R (minus , Z⊗Y) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 3 9 auto (symm (lemma-R (C.H0 • C.CZ • C.H0 • C.S0⁻¹ • C.W • C.H0 • C.CZ • C.H0) (plus , I⊗X)))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (minus , Z⊗Y) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 2 9 auto (symm (lemma-correction Z⊗Z))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (minus , Z⊗Y) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 5 2 auto (tactic-pauli-commute (plus , I⊗Y) (minus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (minus , Z⊗Y) • R (plus , I⊗Y) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 3 2 auto (tactic-pauli-commute (plus , I⊗X) (minus , Z⊗X) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , Z⊗Y) • R (plus , I⊗Y) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by clifford-tactic 7 5 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , Z⊗Y) • R (plus , I⊗Y) • CZ • H1 • S1 • S1 • W ^ 5 • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 6 6 auto (symm (lemma-R (C.CZ • C.H1 • C.S1 • C.S1 • C.W ^ 5) (plus , Z⊗Y)))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , Z⊗Y) • CZ • H1 • S1 • S1 • W ^ 5 • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by clifford-tactic 7 4 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • H1 • W ^ 3 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 6 • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 5 8 auto (symm (lemma-R (C.CZ • C.S0 • C.S0 • C.S1 • C.S1 • C.H1 • C.W ^ 3) (minus , I⊗Y)))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗X) • R (plus , I⊗X) • CZ • S0 • S0 • S1 • S1 • H1 • W ^ 3 • R (minus , I⊗Y) • S0 • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 6 • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by clifford-tactic 8 4 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗X) • R (plus , I⊗X) • CZ • S0 • S0 • W ^ 2 • S1 • S1 • H1 • W • R (minus , I⊗Y) • S0 • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 6 • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 4 5 auto (symm (lemma-R (C.CZ • C.S0 • C.S0 • C.W ^ 2) (plus , Z⊗X)))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗X) • CZ • S0 • S0 • W ^ 2 • R (plus , Z⊗X) • S1 • S1 • H1 • W • R (minus , I⊗Y) • S0 • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 6 • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 3 5 auto (symm (lemma-R (C.CZ • C.S0 • C.S0 • C.W ^ 2) (minus , I⊗X)))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • CZ • S0 • S0 • W ^ 2 • R (minus , I⊗X) • R (plus , Z⊗X) • S1 • S1 • H1 • W • R (minus , I⊗Y) • S0 • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 6 • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 2 5 auto (symm (lemma-R (C.CZ • C.S0 • C.S0 • C.W ^ 2) (minus , Z⊗Z)))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • W ^ 2 • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • S1 • S1 • H1 • W • R (minus , I⊗Y) • S0 • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 6 • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by clifford-tactic 2 4 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • S1 • S0 • S0 • S0 • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • S1 • S1 • H1 • W • R (minus , I⊗Y) • S0 • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 6 • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 1 5 auto (symm (lemma-R (C.S1 • C.S0 • C.S0 • C.S0) (plus , Z⊗I)))
      equals R (plus , I⊗Z) • S1 • S0 • S0 • S0 • R (plus , Z⊗I) • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • S1 • S1 • H1 • W • R (minus , I⊗Y) • S0 • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 6 • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 0 2 auto (symm (lemma-R (C.S1) (plus , I⊗Z)))
      equals S1 • R (plus , I⊗Z) • S0 • S0 • S0 • R (plus , Z⊗I) • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • S1 • S1 • H1 • W • R (minus , I⊗Y) • S0 • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 6 • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by clifford-tactic 22 9 10000 auto
      equals S1 • R (plus , I⊗Z) • S0 • S0 • S0 • R (plus , Z⊗I) • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • S1 • S1 • H1 • W • R (minus , I⊗Y) • S1 • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by clifford-tactic 18 3 10000 auto
      equals S1 • R (plus , I⊗Z) • S0 • S0 • S0 • R (plus , Z⊗I) • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • Swap • S0⁻¹ • W ^ 2 • Swap • H1 • S1⁻¹ • R (minus , I⊗Y) • S1 • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by clifford-tactic 0 1 10000 auto
      equals Swap • S0 • Swap • R (plus , I⊗Z) • S0 • S0 • S0 • R (plus , Z⊗I) • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • Swap • S0⁻¹ • W ^ 2 • Swap • H1 • S1⁻¹ • R (minus , I⊗Y) • S1 • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 39 11 auto (symm (lemma-combine plus plus Z⊗Y))
      equals Swap • S0 • Swap • R (plus , I⊗Z) • S0 • S0 • S0 • R (plus , Z⊗I) • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • Swap • S0⁻¹ • W ^ 2 • Swap • H1 • S1⁻¹ • R (minus , I⊗Y) • S1 • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 28 11 auto (symm (lemma-combine plus plus Z⊗Y))
      equals Swap • S0 • Swap • R (plus , I⊗Z) • S0 • S0 • S0 • R (plus , Z⊗I) • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • Swap • S0⁻¹ • W ^ 2 • Swap • H1 • S1⁻¹ • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 19 8 auto (symm (lemma-combine minus minus I⊗Y))
      equals Swap • S0 • Swap • R (plus , I⊗Z) • S0 • S0 • S0 • R (plus , Z⊗I) • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 8 8 auto (symm (lemma-combine minus minus Z⊗Z))
      equals Swap • S0 • Swap • R (plus , I⊗Z) • S0 • S0 • S0 • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 6 1 auto (symm (lemma-combine plus plus Z⊗I))
      equals Swap • S0 • Swap • R (plus , I⊗Z) • S0 • S0 • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 5 1 auto (symm (lemma-combine plus plus Z⊗I))
      equals Swap • S0 • Swap • R (plus , I⊗Z) • S0 • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 4 1 auto (symm (lemma-combine plus plus Z⊗I))
      equals Swap • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 0 3 auto (symm (lemma-combine plus plus I⊗Z))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 17 2 auto (tactic-pauli-commute (minus , I⊗Y) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 18 2 auto (tactic-pauli-commute (minus , I⊗Y) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 19 2 auto (tactic-pauli-commute (minus , I⊗Y) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 20 2 auto (tactic-pauli-commute (minus , I⊗Y) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 16 2 auto (tactic-pauli-commute (minus , I⊗Y) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 17 2 auto (tactic-pauli-commute (minus , I⊗Y) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 18 2 auto (tactic-pauli-commute (minus , I⊗Y) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 15 2 auto (tactic-pauli-commute (minus , I⊗Y) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 9 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 10 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 11 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 12 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗X) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗I) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 13 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗X) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 14 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 15 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 16 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 17 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 18 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 19 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 8 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 9 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 10 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 11 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗X) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗I) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 12 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗X) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 13 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 14 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 15 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 16 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 7 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 8 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 9 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 10 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗X) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗I) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 11 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗X) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 12 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 13 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 6 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 7 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 8 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 9 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗X) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗I) • R (plus , Z⊗X) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 10 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗X) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 5 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 6 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 4 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 2 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 3 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 4 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 5 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 6 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 1 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 2 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 3 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by in-context 0 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • W ^ 2 • ε
          by clifford-tactic 23 7 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • S1 • S1 • S1 • H1 • S1 • W • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • CX0 • X0 • X1 • CX1 • ε
          by in-context 22 16 auto (symm (lemma-R (C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W • C.S0⁻¹ • C.S1⁻¹ • C.W • C.X1 • C.CX1 • C.X1 • C.CX1 • C.X0 • C.CX0) (plus , Z⊗I)))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • S1 • S1 • S1 • H1 • S1 • W • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by in-context 21 8 auto (symm (lemma-R (C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W • C.S0⁻¹) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • S1 • S1 • S1 • H1 • S1 • W • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by in-context 20 7 auto (symm (lemma-R (C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W) (plus , Z⊗I)))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • S1 • S1 • S1 • H1 • S1 • W • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by clifford-tactic 20 6 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • H0 • S1 • H1 • CZ • H0 • H1 • S1 • S1 • H1 • S1 • W • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by in-context 19 12 auto (symm (lemma-R (C.H0 • C.S1 • C.H1 • C.CZ • C.H0 • C.H1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W) (plus , Z⊗I)))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H0 • S1 • H1 • CZ • H0 • H1 • S1 • S1 • H1 • S1 • W • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by clifford-tactic 19 11 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • S1 • S1 • S1 • H1 • S1 • S1 • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by in-context 18 7 auto (symm (lemma-R (C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • S1 • S1 • S1 • H1 • S1 • S1 • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by clifford-tactic 18 6 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • S0 • S1 • S1 • S1 • H1 • S1 • S1 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by in-context 17 8 auto (symm (lemma-R (C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1) (plus , Z⊗I)))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • S0 • S1 • S1 • S1 • H1 • S1 • S1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by clifford-tactic 17 7 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • CZ • S0 • H0 • S1 • H1 • CZ • S0 • S0 • H0 • S0 • S0 • Swap • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by in-context 16 13 auto (symm (lemma-R (C.CZ • C.S0 • C.H0 • C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.H0 • C.S0 • C.S0 • C.Swap) (plus , Z⊗I)))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S0 • H0 • S1 • H1 • CZ • S0 • S0 • H0 • S0 • S0 • Swap • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by clifford-tactic 17 11 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S1 • H1 • S1 • S1 • S1 • W ^ 3 • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by in-context 15 9 auto (symm (lemma-R (C.CZ • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W ^ 3 • C.S0⁻¹) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • CZ • S1 • H1 • S1 • S1 • S1 • W ^ 3 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by in-context 14 8 auto (symm (lemma-R (C.CZ • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W ^ 3) (plus , Z⊗I)))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • CZ • S1 • H1 • S1 • S1 • S1 • W ^ 3 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by clifford-tactic 17 4 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • CZ • S1 • H1 • W ^ 2 • S1⁻¹ • W • X0 • CX0 • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by in-context 13 9 auto (symm (lemma-R (C.CZ • C.S1 • C.H1 • C.W ^ 2 • C.S1⁻¹ • C.W • C.X0 • C.CX0) (plus , Z⊗I)))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S1 • H1 • W ^ 2 • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by in-context 12 5 auto (symm (lemma-R (C.CZ • C.S1 • C.H1 • C.W ^ 2) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • CZ • S1 • H1 • W ^ 2 • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by clifford-tactic 13 3 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • CZ • S0 • S1 • H1 • W ^ 2 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by in-context 11 6 auto (symm (lemma-R (C.CZ • C.S0 • C.S1 • C.H1 • C.W ^ 2) (plus , Z⊗I)))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • CZ • S0 • S1 • H1 • W ^ 2 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by clifford-tactic 13 3 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • CZ • S0 • H0 • S0 • S0 • H0 • H1 • W ^ 3 • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by in-context 10 9 auto (symm (lemma-R (C.CZ • C.S0 • C.H0 • C.S0 • C.S0 • C.H0 • C.H1 • C.W ^ 3) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • CZ • S0 • H0 • S0 • S0 • H0 • H1 • W ^ 3 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by clifford-tactic 10 8 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 3 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by in-context 9 10 auto (symm (lemma-R (C.S0 • C.H0 • C.S0 • C.S0 • C.H0 • C.S1 • C.S1 • C.H1 • C.W ^ 3) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by clifford-tactic 10 8 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S0 • S1 • S1 • W ^ 2 • S1⁻¹ • W • X0 • CX0 • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by in-context 8 9 auto (symm (lemma-R (C.S0 • C.S1 • C.S1 • C.W ^ 2 • C.S1⁻¹ • C.W • C.X0 • C.CX0) (plus , Z⊗I)))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • S0 • S1 • S1 • W ^ 2 • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by in-context 7 5 auto (symm (lemma-R (C.S0 • C.S1 • C.S1 • C.W ^ 2) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • S0 • S1 • S1 • W ^ 2 • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by clifford-tactic 8 3 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • S0 • S0 • S1 • S1 • W ^ 2 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by in-context 6 6 auto (symm (lemma-R (C.S0 • C.S0 • C.S1 • C.S1 • C.W ^ 2) (plus , Z⊗I)))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S0 • S0 • S1 • S1 • W ^ 2 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by clifford-tactic 6 5 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • W ^ 6 • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by in-context 5 9 auto (symm (lemma-R (C.H0 • C.CZ • C.S0 • C.S0 • C.H0 • C.S0 • C.S0 • C.W ^ 6) (plus , Z⊗I)))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • W ^ 6 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by clifford-tactic 5 8 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • S0 • S0 • S1 • S1 • S1 • W • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by in-context 4 7 auto (symm (lemma-R (C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.W) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • S0 • S0 • S1 • S1 • S1 • W • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by clifford-tactic 4 6 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • S0⁻¹ • S1⁻¹ • W • X0 • CX0 • CX0 • X0 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by in-context 3 8 auto (symm (lemma-R (C.S0⁻¹ • C.S1⁻¹ • C.W • C.X0 • C.CX0 • C.CX0 • C.X0) (plus , Z⊗I)))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S0⁻¹ • S1⁻¹ • W • X0 • CX0 • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by in-context 2 6 auto (symm (lemma-R (C.S0⁻¹ • C.S1⁻¹ • C.W • C.X0 • C.CX0) (plus , Z⊗I)))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • S0⁻¹ • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by in-context 1 2 auto (symm (lemma-R (C.S0⁻¹) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by clifford-tactic 77 5 10000 auto
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by clifford-tactic 60 5 10000 auto
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • ε
          by general-assoc auto
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by in-context 86 2 auto (symm lemma-R-T1⁻¹)
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by in-context 84 2 auto (symm lemma-R-T0⁻¹)
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by general-assoc auto
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by in-context 68 2 auto (symm lemma-R-T1⁻¹)
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by in-context 66 2 auto (symm lemma-R-T0⁻¹)
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by general-assoc auto
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by in-context 52 2 auto (symm lemma-R-T1⁻¹)
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by in-context 50 2 auto (symm lemma-R-T0⁻¹)
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by general-assoc auto
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by in-context 42 2 auto (symm lemma-R-T1⁻¹)
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by in-context 40 2 auto (symm lemma-R-T0⁻¹)
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by in-context 35 2 auto (symm lemma-R-T1⁻¹)
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by in-context 33 1 auto (symm lemma-R-T1)
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by general-assoc auto
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X0 • CH1 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by in-context 22 2 auto (symm lemma-R-T1⁻¹)
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X0 • CH1 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by in-context 20 2 auto (symm lemma-R-T0⁻¹)
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X0 • CH1 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by general-assoc auto
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X0 • CH1 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by in-context 12 2 auto (symm lemma-R-T1⁻¹)
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X0 • CH1 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by in-context 10 2 auto (symm lemma-R-T0⁻¹)
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X0 • CH1 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by general-assoc auto
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X0 • CH1 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by in-context 2 2 auto (symm lemma-R-T1⁻¹)
      equals R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X0 • CH1 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε
          by in-context 0 2 auto (symm lemma-R-T0⁻¹)
      equals T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X0 • CH1 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • ε




==> anc/Equation44.agda <==
-- The proof of Equation 44.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn44 : Clifford+T.Rel ⊢ X0 • CH1 • X0 • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CH1 • X0 • ε === X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CH1 • X0 • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
eqn44 = 
  equational X0 • CH1 • X0 • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CH1 • X0 • ε
          by general-assoc auto
      equals X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CH1 • X0 • ε
          by in-context 3 1 auto lemma-R-T1
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CH1 • X0 • ε
          by in-context 5 1 auto lemma-R-T1⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CH1 • X0 • ε
          by general-assoc auto
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CH1 • X0 • ε
          by in-context 15 1 auto lemma-R-T0⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X0 • CH1 • X0 • ε
          by in-context 17 1 auto lemma-R-T1⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CH1 • X0 • ε
          by general-assoc auto
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 23 1 auto lemma-R-T1
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 25 1 auto lemma-R-T1⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 0 4 auto (lemma-R (C.X0 • C.S1 • C.H1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • X0 • S1 • H1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 1 5 auto (lemma-R (C.X0 • C.S1 • C.H1 • C.CX1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • X0 • S1 • H1 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 2 10 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • CZ • H0 • H1 • CZ • S0 • S0 • H0 • W⁻¹ • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 2 9 auto (lemma-R (C.CZ • C.H0 • C.H1 • C.CZ • C.S0 • C.S0 • C.H0 • C.W⁻¹) (plus , Z⊗I))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗X) • CZ • H0 • H1 • CZ • S0 • S0 • H0 • W⁻¹ • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 4 9 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗X) • CZ • H1 • W⁻¹ • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 3 4 auto (lemma-R (C.CZ • C.H1 • C.W⁻¹) (plus , Z⊗I))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗X) • R (plus , Z⊗I) • CZ • H1 • W⁻¹ • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 4 5 auto (lemma-R (C.CZ • C.H1 • C.W⁻¹ • C.S0⁻¹) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗X) • R (plus , Z⊗I) • R (plus , Z⊗X) • CZ • H1 • W⁻¹ • S0⁻¹ • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 6 8 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗X) • R (plus , Z⊗I) • R (plus , Z⊗X) • CZ • H0 • S0 • S0 • H0 • S0 • W ^ 6 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 5 8 auto (lemma-R (C.CZ • C.H0 • C.S0 • C.S0 • C.H0 • C.S0 • C.W ^ 6) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗X) • R (plus , Z⊗I) • R (plus , Z⊗X) • R (plus , I⊗Z) • CZ • H0 • S0 • S0 • H0 • S0 • W ^ 6 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by in-context 6 9 auto (lemma-R (C.CZ • C.H0 • C.S0 • C.S0 • C.H0 • C.S0 • C.W ^ 6 • C.CX1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗X) • R (plus , Z⊗I) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • CZ • H0 • S0 • S0 • H0 • S0 • W ^ 6 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • ε
          by clifford-tactic 7 12 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗X) • R (plus , Z⊗I) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 2 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗X) auto))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 1 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Y) auto))
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (minus , Z⊗Y) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 2 1 auto (lemma-correction Z⊗Y)
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • S1 • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by clifford-tactic 5 10 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 3 10 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.H1 • C.S1 • C.H1) (minus , I⊗X))
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • R (plus , Z⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 3 1 auto (lemma-correction Z⊗Z)
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • R (plus , Z⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by clifford-tactic 4 17 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • W • R (plus , Z⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 4 8 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.W) (plus , Z⊗X))
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • W • R (plus , I⊗Z) • R (minus , Z⊗Z) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 5 8 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.W) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • W • R (minus , Z⊗Z) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 6 8 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.W) (minus , Z⊗Z))
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (minus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • W • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 6 1 auto (lemma-correction Z⊗Y)
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • S1 • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • CZ • S0 • S0 • S0 • W • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by clifford-tactic 7 24 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 3 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto))
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 12 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 17 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • H0 • CZ • H0 • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 20 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 21 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 24 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 33 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 34 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 43 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 48 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 49 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 54 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 65 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 66 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 77 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 80 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 81 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 84 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 85 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 94 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 95 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 0 0 10000 auto
      equals S1 • H1 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 2 0 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 5 0 auto (symm lemma-order-T0)
      equals S1 • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • H0 • CZ • H0 • T0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 6 0 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , Z⊗Z) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 3 0 auto (symm lemma-order-T1)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 4 0 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 5 0 auto (symm lemma-order-T1)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 6 0 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 8 0 auto (symm lemma-order-T1)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 9 0 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 10 0 auto (symm lemma-order-T1)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 11 0 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 12 0 auto (symm lemma-order-T1)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 13 0 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 14 0 auto (symm lemma-order-T1)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 15 0 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • X1 • CX1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 17 0 auto (symm lemma-order-T1)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • X1 • CX1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 18 0 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 19 0 auto (symm lemma-order-T1)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 20 0 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • H0 • CZ • H0 • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 24 0 auto (symm lemma-order-T0)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 25 0 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 40 1 auto lemma-R-T1
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 42 1 auto lemma-R-T1⁻¹
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 46 1 auto lemma-R-T1
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 48 1 auto lemma-R-T1⁻¹
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 51 1 auto lemma-R-T1
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • T1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 53 1 auto lemma-R-T1⁻¹
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • T1 • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 57 1 auto lemma-R-T1
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • T1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 59 1 auto lemma-R-T1⁻¹
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 64 1 auto lemma-R-T0⁻¹
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 91 1 auto lemma-R-T0⁻¹
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 105 1 auto lemma-R-T0⁻¹
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 121 1 auto lemma-R-T0⁻¹
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 139 1 auto lemma-R-T0⁻¹
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 155 1 auto lemma-R-T0⁻¹
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 160 1 auto lemma-R-T0⁻¹
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 171 1 auto lemma-R-T0⁻¹
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • S1⁻¹ • S1⁻¹ • S0⁻¹ • S0⁻¹ • CZ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 78 10 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 82 13 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 92 15 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 98 17 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 108 15 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 30 6 auto (lemma-R (C.S1 • C.H1 • C.H0 • C.CZ • C.H0) (plus , Z⊗I))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • S1 • H1 • H0 • CZ • H0 • H0 • CZ • H0 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 31 9 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • CZ • S1 • H1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 31 4 auto (lemma-R (C.CZ • C.S1 • C.H1) (plus , I⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • CZ • S1 • H1 • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 34 2 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • CZ • S1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 32 3 auto (lemma-R (C.CZ • C.S1) (plus , I⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • CZ • S1 • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 33 6 auto (lemma-R (C.CZ • C.S1 • C.S1⁻¹ • C.X1 • C.CX1) (plus , I⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • CZ • S1 • S1⁻¹ • X1 • CX1 • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 7 auto (lemma-R (C.CZ • C.S1 • C.S1⁻¹ • C.X1 • C.CX1 • C.H1) (plus , I⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • CZ • S1 • S1⁻¹ • X1 • CX1 • H1 • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 35 8 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • S0 • S0 • S0 • H1 • S1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 35 6 auto (lemma-R (C.S0 • C.S0 • C.S0 • C.H1 • C.S1) (plus , I⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • S0 • S0 • S0 • H1 • S1 • H1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 7 auto (lemma-R (C.S0 • C.S0 • C.S0 • C.H1 • C.S1 • C.H1) (plus , I⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • S0 • S0 • S0 • H1 • S1 • H1 • S1⁻¹ • X1 • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 37 9 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • CZ • S0 • S1 • H1 • S1 • S1 • W ^ 5 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 37 8 auto (lemma-R (C.CZ • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.W ^ 5) (plus , I⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S1 • H1 • S1 • S1 • W ^ 5 • H1 • R (plus , I⊗Z) • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 38 9 auto (lemma-R (C.CZ • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.W ^ 5 • C.H1) (plus , I⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • CZ • S0 • S1 • H1 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 39 13 auto (lemma-R (C.CZ • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.W ^ 5 • C.H1 • C.S1⁻¹ • C.H0 • C.CZ • C.H0) (plus , Z⊗I))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • CZ • S0 • S1 • H1 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • H0 • CZ • H0 • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 40 18 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 40 9 auto (lemma-R (C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W) (plus , I⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 41 9 auto (lemma-R (C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W) (plus , Z⊗I))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 42 9 auto (lemma-R (C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W) (plus , Z⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 43 9 auto (lemma-R (C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W) (plus , I⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 44 9 auto (lemma-R (C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W) (plus , Z⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • R (plus , I⊗Y) • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 45 9 auto (lemma-R (C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W) (plus , I⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • R (plus , Z⊗Y) • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 46 9 auto (lemma-R (C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W) (plus , Z⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 47 12 auto (lemma-R (C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W • C.H0 • C.CZ • C.H0) (plus , Z⊗I))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • H0 • CZ • H0 • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 48 19 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • S1 • H1 • W • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 48 13 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.H1 • C.S1 • C.S1 • C.H1 • C.W • C.Swap) (plus , Z⊗I))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • S1 • H1 • W • Swap • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 49 17 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • S0 • H0 • CZ • H0 • S1 • S1 • S1 • W • Swap • R (plus , Z⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 49 10 auto (lemma-R (C.S0 • C.H0 • C.CZ • C.H0 • C.S1 • C.S1 • C.S1 • C.W • C.Swap) (plus , Z⊗I))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • S0 • H0 • CZ • H0 • S1 • S1 • S1 • W • Swap • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 50 17 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • H1 • CZ • S0 • S0 • S0 • H1 • S1 • S1 • W • Swap • R (plus , Z⊗I) • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 50 11 auto (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.H1 • C.S1 • C.S1 • C.W • C.Swap) (plus , Z⊗I))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • H1 • CZ • S0 • S0 • S0 • H1 • S1 • S1 • W • Swap • S0 • H0 • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 51 24 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • H0 • S1 • H1 • CZ • H0 • S0 • S0 • S0 • W • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 51 12 auto (lemma-R (C.CZ • C.S0 • C.H0 • C.S1 • C.H1 • C.CZ • C.H0 • C.S0 • C.S0 • C.S0 • C.W) (plus , Z⊗I))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • CZ • S0 • H0 • S1 • H1 • CZ • H0 • S0 • S0 • S0 • W • S0⁻¹ • H0 • CZ • H0 • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 54 13 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • CZ • S0 • S0 • S0 • S1 • H1 • S1 • S1 • W • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 52 10 auto (lemma-R (C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.W) (plus , Z⊗I))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • CZ • S0 • S0 • S0 • S1 • H1 • S1 • S1 • W • S0 • S0 • S0 • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 56 9 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • CZ • S0 • S0 • S1 • H1 • S1 • S1 • W • Swap • R (plus , Z⊗I) • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 53 10 auto (lemma-R (C.CZ • C.S0 • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.W • C.Swap) (plus , Z⊗I))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • S1 • W • Swap • S0 • S0 • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 60 7 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 40 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 39 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 38 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 37 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 35 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , I⊗X) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗X) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 33 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 32 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , I⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 31 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 30 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 51 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , I⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 50 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 49 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , I⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 48 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 47 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 46 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 45 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 44 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 43 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 42 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 41 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 40 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 39 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 38 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 37 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , I⊗X) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 35 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗X) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 33 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , I⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 32 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 31 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 2 auto (symm (tactic-pauli-commute (plus , I⊗X) (plus , Z⊗X) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 41 2 auto (symm (tactic-pauli-commute (minus , I⊗Z) (minus , Z⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 48 2 auto (symm (tactic-pauli-commute (minus , I⊗Y) (minus , Z⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 30 2 auto (lemma-combine plus plus Z⊗I)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S0 • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 31 2 auto (lemma-combine plus plus Z⊗Y)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S0 • S1 • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 48 2 auto (lemma-combine minus minus I⊗Z)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S0 • S1 • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • Swap • S0⁻¹ • W ^ 2 • Swap • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 52 2 auto (lemma-combine minus minus Z⊗Z)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S0 • S1 • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • Swap • S0⁻¹ • W ^ 2 • Swap • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 30 12 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • CZ • S0 • S0 • S1 • H1 • S1 • S1 • S1 • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • Swap • S0⁻¹ • W ^ 2 • Swap • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 46 12 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • CZ • S0 • S0 • S1 • H1 • S1 • S1 • S1 • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 4 • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 30 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1) (plus , I⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • S1 • H1 • CZ • S0 • S0 • S1 • H1 • S1 • S1 • S1 • R (minus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 4 • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 31 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1) (minus , Z⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • S1 • H1 • CZ • S0 • S0 • S1 • H1 • S1 • S1 • S1 • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 4 • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 32 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1) (plus , I⊗X))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S1 • H1 • S1 • S1 • S1 • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 4 • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 33 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1) (plus , Z⊗X))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • S1 • H1 • CZ • S0 • S0 • S1 • H1 • S1 • S1 • S1 • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 4 • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1) (minus , I⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • S1 • H1 • CZ • S0 • S0 • S1 • H1 • S1 • S1 • S1 • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 4 • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 35 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1) (plus , Z⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S1 • H1 • S1 • S1 • S1 • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 4 • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 36 17 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • CZ • H1 • W ^ 5 • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 4 auto (lemma-R (C.CZ • C.H1 • C.W ^ 5) (minus , I⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • CZ • H1 • W ^ 5 • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 37 4 auto (lemma-R (C.CZ • C.H1 • C.W ^ 5) (minus , Z⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Y) • CZ • H1 • W ^ 5 • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 38 4 auto (lemma-R (C.CZ • C.H1 • C.W ^ 5) (minus , I⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (minus , Z⊗X) • CZ • H1 • W ^ 5 • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 39 4 auto (lemma-R (C.CZ • C.H1 • C.W ^ 5) (minus , Z⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • CZ • H1 • W ^ 5 • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 40 4 auto (lemma-R (C.CZ • C.H1 • C.W ^ 5) (minus , I⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Y) • CZ • H1 • W ^ 5 • R (minus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 41 4 auto (lemma-R (C.CZ • C.H1 • C.W ^ 5) (minus , Z⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Y) • CZ • H1 • W ^ 5 • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 42 4 auto (lemma-R (C.CZ • C.H1 • C.W ^ 5) (plus , I⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗X) • CZ • H1 • W ^ 5 • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 43 4 auto (lemma-R (C.CZ • C.H1 • C.W ^ 5) (plus , Z⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗X) • R (plus , I⊗X) • CZ • H1 • W ^ 5 • R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 44 4 auto (lemma-R (C.CZ • C.H1 • C.W ^ 5) (plus , I⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , Z⊗Y) • CZ • H1 • W ^ 5 • R (plus , Z⊗Y) • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 45 4 auto (lemma-R (C.CZ • C.H1 • C.W ^ 5) (plus , Z⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , Z⊗Y) • R (minus , I⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 30 2 auto (symm (tactic-pauli-commute (minus , I⊗X) (plus , Z⊗X) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , Z⊗Y) • R (minus , I⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 32 2 auto (symm (tactic-pauli-commute (minus , I⊗Z) (minus , Z⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , Z⊗Y) • R (minus , I⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 2 auto (symm (tactic-pauli-commute (plus , I⊗Y) (plus , Z⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , Z⊗Y) • R (minus , I⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 35 2 auto (symm (tactic-pauli-commute (plus , I⊗Y) (plus , Z⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , Z⊗Y) • R (minus , I⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 2 auto (symm (tactic-pauli-commute (plus , I⊗Y) (minus , I⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗X) • R (minus , I⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , Z⊗Y) • R (minus , I⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 38 2 auto (symm (tactic-pauli-commute (minus , I⊗X) (minus , Z⊗X) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗X) • R (minus , Z⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , Z⊗Y) • R (minus , I⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 40 2 auto (symm (tactic-pauli-commute (plus , I⊗Y) (plus , Z⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗X) • R (plus , I⊗X) • R (minus , Z⊗Y) • R (minus , I⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 42 2 auto (symm (tactic-pauli-commute (plus , I⊗X) (plus , Z⊗X) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , Z⊗Y) • R (minus , I⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 44 2 auto (symm (tactic-pauli-commute (minus , I⊗Y) (minus , Z⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 2 auto (lemma-combine plus minus I⊗Y)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • S1 • H1 • Swap • W • Swap • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 41 2 auto (lemma-combine plus plus Z⊗Y)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • S1 • H1 • Swap • W • Swap • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 36 16 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • S1 • H1 • CZ • S0 • S1 • H1 • S1 • S1 • S1 • W • R (minus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W) (minus , I⊗X))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S1 • H1 • S1 • S1 • S1 • W • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 35 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W) (minus , Z⊗X))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • S1 • H1 • CZ • S0 • S1 • H1 • S1 • S1 • S1 • W • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W) (plus , I⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • S1 • H1 • CZ • S0 • S1 • H1 • S1 • S1 • S1 • W • R (plus , Z⊗Y) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 37 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W) (plus , Z⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S1 • H1 • S1 • S1 • S1 • W • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 38 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W) (plus , I⊗X))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • S1 • H1 • CZ • S0 • S1 • H1 • S1 • S1 • S1 • W • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 39 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W) (plus , Z⊗X))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • R (minus , I⊗Z) • S1 • H1 • CZ • S0 • S1 • H1 • S1 • S1 • S1 • W • R (minus , I⊗Y) • R (minus , Z⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 40 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W) (minus , I⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • S1 • H1 • CZ • S0 • S1 • H1 • S1 • S1 • S1 • W • R (minus , Z⊗Y) • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 41 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W) (minus , Z⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • S1 • H1 • CZ • S0 • S1 • H1 • S1 • S1 • S1 • W • CZ • H1 • W ^ 5 • CZ • S0 • S0 • S1 • H1 • S1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 42 19 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 33 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 32 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (minus , I⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 2 auto (symm (tactic-pauli-commute (plus , Z⊗Z) (minus , Z⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 38 2 auto (symm (tactic-pauli-commute (minus , I⊗Z) (minus , Z⊗Z) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 32 2 auto (lemma-combine plus minus I⊗Z)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • Swap • W • Swap • R (plus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 35 2 auto (lemma-combine plus minus Z⊗Z)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • Swap • W • Swap • H0 • CZ • H0 • W • H0 • CZ • H0 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 32 10 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • W ^ 2 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 32 2 auto (lemma-R (C.W ^ 2) (plus , I⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • W ^ 2 • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 33 2 auto (lemma-R (C.W ^ 2) (plus , Z⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • W ^ 2 • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 2 auto (lemma-R (C.W ^ 2) (minus , I⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • W ^ 2 • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 35 2 auto (lemma-R (C.W ^ 2) (minus , Z⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • W ^ 2 • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 2 auto (lemma-R (C.W ^ 2) (minus , I⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • W ^ 2 • R (minus , Z⊗Y) • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 37 2 auto (lemma-R (C.W ^ 2) (minus , Z⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • W ^ 2 • H1 • S1 • H1 • W • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 38 5 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 30 1 auto (lemma-correction I⊗X)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • H1 • Swap • S0⁻¹ • W • Swap • H1 • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 31 6 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • S1 • H1 • S1 • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 31 4 auto (lemma-R (C.S1 • C.H1 • C.S1) (plus , Z⊗X))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • S1 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 32 4 auto (lemma-R (C.S1 • C.H1 • C.S1) (plus , I⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • S1 • H1 • S1 • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 32 1 auto (lemma-correction I⊗Z)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • Swap • S0⁻¹ • W • Swap • S1 • H1 • S1 • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 33 7 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • H1 • S1 • W • R (plus , Z⊗Y) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 33 4 auto (lemma-R (C.H1 • C.S1 • C.W) (plus , Z⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • H1 • S1 • W • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 33 1 auto (lemma-correction Z⊗Z)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • S1 • W • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 34 11 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W ^ 2 • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 11 auto (lemma-R (C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W ^ 2) (minus , I⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W ^ 2 • R (minus , Z⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 35 11 auto (lemma-R (C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W ^ 2) (minus , Z⊗Z))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W ^ 2 • R (minus , I⊗Y) • R (minus , Z⊗Y) • H1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 11 auto (lemma-R (C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W ^ 2) (minus , I⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , I⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W ^ 2 • R (minus , Z⊗Y) • H1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 37 11 auto (lemma-R (C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W ^ 2) (minus , Z⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W ^ 2 • H1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 44 8 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 2 auto (symm (tactic-pauli-commute (plus , I⊗Y) (plus , Z⊗Y) auto))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 2 auto (tactic-pauli-commute (plus , I⊗Y) (plus , Z⊗Y) auto)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 32 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 38 7 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • R (plus , I⊗Z) • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • W • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 5 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 37 10 auto (symm (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.H1 • C.S1 • C.H1 • C.W) (plus , Z⊗X)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • W • R (plus , Z⊗X) • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 5 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 10 auto (symm (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.H1 • C.S1 • C.H1 • C.W) (plus , I⊗X)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • W • R (plus , I⊗X) • R (plus , Z⊗X) • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 5 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 35 10 auto (symm (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.H1 • C.S1 • C.H1 • C.W) (plus , Z⊗Z)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Y) • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • W • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 5 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 35 9 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Y) • S1 • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 5 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 13 auto (symm (lemma-correction Z⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Y) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 5 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 11 auto (symm (lemma-R (C.H1 • C.H0 • C.CZ • C.H0 • C.S0⁻¹ • C.W • C.H0 • C.CZ • C.H0 • C.H1) (minus , I⊗Z)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 5 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 33 11 auto (symm (lemma-R (C.H1 • C.H0 • C.CZ • C.H0 • C.S0⁻¹ • C.W • C.H0 • C.CZ • C.H0 • C.H1) (minus , Z⊗Y)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 5 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 32 11 auto (symm (lemma-R (C.H1 • C.H0 • C.CZ • C.H0 • C.S0⁻¹ • C.W • C.H0 • C.CZ • C.H0 • C.H1) (minus , I⊗Y)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (plus , Z⊗X) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 5 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 31 11 auto (symm (lemma-correction Z⊗X))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • CZ • S0 • S0 • S0 • H1 • S1 • W ^ 5 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 38 7 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • Swap • S0 • Swap • H1 • S1⁻¹ • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 4 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 38 7 auto (symm (lemma-combine plus plus I⊗Y))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , I⊗Y) • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 4 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 2 auto (tactic-pauli-commute (plus , I⊗X) (plus , Z⊗X) auto)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (plus , I⊗Y) • R (plus , I⊗Y) • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 4 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 30 2 auto (tactic-pauli-commute (plus , I⊗X) (minus , Z⊗X) auto)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (plus , I⊗Y) • R (plus , I⊗Y) • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 4 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 40 8 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (plus , I⊗Y) • R (plus , I⊗Y) • H0 • S0 • S0 • H0 • S0 • S1 • H1 • S1 • W ^ 4 • S1⁻¹ • CX1 • H0 • CZ • H0 • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 39 15 auto (symm (lemma-R (C.H0 • C.S0 • C.S0 • C.H0 • C.S0 • C.S1 • C.H1 • C.S1 • C.W ^ 4 • C.S1⁻¹ • C.CX1 • C.H0 • C.CZ • C.H0) (plus , Z⊗I)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • R (plus , I⊗Y) • H0 • S0 • S0 • H0 • S0 • S1 • H1 • S1 • W ^ 4 • S1⁻¹ • CX1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 38 10 auto (symm (lemma-R (C.H0 • C.S0 • C.S0 • C.H0 • C.S0 • C.S1 • C.H1 • C.S1 • C.W ^ 4) (plus , I⊗Z)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • H0 • S0 • S0 • H0 • S0 • S1 • H1 • S1 • W ^ 4 • R (plus , I⊗Z) • S1⁻¹ • CX1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 43 4 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • R (plus , I⊗X) • H0 • S0 • S0 • H0 • S0 • H1 • S1 • S1 • S1 • W ^ 5 • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 37 11 auto (symm (lemma-R (C.H0 • C.S0 • C.S0 • C.H0 • C.S0 • C.H1 • C.S1 • C.S1 • C.S1 • C.W ^ 5) (plus , I⊗Z)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • H0 • S0 • S0 • H0 • S0 • H1 • S1 • S1 • S1 • W ^ 5 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 37 10 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗X) • X0 • H1 • S1 • H1 • S1⁻¹ • CX1 • X1 • H1 • S1⁻¹ • CX1 • H1 • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 12 auto (symm (lemma-R (C.X0 • C.H1 • C.S1 • C.H1 • C.S1⁻¹ • C.CX1 • C.X1 • C.H1 • C.S1⁻¹ • C.CX1 • C.H1) (plus , I⊗Z)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • R (plus , Z⊗Z) • X0 • H1 • S1 • H1 • S1⁻¹ • CX1 • X1 • H1 • S1⁻¹ • CX1 • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 35 11 auto (symm (lemma-R (C.X0 • C.H1 • C.S1 • C.H1 • C.S1⁻¹ • C.CX1 • C.X1 • C.H1 • C.S1⁻¹ • C.CX1) (plus , I⊗Z)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Z) • X0 • H1 • S1 • H1 • S1⁻¹ • CX1 • X1 • H1 • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 9 auto (symm (lemma-R (C.X0 • C.H1 • C.S1 • C.H1 • C.S1⁻¹ • C.CX1 • C.X1 • C.H1) (plus , I⊗Z)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • X0 • H1 • S1 • H1 • S1⁻¹ • CX1 • X1 • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 33 8 auto (symm (lemma-R (C.X0 • C.H1 • C.S1 • C.H1 • C.S1⁻¹ • C.CX1 • C.X1) (plus , I⊗Z)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , I⊗Y) • X0 • H1 • S1 • H1 • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 32 5 auto (symm (lemma-R (C.X0 • C.H1 • C.S1 • C.H1) (plus , I⊗Z)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , Z⊗X) • R (plus , I⊗X) • X0 • H1 • S1 • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 31 4 auto (symm (lemma-R (C.X0 • C.H1 • C.S1) (plus , I⊗Z)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (minus , Z⊗X) • X0 • H1 • S1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 30 4 auto (symm (lemma-R (C.X0 • C.H1 • C.S1) (plus , Z⊗Z)))
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 59 2 auto (symm lemma-R-T0⁻¹)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 53 2 auto (symm lemma-R-T1⁻¹)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 51 1 auto (symm lemma-R-T1)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 47 2 auto (symm lemma-R-T1⁻¹)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 45 1 auto (symm lemma-R-T1)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 42 2 auto (symm lemma-R-T1⁻¹)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 40 1 auto (symm lemma-R-T1)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 2 auto (symm lemma-R-T1⁻¹)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • R (plus , Z⊗Z) • R (plus , I⊗Z) • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 1 auto (symm lemma-R-T1)
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 34 18 auto lemma-rel-A
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • R (plus , Z⊗Z) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 37 6 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • H0 • CZ • H0 • T0 • T0⁻¹ • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 36 8 auto lemma-order-T0
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • H0 • CZ • H0 • H0 • CZ • H0 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 33 6 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • X0 • H1 • S1 • S1⁻¹ • H1 • X0 • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 30 6 10000 auto
      equals S1 • H1 • R (plus , Z⊗Z) • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 3 18 auto lemma-rel-A
      equals S1 • H1 • R (plus , Z⊗Z) • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 6 6 10000 auto
      equals S1 • H1 • H0 • CZ • H0 • T0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by general-assoc auto
      equals S1 • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 5 8 auto lemma-order-T0
      equals S1 • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 2 6 10000 auto
      equals S1 • H1 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 0 4 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by in-context 3 2 auto (tactic-pauli-commute (plus , I⊗Y) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • ε
          by clifford-tactic 7 5 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Z) • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 6 9 auto (symm (lemma-correction Z⊗Z))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 6 12 auto (symm (lemma-R (C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W) (minus , Z⊗Y)))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , I⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W • R (minus , Z⊗Y) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 5 12 auto (symm (lemma-R (C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W) (plus , I⊗Y)))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W • R (plus , I⊗Y) • R (minus , Z⊗Y) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 4 12 auto (symm (lemma-R (C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W) (minus , Z⊗X)))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W • R (minus , Z⊗X) • R (plus , I⊗Y) • R (minus , Z⊗Y) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by clifford-tactic 4 11 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • S1 • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • R (minus , Z⊗X) • R (plus , I⊗Y) • R (minus , Z⊗Y) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 3 13 auto (symm (lemma-correction Z⊗Y))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , Z⊗Y) • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • R (minus , Z⊗X) • R (plus , I⊗Y) • R (minus , Z⊗Y) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 3 9 auto (symm (lemma-R (C.H0 • C.CZ • C.H0 • C.S0⁻¹ • C.W • C.H0 • C.CZ • C.H0) (plus , I⊗X)))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (minus , Z⊗Y) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 2 9 auto (symm (lemma-correction Z⊗Z))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (minus , Z⊗Y) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 5 2 auto (tactic-pauli-commute (plus , I⊗Y) (minus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (minus , Z⊗Y) • R (plus , I⊗Y) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by in-context 3 2 auto (tactic-pauli-commute (plus , I⊗X) (minus , Z⊗X) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , Z⊗Y) • R (plus , I⊗Y) • S1 • H1 • CZ • S1 • W ^ 6 • ε
          by clifford-tactic 7 5 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , Z⊗Y) • R (plus , I⊗Y) • H1 • CZ • S0 • S0 • H1 • S1 • S1 • H1 • W ^ 5 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 6 10 auto (symm (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.H1 • C.S1 • C.S1 • C.H1 • C.W ^ 5) (plus , Z⊗Y)))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , Z⊗Y) • H1 • CZ • S0 • S0 • H1 • S1 • S1 • H1 • W ^ 5 • R (plus , Z⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by clifford-tactic 6 9 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗X) • R (plus , I⊗X) • R (minus , Z⊗Y) • CZ • S0 • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 4 • S1 • H1 • CZ • S0 • S1 • H1 • S1 • S1 • S1 • R (plus , Z⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 5 11 auto (symm (lemma-R (C.CZ • C.S0 • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.H1 • C.W ^ 4) (minus , I⊗Y)))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗X) • R (plus , I⊗X) • CZ • S0 • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 4 • R (minus , I⊗Y) • S1 • H1 • CZ • S0 • S1 • H1 • S1 • S1 • S1 • R (plus , Z⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by clifford-tactic 8 7 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗X) • R (plus , I⊗X) • CZ • S0 • S0 • W ^ 2 • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 2 • R (minus , I⊗Y) • S1 • H1 • CZ • S0 • S1 • H1 • S1 • S1 • S1 • R (plus , Z⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 4 5 auto (symm (lemma-R (C.CZ • C.S0 • C.S0 • C.W ^ 2) (plus , Z⊗X)))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗X) • CZ • S0 • S0 • W ^ 2 • R (plus , Z⊗X) • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 2 • R (minus , I⊗Y) • S1 • H1 • CZ • S0 • S1 • H1 • S1 • S1 • S1 • R (plus , Z⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 3 5 auto (symm (lemma-R (C.CZ • C.S0 • C.S0 • C.W ^ 2) (minus , I⊗X)))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • CZ • S0 • S0 • W ^ 2 • R (minus , I⊗X) • R (plus , Z⊗X) • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 2 • R (minus , I⊗Y) • S1 • H1 • CZ • S0 • S1 • H1 • S1 • S1 • S1 • R (plus , Z⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 2 5 auto (symm (lemma-R (C.CZ • C.S0 • C.S0 • C.W ^ 2) (minus , Z⊗Z)))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • W ^ 2 • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 2 • R (minus , I⊗Y) • S1 • H1 • CZ • S0 • S1 • H1 • S1 • S1 • S1 • R (plus , Z⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by clifford-tactic 2 4 10000 auto
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • S1 • S0 • S0 • S0 • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 2 • R (minus , I⊗Y) • S1 • H1 • CZ • S0 • S1 • H1 • S1 • S1 • S1 • R (plus , Z⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 1 5 auto (symm (lemma-R (C.S1 • C.S0 • C.S0 • C.S0) (plus , Z⊗I)))
      equals R (plus , I⊗Z) • S1 • S0 • S0 • S0 • R (plus , Z⊗I) • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 2 • R (minus , I⊗Y) • S1 • H1 • CZ • S0 • S1 • H1 • S1 • S1 • S1 • R (plus , Z⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 0 2 auto (symm (lemma-R (C.S1) (plus , I⊗Z)))
      equals S1 • R (plus , I⊗Z) • S0 • S0 • S0 • R (plus , Z⊗I) • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 2 • R (minus , I⊗Y) • S1 • H1 • CZ • S0 • S1 • H1 • S1 • S1 • S1 • R (plus , Z⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by clifford-tactic 27 7 10000 auto
      equals S1 • R (plus , I⊗Z) • S0 • S0 • S0 • R (plus , Z⊗I) • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 2 • R (minus , I⊗Y) • S1 • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by clifford-tactic 18 6 10000 auto
      equals S1 • R (plus , I⊗Z) • S0 • S0 • S0 • R (plus , Z⊗I) • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • Swap • S0⁻¹ • W ^ 2 • Swap • H1 • S1⁻¹ • S1 • H1 • Swap • S0⁻¹ • W ^ 2 • Swap • H1 • S1⁻¹ • R (minus , I⊗Y) • S1 • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by clifford-tactic 0 1 10000 auto
      equals Swap • S0 • Swap • R (plus , I⊗Z) • S0 • S0 • S0 • R (plus , Z⊗I) • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • Swap • S0⁻¹ • W ^ 2 • Swap • H1 • S1⁻¹ • S1 • H1 • Swap • S0⁻¹ • W ^ 2 • Swap • H1 • S1⁻¹ • R (minus , I⊗Y) • S1 • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 36 11 auto (symm (lemma-combine plus plus Z⊗Y))
      equals Swap • S0 • Swap • R (plus , I⊗Z) • S0 • S0 • S0 • R (plus , Z⊗I) • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • Swap • S0⁻¹ • W ^ 2 • Swap • H1 • S1⁻¹ • S1 • H1 • Swap • S0⁻¹ • W ^ 2 • Swap • H1 • S1⁻¹ • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 27 8 auto (symm (lemma-combine minus minus I⊗Y))
      equals Swap • S0 • Swap • R (plus , I⊗Z) • S0 • S0 • S0 • R (plus , Z⊗I) • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • S1 • H1 • Swap • S0⁻¹ • W ^ 2 • Swap • H1 • S1⁻¹ • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 19 8 auto (symm (lemma-combine minus minus I⊗Y))
      equals Swap • S0 • Swap • R (plus , I⊗Z) • S0 • S0 • S0 • R (plus , Z⊗I) • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 8 8 auto (symm (lemma-combine minus minus Z⊗Z))
      equals Swap • S0 • Swap • R (plus , I⊗Z) • S0 • S0 • S0 • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 6 1 auto (symm (lemma-combine plus plus Z⊗I))
      equals Swap • S0 • Swap • R (plus , I⊗Z) • S0 • S0 • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 5 1 auto (symm (lemma-combine plus plus Z⊗I))
      equals Swap • S0 • Swap • R (plus , I⊗Z) • S0 • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 4 1 auto (symm (lemma-combine plus plus Z⊗I))
      equals Swap • S0 • Swap • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 0 3 auto (symm (lemma-combine plus plus I⊗Z))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 19 2 auto (tactic-pauli-commute (minus , I⊗Y) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 20 2 auto (tactic-pauli-commute (minus , I⊗Y) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 21 2 auto (tactic-pauli-commute (minus , I⊗Y) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 18 2 auto (tactic-pauli-commute (minus , I⊗Y) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 19 2 auto (tactic-pauli-commute (minus , I⊗Y) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 17 2 auto (tactic-pauli-commute (minus , I⊗Y) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 16 2 auto (tactic-pauli-commute (minus , I⊗Y) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 9 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 10 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 11 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 12 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗X) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗I) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 13 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗X) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 14 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 15 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 16 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 17 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 18 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 19 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 20 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 8 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 9 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 10 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 11 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗X) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗I) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 12 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗X) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 13 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 14 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 15 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 16 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 17 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 7 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 8 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 9 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 10 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗X) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗I) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 11 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗X) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 12 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 13 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 14 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 6 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 7 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 8 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 9 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗X) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗I) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 10 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗X) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 11 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , I⊗Y) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 5 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 6 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 7 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 4 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 5 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 3 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 2 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 3 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 4 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 5 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 6 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 7 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 1 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 2 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 3 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 4 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 0 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto)
      equals R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by in-context 1 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W • ε
          by clifford-tactic 23 11 10000 auto
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • S1 • H1 • CZ • S1 • H1 • S1 • S1 • H1 • W • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 22 10 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S1 • C.H1 • C.S1 • C.S1 • C.H1 • C.W) (plus , I⊗Z)))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • S1 • H1 • CZ • S1 • H1 • S1 • S1 • H1 • W • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by clifford-tactic 25 6 10000 auto
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • S1 • H1 • CZ • S0 • S1 • H1 • S1 • S1 • H1 • W • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 21 11 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.H1 • C.W) (plus , Z⊗I)))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S1 • H1 • S1 • S1 • H1 • W • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by clifford-tactic 21 10 10000 auto
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • H0 • S1 • H1 • CZ • H0 • S0 • H1 • S1 • S1 • H1 • W • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 20 12 auto (symm (lemma-R (C.H0 • C.S1 • C.H1 • C.CZ • C.H0 • C.S0 • C.H1 • C.S1 • C.S1 • C.H1 • C.W) (plus , Z⊗I)))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • H0 • S1 • H1 • CZ • H0 • S0 • H1 • S1 • S1 • H1 • W • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by clifford-tactic 20 11 10000 auto
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • S1 • H1 • CZ • S0 • H1 • S1 • S1 • H1 • W ^ 2 • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 19 10 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.H1 • C.S1 • C.S1 • C.H1 • C.W ^ 2) (plus , I⊗Z)))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • S1 • H1 • CZ • S0 • H1 • S1 • S1 • H1 • W ^ 2 • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by clifford-tactic 23 5 10000 auto
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗I) • S1 • H1 • CZ • S0 • S0 • H1 • S1 • S1 • H1 • W ^ 2 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 18 11 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.H1 • C.S1 • C.S1 • C.H1 • C.W ^ 2) (plus , Z⊗I)))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • H1 • S1 • S1 • H1 • W ^ 2 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by clifford-tactic 18 10 10000 auto
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • R (plus , Z⊗Y) • S0 • H0 • S1 • H1 • CZ • H0 • S0 • H1 • S1 • S1 • H1 • S1 • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 17 13 auto (symm (lemma-R (C.S0 • C.H0 • C.S1 • C.H1 • C.CZ • C.H0 • C.S0 • C.H1 • C.S1 • C.S1 • C.H1 • C.S1) (plus , Z⊗I)))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • S0 • H0 • S1 • H1 • CZ • H0 • S0 • H1 • S1 • S1 • H1 • S1 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by clifford-tactic 17 12 10000 auto
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (minus , I⊗Y) • S1 • H1 • CZ • S0 • S0 • H1 • S1 • S1 • H1 • S1 • W • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 16 12 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.H1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W) (plus , I⊗Z)))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • S1 • H1 • CZ • S0 • S0 • H1 • S1 • S1 • H1 • S1 • W • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by clifford-tactic 16 11 10000 auto
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Z⊗I) • CZ • S1 • H1 • W ^ 2 • S1⁻¹ • W • X0 • CX0 • CX0 • X0 • X1 • CX1 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 15 13 auto (symm (lemma-R (C.CZ • C.S1 • C.H1 • C.W ^ 2 • C.S1⁻¹ • C.W • C.X0 • C.CX0 • C.CX0 • C.X0 • C.X1 • C.CX1) (plus , Z⊗I)))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • R (minus , I⊗Y) • CZ • S1 • H1 • W ^ 2 • S1⁻¹ • W • X0 • CX0 • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 14 9 auto (symm (lemma-R (C.CZ • C.S1 • C.H1 • C.W ^ 2 • C.S1⁻¹ • C.W • C.X0 • C.CX0) (plus , Z⊗I)))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗Y) • CZ • S1 • H1 • W ^ 2 • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 13 5 auto (symm (lemma-R (C.CZ • C.S1 • C.H1 • C.W ^ 2) (plus , I⊗Z)))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • CZ • S1 • H1 • W ^ 2 • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by clifford-tactic 14 3 10000 auto
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (plus , Z⊗I) • CZ • S0 • S1 • H1 • W ^ 2 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 12 6 auto (symm (lemma-R (C.CZ • C.S0 • C.S1 • C.H1 • C.W ^ 2) (plus , Z⊗I)))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • CZ • S0 • S1 • H1 • W ^ 2 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by clifford-tactic 14 3 10000 auto
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • R (minus , I⊗Y) • CZ • S0 • H0 • S1 • H1 • CZ • S0 • S0 • H0 • W ^ 2 • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 11 11 auto (symm (lemma-R (C.CZ • C.S0 • C.H0 • C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.H0 • C.W ^ 2) (plus , Z⊗I)))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • CZ • S0 • H0 • S1 • H1 • CZ • S0 • S0 • H0 • W ^ 2 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by clifford-tactic 14 7 10000 auto
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • R (plus , Z⊗X) • CZ • S0 • H0 • S0 • S0 • H0 • H1 • W ^ 3 • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 10 9 auto (symm (lemma-R (C.CZ • C.S0 • C.H0 • C.S0 • C.S0 • C.H0 • C.H1 • C.W ^ 3) (plus , I⊗Z)))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • CZ • S0 • H0 • S0 • S0 • H0 • H1 • W ^ 3 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by clifford-tactic 10 8 10000 auto
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 2 • S1⁻¹ • W • X0 • S1 • H1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 9 10 auto (symm (lemma-R (C.S0 • C.S1 • C.S1 • C.W ^ 2 • C.S1⁻¹ • C.W • C.X0 • C.S1 • C.H1) (plus , I⊗Z)))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • S0 • S1 • S1 • W ^ 2 • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 8 5 auto (symm (lemma-R (C.S0 • C.S1 • C.S1 • C.W ^ 2) (plus , I⊗Z)))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • S0 • S1 • S1 • W ^ 2 • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by clifford-tactic 9 3 10000 auto
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • S0 • S0 • S1 • S1 • W ^ 2 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 7 6 auto (symm (lemma-R (C.S0 • C.S0 • C.S1 • C.S1 • C.W ^ 2) (plus , Z⊗I)))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S0 • S0 • S1 • S1 • W ^ 2 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by clifford-tactic 7 5 10000 auto
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • W ^ 6 • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 6 9 auto (symm (lemma-R (C.H0 • C.CZ • C.S0 • C.S0 • C.H0 • C.S0 • C.S0 • C.W ^ 6) (plus , Z⊗I)))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • W ^ 6 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by clifford-tactic 6 8 10000 auto
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • S0 • S0 • S1 • S1 • S1 • W • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 5 7 auto (symm (lemma-R (C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.W) (plus , I⊗Z)))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • S0 • S0 • S1 • S1 • S1 • W • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by clifford-tactic 5 6 10000 auto
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • S0⁻¹ • S1⁻¹ • W • X0 • CX0 • CX0 • X0 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 4 8 auto (symm (lemma-R (C.S0⁻¹ • C.S1⁻¹ • C.W • C.X0 • C.CX0 • C.CX0 • C.X0) (plus , Z⊗I)))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S0⁻¹ • S1⁻¹ • W • X0 • CX0 • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 3 6 auto (symm (lemma-R (C.S0⁻¹ • C.S1⁻¹ • C.W • C.X0 • C.CX0) (plus , Z⊗I)))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • S0⁻¹ • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 2 2 auto (symm (lemma-R (C.S0⁻¹) (plus , I⊗Z)))
      equals R (minus , Z⊗Z) • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by clifford-tactic 1 0 10000 auto
      equals R (minus , Z⊗Z) • X0 • CX0 • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 0 3 auto (symm (lemma-R (C.X0 • C.CX0) (plus , Z⊗I)))
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by clifford-tactic 86 5 10000 auto
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by clifford-tactic 69 5 10000 auto
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • ε
          by in-context 95 2 auto (symm lemma-R-T1⁻¹)
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by in-context 93 2 auto (symm lemma-R-T0⁻¹)
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by general-assoc auto
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by in-context 77 2 auto (symm lemma-R-T1⁻¹)
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by in-context 75 2 auto (symm lemma-R-T0⁻¹)
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by general-assoc auto
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by in-context 59 2 auto (symm lemma-R-T1⁻¹)
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by in-context 57 2 auto (symm lemma-R-T0⁻¹)
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by general-assoc auto
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by in-context 47 2 auto (symm lemma-R-T1⁻¹)
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by in-context 45 2 auto (symm lemma-R-T0⁻¹)
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by general-assoc auto
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by in-context 35 2 auto (symm lemma-R-T1⁻¹)
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by in-context 33 1 auto (symm lemma-R-T1)
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by general-assoc auto
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CH1 • X0 • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by in-context 27 2 auto (symm lemma-R-T1⁻¹)
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X0 • CH1 • X0 • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by in-context 25 2 auto (symm lemma-R-T0⁻¹)
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CH1 • X0 • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by general-assoc auto
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CH1 • X0 • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by in-context 17 2 auto (symm lemma-R-T1⁻¹)
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CH1 • X0 • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by in-context 15 2 auto (symm lemma-R-T0⁻¹)
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CH1 • X0 • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by general-assoc auto
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CH1 • X0 • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by in-context 7 2 auto (symm lemma-R-T1⁻¹)
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CH1 • X0 • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by in-context 5 2 auto (symm lemma-R-T0⁻¹)
      equals X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CH1 • X0 • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε
          by general-assoc auto
      equals X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CH1 • X0 • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • ε




==> anc/Equation45.agda <==
-- The proof of Equation 45.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn45 : Clifford+T.Rel ⊢ X0 • CH1 • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • Swap • Swap • X0 • CH1 • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • ε === Swap • X0 • CH1 • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • X0 • CH1 • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • Swap • ε
eqn45 = 
  equational X0 • CH1 • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • Swap • Swap • X0 • CH1 • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • ε
          by general-assoc auto
      equals X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • Swap • Swap • X0 • CH1 • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • ε
          by in-context 3 1 auto lemma-R-T1
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • Swap • Swap • X0 • CH1 • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • ε
          by in-context 5 1 auto lemma-R-T1⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • Swap • Swap • X0 • CH1 • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • ε
          by general-assoc auto
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • Swap • X0 • CH1 • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • ε
          by in-context 18 1 auto lemma-R-T1
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • Swap • X0 • CH1 • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • ε
          by in-context 20 1 auto lemma-R-T1⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • Swap • X0 • CH1 • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • ε
          by general-assoc auto
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • Swap • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • ε
          by in-context 34 1 auto lemma-R-T1
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • ε
          by in-context 36 1 auto lemma-R-T1⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • ε
          by general-assoc auto
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • ε
          by in-context 49 1 auto lemma-R-T1
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • ε
          by in-context 51 1 auto lemma-R-T1⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • ε
          by clifford-tactic 6 12 10000 auto
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • ε
          by clifford-tactic 16 13 10000 auto
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S0 • H0 • S1 • H1 • S1 • W ^ 6 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • ε
          by clifford-tactic 26 12 10000 auto
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S0 • H0 • S1 • H1 • S1 • W ^ 6 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • ε
          by clifford-tactic 36 8 10000 auto
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S0 • H0 • S1 • H1 • S1 • W ^ 6 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • Swap • ε
          by in-context 0 4 auto (lemma-R (C.X0 • C.S1 • C.H1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • X0 • S1 • H1 • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S0 • H0 • S1 • H1 • S1 • W ^ 6 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • Swap • ε
          by in-context 1 5 auto (lemma-R (C.X0 • C.S1 • C.H1 • C.CX1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • X0 • S1 • H1 • CX1 • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S0 • H0 • S1 • H1 • S1 • W ^ 6 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • Swap • ε
          by clifford-tactic 2 11 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • CZ • H1 • S1 • H1 • W⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S0 • H0 • S1 • H1 • S1 • W ^ 6 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • Swap • ε
          by in-context 2 6 auto (lemma-R (C.CZ • C.H1 • C.S1 • C.H1 • C.W⁻¹) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • CZ • H1 • S1 • H1 • W⁻¹ • CX1 • R (plus , I⊗Z) • S0 • H0 • S1 • H1 • S1 • W ^ 6 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • Swap • ε
          by in-context 3 7 auto (lemma-R (C.CZ • C.H1 • C.S1 • C.H1 • C.W⁻¹ • C.CX1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Y) • CZ • H1 • S1 • H1 • W⁻¹ • CX1 • S0 • H0 • S1 • H1 • S1 • W ^ 6 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • Swap • ε
          by clifford-tactic 4 10 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Y) • S1 • H1 • CZ • S0 • S0 • H0 • H1 • S1 • S1 • S1 • W ^ 6 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • Swap • ε
          by in-context 4 13 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.H0 • C.H1 • C.S1 • C.S1 • C.S1 • C.W ^ 6 • C.Swap) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (minus , X⊗Y) • S1 • H1 • CZ • S0 • S0 • H0 • H1 • S1 • S1 • S1 • W ^ 6 • Swap • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • Swap • ε
          by clifford-tactic 5 13 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (minus , X⊗Y) • H0 • CZ • H0 • H1 • CZ • S1 • H1 • S1 • W ^ 5 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • Swap • ε
          by in-context 5 10 auto (lemma-R (C.H0 • C.CZ • C.H0 • C.H1 • C.CZ • C.S1 • C.H1 • C.S1 • C.W ^ 5) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (minus , X⊗Y) • R (minus , Y⊗X) • H0 • CZ • H0 • H1 • CZ • S1 • H1 • S1 • W ^ 5 • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • Swap • ε
          by clifford-tactic 6 16 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (minus , X⊗Y) • R (minus , Y⊗X) • H1 • CZ • H0 • S0 • H0 • S1 • S1 • H1 • W ^ 5 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • Swap • ε
          by in-context 6 11 auto (lemma-R (C.H1 • C.CZ • C.H0 • C.S0 • C.H0 • C.S1 • C.S1 • C.H1 • C.W ^ 5 • C.Swap) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (minus , X⊗Y) • R (minus , Y⊗X) • R (minus , Y⊗X) • H1 • CZ • H0 • S0 • H0 • S1 • S1 • H1 • W ^ 5 • Swap • CX1 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • Swap • ε
          by clifford-tactic 7 11 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (minus , X⊗Y) • R (minus , Y⊗X) • R (minus , Y⊗X) • H0 • CZ • S0 • S0 • H0 • S1 • H1 • S1 • W ^ 4 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • Swap • ε
          by in-context 7 10 auto (lemma-R (C.H0 • C.CZ • C.S0 • C.S0 • C.H0 • C.S1 • C.H1 • C.S1 • C.W ^ 4) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (minus , X⊗Y) • R (minus , Y⊗X) • R (minus , Y⊗X) • R (plus , X⊗Y) • H0 • CZ • S0 • S0 • H0 • S1 • H1 • S1 • W ^ 4 • H1 • S1 • H1 • W⁻¹ • Swap • ε
          by clifford-tactic 13 8 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (minus , X⊗Y) • R (minus , Y⊗X) • R (minus , Y⊗X) • R (plus , X⊗Y) • H0 • CZ • S0 • S0 • H0 • W ^ 4 • Swap • ε
          by in-context 2 2 auto (symm (tactic-pauli-commute (minus , I⊗Y) (minus , Z⊗Y) auto))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , X⊗Y) • R (minus , Y⊗X) • R (minus , Y⊗X) • R (plus , X⊗Y) • H0 • CZ • S0 • S0 • H0 • W ^ 4 • Swap • ε
          by in-context 1 2 auto (symm (tactic-pauli-commute (minus , I⊗Y) (minus , Z⊗Y) auto))
      equals R (plus , I⊗Y) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • R (minus , X⊗Y) • R (minus , Y⊗X) • R (minus , Y⊗X) • R (plus , X⊗Y) • H0 • CZ • S0 • S0 • H0 • W ^ 4 • Swap • ε
          by in-context 4 2 auto (symm (tactic-pauli-commute (minus , Y⊗X) (minus , X⊗Y) auto))
      equals R (plus , I⊗Y) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • R (minus , Y⊗X) • R (minus , X⊗Y) • R (minus , Y⊗X) • R (plus , X⊗Y) • H0 • CZ • S0 • S0 • H0 • W ^ 4 • Swap • ε
          by in-context 3 2 auto (symm (tactic-pauli-commute (minus , Y⊗X) (minus , Z⊗Y) auto))
      equals R (plus , I⊗Y) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , Y⊗X) • R (minus , Z⊗Y) • R (minus , X⊗Y) • R (minus , Y⊗X) • R (plus , X⊗Y) • H0 • CZ • S0 • S0 • H0 • W ^ 4 • Swap • ε
          by in-context 2 2 auto (symm (tactic-pauli-commute (minus , Y⊗X) (minus , Z⊗Y) auto))
      equals R (plus , I⊗Y) • R (minus , I⊗Y) • R (minus , Y⊗X) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • R (minus , X⊗Y) • R (minus , Y⊗X) • R (plus , X⊗Y) • H0 • CZ • S0 • S0 • H0 • W ^ 4 • Swap • ε
          by in-context 5 2 auto (symm (tactic-pauli-commute (minus , Y⊗X) (minus , X⊗Y) auto))
      equals R (plus , I⊗Y) • R (minus , I⊗Y) • R (minus , Y⊗X) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • R (minus , Y⊗X) • R (minus , X⊗Y) • R (plus , X⊗Y) • H0 • CZ • S0 • S0 • H0 • W ^ 4 • Swap • ε
          by in-context 4 2 auto (symm (tactic-pauli-commute (minus , Y⊗X) (minus , Z⊗Y) auto))
      equals R (plus , I⊗Y) • R (minus , I⊗Y) • R (minus , Y⊗X) • R (minus , Z⊗Y) • R (minus , Y⊗X) • R (minus , Z⊗Y) • R (minus , X⊗Y) • R (plus , X⊗Y) • H0 • CZ • S0 • S0 • H0 • W ^ 4 • Swap • ε
          by in-context 3 2 auto (symm (tactic-pauli-commute (minus , Y⊗X) (minus , Z⊗Y) auto))
      equals R (plus , I⊗Y) • R (minus , I⊗Y) • R (minus , Y⊗X) • R (minus , Y⊗X) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • R (minus , X⊗Y) • R (plus , X⊗Y) • H0 • CZ • S0 • S0 • H0 • W ^ 4 • Swap • ε
          by in-context 6 2 auto (symm (tactic-pauli-commute (plus , X⊗Y) (minus , X⊗Y) auto))
      equals R (plus , I⊗Y) • R (minus , I⊗Y) • R (minus , Y⊗X) • R (minus , Y⊗X) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • R (plus , X⊗Y) • R (minus , X⊗Y) • H0 • CZ • S0 • S0 • H0 • W ^ 4 • Swap • ε
          by in-context 0 2 auto (lemma-combine plus minus I⊗Y)
      equals S1 • H1 • Swap • W • Swap • H1 • S1⁻¹ • R (minus , Y⊗X) • R (minus , Y⊗X) • R (minus , Z⊗Y) • R (minus , Z⊗Y) • R (plus , X⊗Y) • R (minus , X⊗Y) • H0 • CZ • S0 • S0 • H0 • W ^ 4 • Swap • ε
          by in-context 7 2 auto (lemma-combine minus minus Y⊗X)
      equals S1 • H1 • Swap • W • Swap • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • S0⁻¹ • H1 • R (minus , Z⊗Y) • R (minus , Z⊗Y) • R (plus , X⊗Y) • R (minus , X⊗Y) • H0 • CZ • S0 • S0 • H0 • W ^ 4 • Swap • ε
          by in-context 17 2 auto (lemma-combine minus minus Z⊗Y)
      equals S1 • H1 • Swap • W • Swap • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • S0⁻¹ • H1 • S1 • H1 • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , X⊗Y) • R (minus , X⊗Y) • H0 • CZ • S0 • S0 • H0 • W ^ 4 • Swap • ε
          by in-context 29 2 auto (lemma-combine plus minus X⊗Y)
      equals S1 • H1 • Swap • W • Swap • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • S0⁻¹ • H1 • S1 • H1 • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • CZ • H0 • W • H0 • CZ • H1 • S1⁻¹ • H0 • CZ • S0 • S0 • H0 • W ^ 4 • Swap • ε
          by clifford-tactic 0 45 10000 auto
      equals H0 • H1 • ε
          by clifford-tactic 0 2 10000 auto
      equals S0 • H0 • W • H0 • S0⁻¹ • S1 • H1 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H1 • S1⁻¹ • S0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • S0⁻¹ • H1 • S0 • CZ • H0 • W • H0 • CZ • S0⁻¹ • H1 • H1 • CZ • S1 • S1 • H1 • W ^ 4 • Swap • ε
          by in-context 23 9 auto (symm (lemma-combine plus minus Y⊗X))
      equals S0 • H0 • W • H0 • S0⁻¹ • S1 • H1 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H1 • S1⁻¹ • S0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • S0⁻¹ • R (plus , Y⊗X) • R (minus , Y⊗X) • H1 • CZ • S1 • S1 • H1 • W ^ 4 • Swap • ε
          by in-context 15 8 auto (symm (lemma-combine minus minus Y⊗Z))
      equals S0 • H0 • W • H0 • S0⁻¹ • S1 • H1 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H1 • S1⁻¹ • R (minus , Y⊗Z) • R (minus , Y⊗Z) • R (plus , Y⊗X) • R (minus , Y⊗X) • H1 • CZ • S1 • S1 • H1 • W ^ 4 • Swap • ε
          by in-context 5 10 auto (symm (lemma-combine minus minus X⊗Y))
      equals S0 • H0 • W • H0 • S0⁻¹ • R (minus , X⊗Y) • R (minus , X⊗Y) • R (minus , Y⊗Z) • R (minus , Y⊗Z) • R (plus , Y⊗X) • R (minus , Y⊗X) • H1 • CZ • S1 • S1 • H1 • W ^ 4 • Swap • ε
          by in-context 0 5 auto (symm (lemma-combine plus minus Y⊗I))
      equals R (plus , Y⊗I) • R (minus , Y⊗I) • R (minus , X⊗Y) • R (minus , X⊗Y) • R (minus , Y⊗Z) • R (minus , Y⊗Z) • R (plus , Y⊗X) • R (minus , Y⊗X) • H1 • CZ • S1 • S1 • H1 • W ^ 4 • Swap • ε
          by in-context 6 2 auto (tactic-pauli-commute (plus , Y⊗X) (minus , Y⊗X) auto)
      equals R (plus , Y⊗I) • R (minus , Y⊗I) • R (minus , X⊗Y) • R (minus , X⊗Y) • R (minus , Y⊗Z) • R (minus , Y⊗Z) • R (minus , Y⊗X) • R (plus , Y⊗X) • H1 • CZ • S1 • S1 • H1 • W ^ 4 • Swap • ε
          by in-context 3 2 auto (tactic-pauli-commute (minus , X⊗Y) (minus , Y⊗Z) auto)
      equals R (plus , Y⊗I) • R (minus , Y⊗I) • R (minus , X⊗Y) • R (minus , Y⊗Z) • R (minus , X⊗Y) • R (minus , Y⊗Z) • R (minus , Y⊗X) • R (plus , Y⊗X) • H1 • CZ • S1 • S1 • H1 • W ^ 4 • Swap • ε
          by in-context 4 2 auto (tactic-pauli-commute (minus , X⊗Y) (minus , Y⊗Z) auto)
      equals R (plus , Y⊗I) • R (minus , Y⊗I) • R (minus , X⊗Y) • R (minus , Y⊗Z) • R (minus , Y⊗Z) • R (minus , X⊗Y) • R (minus , Y⊗X) • R (plus , Y⊗X) • H1 • CZ • S1 • S1 • H1 • W ^ 4 • Swap • ε
          by in-context 5 2 auto (tactic-pauli-commute (minus , X⊗Y) (minus , Y⊗X) auto)
      equals R (plus , Y⊗I) • R (minus , Y⊗I) • R (minus , X⊗Y) • R (minus , Y⊗Z) • R (minus , Y⊗Z) • R (minus , Y⊗X) • R (minus , X⊗Y) • R (plus , Y⊗X) • H1 • CZ • S1 • S1 • H1 • W ^ 4 • Swap • ε
          by in-context 2 2 auto (tactic-pauli-commute (minus , X⊗Y) (minus , Y⊗Z) auto)
      equals R (plus , Y⊗I) • R (minus , Y⊗I) • R (minus , Y⊗Z) • R (minus , X⊗Y) • R (minus , Y⊗Z) • R (minus , Y⊗X) • R (minus , X⊗Y) • R (plus , Y⊗X) • H1 • CZ • S1 • S1 • H1 • W ^ 4 • Swap • ε
          by in-context 3 2 auto (tactic-pauli-commute (minus , X⊗Y) (minus , Y⊗Z) auto)
      equals R (plus , Y⊗I) • R (minus , Y⊗I) • R (minus , Y⊗Z) • R (minus , Y⊗Z) • R (minus , X⊗Y) • R (minus , Y⊗X) • R (minus , X⊗Y) • R (plus , Y⊗X) • H1 • CZ • S1 • S1 • H1 • W ^ 4 • Swap • ε
          by in-context 4 2 auto (tactic-pauli-commute (minus , X⊗Y) (minus , Y⊗X) auto)
      equals R (plus , Y⊗I) • R (minus , Y⊗I) • R (minus , Y⊗Z) • R (minus , Y⊗Z) • R (minus , Y⊗X) • R (minus , X⊗Y) • R (minus , X⊗Y) • R (plus , Y⊗X) • H1 • CZ • S1 • S1 • H1 • W ^ 4 • Swap • ε
          by in-context 1 2 auto (tactic-pauli-commute (minus , Y⊗I) (minus , Y⊗Z) auto)
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (minus , Y⊗I) • R (minus , Y⊗Z) • R (minus , Y⊗X) • R (minus , X⊗Y) • R (minus , X⊗Y) • R (plus , Y⊗X) • H1 • CZ • S1 • S1 • H1 • W ^ 4 • Swap • ε
          by in-context 2 2 auto (tactic-pauli-commute (minus , Y⊗I) (minus , Y⊗Z) auto)
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (minus , Y⊗Z) • R (minus , Y⊗I) • R (minus , Y⊗X) • R (minus , X⊗Y) • R (minus , X⊗Y) • R (plus , Y⊗X) • H1 • CZ • S1 • S1 • H1 • W ^ 4 • Swap • ε
          by clifford-tactic 8 7 10000 auto
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (minus , Y⊗Z) • R (minus , Y⊗I) • R (minus , Y⊗X) • R (minus , X⊗Y) • R (minus , X⊗Y) • R (plus , Y⊗X) • H0 • CZ • S0 • S0 • H0 • H1 • S1 • H1 • W ^ 5 • CX1 • H1 • S1 • H1 • W⁻¹ • ε
          by in-context 7 11 auto (symm (lemma-R (C.H0 • C.CZ • C.S0 • C.S0 • C.H0 • C.H1 • C.S1 • C.H1 • C.W ^ 5 • C.CX1) (plus , I⊗Z)))
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (minus , Y⊗Z) • R (minus , Y⊗I) • R (minus , Y⊗X) • R (minus , X⊗Y) • R (minus , X⊗Y) • H0 • CZ • S0 • S0 • H0 • H1 • S1 • H1 • W ^ 5 • CX1 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • ε
          by in-context 6 10 auto (symm (lemma-R (C.H0 • C.CZ • C.S0 • C.S0 • C.H0 • C.H1 • C.S1 • C.H1 • C.W ^ 5) (plus , I⊗Z)))
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (minus , Y⊗Z) • R (minus , Y⊗I) • R (minus , Y⊗X) • R (minus , X⊗Y) • H0 • CZ • S0 • S0 • H0 • H1 • S1 • H1 • W ^ 5 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • ε
          by clifford-tactic 8 7 10000 auto
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (minus , Y⊗Z) • R (minus , Y⊗I) • R (minus , Y⊗X) • R (minus , X⊗Y) • H0 • CZ • H0 • S1 • S1 • S1 • H1 • W ^ 6 • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • ε
          by in-context 5 9 auto (symm (lemma-R (C.H0 • C.CZ • C.H0 • C.S1 • C.S1 • C.S1 • C.H1 • C.W ^ 6) (plus , I⊗Z)))
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (minus , Y⊗Z) • R (minus , Y⊗I) • R (minus , Y⊗X) • H0 • CZ • H0 • S1 • S1 • S1 • H1 • W ^ 6 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • ε
          by clifford-tactic 5 8 10000 auto
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (minus , Y⊗Z) • R (minus , Y⊗I) • R (minus , Y⊗X) • S0 • H0 • CZ • H0 • S0 • S0 • S0 • S1 • S1 • H1 • W ^ 6 • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • ε
          by in-context 4 12 auto (symm (lemma-R (C.S0 • C.H0 • C.CZ • C.H0 • C.S0 • C.S0 • C.S0 • C.S1 • C.S1 • C.H1 • C.W ^ 6) (plus , I⊗Z)))
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (minus , Y⊗Z) • R (minus , Y⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • S0 • S1 • S1 • H1 • W ^ 6 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • ε
          by clifford-tactic 4 11 10000 auto
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (minus , Y⊗Z) • R (minus , Y⊗I) • CZ • H0 • S0 • H0 • W⁻¹ • Swap • CX1 • S0 • H0 • S1 • H1 • S1 • W ^ 6 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • ε
          by in-context 3 8 auto (symm (lemma-R (C.CZ • C.H0 • C.S0 • C.H0 • C.W⁻¹ • C.Swap • C.CX1) (plus , I⊗Z)))
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (minus , Y⊗Z) • CZ • H0 • S0 • H0 • W⁻¹ • Swap • CX1 • R (plus , I⊗Z) • S0 • H0 • S1 • H1 • S1 • W ^ 6 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • ε
          by in-context 2 7 auto (symm (lemma-R (C.CZ • C.H0 • C.S0 • C.H0 • C.W⁻¹ • C.Swap) (plus , I⊗Z)))
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • CZ • H0 • S0 • H0 • W⁻¹ • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S0 • H0 • S1 • H1 • S1 • W ^ 6 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • ε
          by clifford-tactic 2 6 10000 auto
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • Swap • X0 • S1 • H1 • CX1 • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S0 • H0 • S1 • H1 • S1 • W ^ 6 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • ε
          by in-context 1 6 auto (symm (lemma-R (C.Swap • C.X0 • C.S1 • C.H1 • C.CX1) (plus , I⊗Z)))
      equals R (plus , Y⊗I) • Swap • X0 • S1 • H1 • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S0 • H0 • S1 • H1 • S1 • W ^ 6 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • ε
          by in-context 0 5 auto (symm (lemma-R (C.Swap • C.X0 • C.S1 • C.H1) (plus , I⊗Z)))
      equals Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S0 • H0 • S1 • H1 • S1 • W ^ 6 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H1 • S1 • H1 • W⁻¹ • ε
          by clifford-tactic 37 4 10000 auto
      equals Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S0 • H0 • S1 • H1 • S1 • W ^ 6 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • ε
          by clifford-tactic 27 7 10000 auto
      equals Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S0 • H0 • S1 • H1 • S1 • W ^ 6 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • ε
          by clifford-tactic 17 7 10000 auto
      equals Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H0 • S0 • S0 • H0 • S1 • S1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • ε
          by clifford-tactic 7 7 10000 auto
      equals Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • ε
          by in-context 50 2 auto (symm lemma-R-T1⁻¹)
      equals Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • ε
          by in-context 48 1 auto (symm lemma-R-T1)
      equals Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • Swap • ε
          by general-assoc auto
      equals Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • Swap • ε
          by in-context 35 2 auto (symm lemma-R-T1⁻¹)
      equals Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • Swap • ε
          by in-context 33 1 auto (symm lemma-R-T1)
      equals Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • Swap • ε
          by general-assoc auto
      equals Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • X0 • CH1 • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • Swap • ε
          by in-context 21 2 auto (symm lemma-R-T1⁻¹)
      equals Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • X0 • CH1 • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • Swap • ε
          by in-context 19 1 auto (symm lemma-R-T1)
      equals Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • CX1 • X0 • CH1 • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • Swap • ε
          by general-assoc auto
      equals Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • X0 • CH1 • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • Swap • ε
          by in-context 6 2 auto (symm lemma-R-T1⁻¹)
      equals Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • X0 • CH1 • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • Swap • ε
          by in-context 4 1 auto (symm lemma-R-T1)
      equals Swap • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • X0 • CH1 • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • Swap • ε
          by general-assoc auto
      equals Swap • X0 • CH1 • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • X0 • CH1 • X0 • Swap • CX1 • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • CX1 • Swap • ε




==> anc/Equation46.agda <==
-- The proof of Equation 46.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

lemma-eqn46a : Clifford+T.Rel ⊢ T1 • CX1 • T1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • ε === T0 • CH0 • T0⁻¹ • ε
lemma-eqn46a = 
  equational T1 • CX1 • T1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • ε
          by in-context 15 0 auto (symm lemma-order-T0)
      equals T1 • CX1 • T1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • ε
          by general-assoc auto
      equals T1 • CX1 • T1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • T0 • T0⁻¹ • ε
          by in-context 16 0 auto (symm lemma-order-CH0)
      equals T1 • CX1 • T1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • T0 • CH0 • CH0 • T0⁻¹ • ε
          by in-context 17 0 auto (symm lemma-order-T0)
      equals T1 • CX1 • T1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • T0 • CH0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • CH0 • T0⁻¹ • ε
          by general-assoc auto
      equals T1 • CX1 • T1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • T0 • CH0 • T0⁻¹ • T0 • CH0 • T0⁻¹ • ε
          by clifford-tactic 18 0 10000 auto
      equals T1 • CX1 • T1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • T0 • CH0 • T0⁻¹ • CX1 • CX0 • X0 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by clifford-tactic 0 0 10000 auto
      equals CX1 • CX0 • X0 • X0 • CX0 • CX1 • T1 • CX1 • T1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • T0 • CH0 • T0⁻¹ • CX1 • CX0 • X0 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 6 1 auto lemma-R-T1
      equals CX1 • CX0 • X0 • X0 • CX0 • CX1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • T0 • CH0 • T0⁻¹ • CX1 • CX0 • X0 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 8 1 auto lemma-R-T1⁻¹
      equals CX1 • CX0 • X0 • X0 • CX0 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • T0 • CH0 • T0⁻¹ • CX1 • CX0 • X0 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by general-assoc auto
      equals CX1 • CX0 • X0 • X0 • CX0 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • T0 • CH0 • T0⁻¹ • CX1 • CX0 • X0 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 16 1 auto lemma-R-T1
      equals CX1 • CX0 • X0 • X0 • CX0 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • T0 • CH0 • T0⁻¹ • CX1 • CX0 • X0 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 18 1 auto lemma-R-T1⁻¹
      equals CX1 • CX0 • X0 • X0 • CX0 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • T0 • CH0 • T0⁻¹ • CX1 • CX0 • X0 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 26 1 auto lemma-R-T1
      equals CX1 • CX0 • X0 • X0 • CX0 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • T0 • CH0 • T0⁻¹ • CX1 • CX0 • X0 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 28 1 auto lemma-R-T1⁻¹
      equals CX1 • CX0 • X0 • X0 • CX0 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • T0 • CH0 • T0⁻¹ • CX1 • CX0 • X0 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by general-assoc auto
      equals CX1 • CX0 • X0 • X0 • CX0 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • T0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • CX1 • CX0 • X0 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 35 1 auto lemma-R-T0⁻¹
      equals CX1 • CX0 • X0 • X0 • CX0 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • CX1 • CX0 • X0 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 39 1 auto lemma-R-T0⁻¹
      equals CX1 • CX0 • X0 • X0 • CX0 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • CX1 • CX0 • X0 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 3 4 auto (lemma-R (C.X0 • C.CX0 • C.CX1) (plus , I⊗Z))
      equals CX1 • CX0 • X0 • R (minus , Z⊗I) • X0 • CX0 • CX1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • CX1 • CX0 • X0 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 4 5 auto (lemma-R (C.X0 • C.CX0 • C.CX1 • C.CX1) (plus , I⊗Z))
      equals CX1 • CX0 • X0 • R (minus , Z⊗I) • R (plus , I⊗Z) • X0 • CX0 • CX1 • CX1 • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • CX1 • CX0 • X0 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 5 12 auto (lemma-R (C.X0 • C.CX0 • C.CX1 • C.CX1 • C.S1⁻¹ • C.X1 • C.CX1 • C.Swap • C.X0 • C.S1 • C.H1) (plus , I⊗Z))
      equals CX1 • CX0 • X0 • R (minus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗X) • X0 • CX0 • CX1 • CX1 • S1⁻¹ • X1 • CX1 • Swap • X0 • S1 • H1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • CX1 • CX0 • X0 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by clifford-tactic 6 12 10000 auto
      equals CX1 • CX0 • X0 • R (minus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗X) • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • W ^ 6 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • CX1 • CX0 • X0 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 6 11 auto (lemma-R (C.H1 • C.CZ • C.S0 • C.H0 • C.S0 • C.S0 • C.H0 • C.S1 • C.S1 • C.W ^ 6) (plus , I⊗Z))
      equals CX1 • CX0 • X0 • R (minus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗X) • R (plus , I⊗X) • H1 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • W ^ 6 • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • CX1 • CX0 • X0 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by clifford-tactic 7 17 10000 auto
      equals CX1 • CX0 • X0 • R (minus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗X) • R (plus , I⊗X) • S0 • H0 • S1 • H1 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • S1 • W ^ 5 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • CX1 • CX0 • X0 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 7 14 auto (lemma-R (C.S0 • C.H0 • C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.H0 • C.S0 • C.S0 • C.S0 • C.S1 • C.W ^ 5) (plus , I⊗Z))
      equals CX1 • CX0 • X0 • R (minus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗X) • R (plus , I⊗X) • R (plus , I⊗Y) • S0 • H0 • S1 • H1 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • S1 • W ^ 5 • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • CX1 • CX0 • X0 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 8 15 auto (lemma-R (C.S0 • C.H0 • C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.H0 • C.S0 • C.S0 • C.S0 • C.S1 • C.W ^ 5 • C.CX1) (plus , I⊗Z))
      equals CX1 • CX0 • X0 • R (minus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗X) • R (plus , I⊗X) • R (plus , I⊗Y) • R (minus , Z⊗I) • S0 • H0 • S1 • H1 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • S1 • W ^ 5 • CX1 • S1⁻¹ • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • CX1 • CX0 • X0 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 9 16 auto (lemma-R (C.S0 • C.H0 • C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.H0 • C.S0 • C.S0 • C.S0 • C.S1 • C.W ^ 5 • C.CX1 • C.S1⁻¹) (plus , Z⊗I))
      equals CX1 • CX0 • X0 • R (minus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗X) • R (plus , I⊗X) • R (plus , I⊗Y) • R (minus , Z⊗I) • R (minus , Z⊗Y) • S0 • H0 • S1 • H1 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • S1 • W ^ 5 • CX1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • CX1 • CX0 • X0 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by clifford-tactic 10 17 10000 auto
      equals CX1 • CX0 • X0 • R (minus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗X) • R (plus , I⊗X) • R (plus , I⊗Y) • R (minus , Z⊗I) • R (minus , Z⊗Y) • H1 • CZ • S0 • S0 • H0 • S0 • S0 • H0 • S1 • W ^ 4 • Swap • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • CX1 • CX0 • X0 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 10 12 auto (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.H0 • C.S0 • C.S0 • C.H0 • C.S1 • C.W ^ 4 • C.Swap) (plus , Z⊗I))
      equals CX1 • CX0 • X0 • R (minus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗X) • R (plus , I⊗X) • R (plus , I⊗Y) • R (minus , Z⊗I) • R (minus , Z⊗Y) • R (plus , I⊗X) • H1 • CZ • S0 • S0 • H0 • S0 • S0 • H0 • S1 • W ^ 4 • Swap • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • CX1 • CX0 • X0 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 11 13 auto (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.H0 • C.S0 • C.S0 • C.H0 • C.S1 • C.W ^ 4 • C.Swap • C.CX0) (plus , Z⊗I))
      equals CX1 • CX0 • X0 • R (minus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗X) • R (plus , I⊗X) • R (plus , I⊗Y) • R (minus , Z⊗I) • R (minus , Z⊗Y) • R (plus , I⊗X) • R (minus , Z⊗X) • H1 • CZ • S0 • S0 • H0 • S0 • S0 • H0 • S1 • W ^ 4 • Swap • CX0 • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • CX1 • CX0 • X0 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by clifford-tactic 12 15 10000 auto
      equals CX1 • CX0 • X0 • R (minus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗X) • R (plus , I⊗X) • R (plus , I⊗Y) • R (minus , Z⊗I) • R (minus , Z⊗Y) • R (plus , I⊗X) • R (minus , Z⊗X) • CZ • S0 • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • S1 • W ^ 2 • Swap • R (plus , Z⊗I) • S0⁻¹ • CX1 • CX0 • X0 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 12 14 auto (lemma-R (C.CZ • C.S0 • C.H0 • C.S0 • C.S0 • C.H0 • C.H1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W ^ 2 • C.Swap) (plus , Z⊗I))
      equals CX1 • CX0 • X0 • R (minus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗X) • R (plus , I⊗X) • R (plus , I⊗Y) • R (minus , Z⊗I) • R (minus , Z⊗Y) • R (plus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Z) • CZ • S0 • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • S1 • W ^ 2 • Swap • S0⁻¹ • CX1 • CX0 • X0 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by clifford-tactic 13 17 10000 auto
      equals CX1 • CX0 • X0 • R (minus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗X) • R (plus , I⊗X) • R (plus , I⊗Y) • R (minus , Z⊗I) • R (minus , Z⊗Y) • R (plus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Z) • S1 • H1 • CZ • S0 • S0 • H1 • S1 • S1 • S1 • W ^ 2 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 3 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗I) auto))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (minus , Z⊗I) • R (minus , Z⊗X) • R (plus , I⊗X) • R (plus , I⊗Y) • R (minus , Z⊗I) • R (minus , Z⊗Y) • R (plus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Z) • S1 • H1 • CZ • S0 • S0 • H1 • S1 • S1 • S1 • W ^ 2 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 5 2 auto (symm (tactic-pauli-commute (plus , I⊗X) (minus , Z⊗X) auto))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (minus , Z⊗I) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (minus , Z⊗I) • R (minus , Z⊗Y) • R (plus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Z) • S1 • H1 • CZ • S0 • S0 • H1 • S1 • S1 • S1 • W ^ 2 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 4 2 auto (symm (tactic-pauli-commute (plus , I⊗X) (minus , Z⊗I) auto))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗I) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (minus , Z⊗I) • R (minus , Z⊗Y) • R (plus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Z) • S1 • H1 • CZ • S0 • S0 • H1 • S1 • S1 • S1 • W ^ 2 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 7 2 auto (symm (tactic-pauli-commute (minus , Z⊗I) (plus , I⊗Y) auto))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗I) • R (minus , Z⊗X) • R (minus , Z⊗I) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Z) • S1 • H1 • CZ • S0 • S0 • H1 • S1 • S1 • S1 • W ^ 2 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 6 2 auto (symm (tactic-pauli-commute (minus , Z⊗I) (minus , Z⊗X) auto))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗I) • R (minus , Z⊗I) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Z) • S1 • H1 • CZ • S0 • S0 • H1 • S1 • S1 • S1 • W ^ 2 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 5 2 auto (lemma-combine minus minus Z⊗I)
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • S0⁻¹ • W ^ 2 • R (minus , Z⊗X) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Z) • S1 • H1 • CZ • S0 • S0 • H1 • S1 • S1 • S1 • W ^ 2 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 5 3 auto (lemma-R (C.S0⁻¹ • C.W ^ 2) (minus , Z⊗X))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • S0⁻¹ • W ^ 2 • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Z) • S1 • H1 • CZ • S0 • S0 • H1 • S1 • S1 • S1 • W ^ 2 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 6 3 auto (lemma-R (C.S0⁻¹ • C.W ^ 2) (plus , I⊗Y))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • S0⁻¹ • W ^ 2 • R (minus , Z⊗Y) • R (plus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Z) • S1 • H1 • CZ • S0 • S0 • H1 • S1 • S1 • S1 • W ^ 2 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 7 3 auto (lemma-R (C.S0⁻¹ • C.W ^ 2) (minus , Z⊗Y))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (minus , Z⊗Y) • S0⁻¹ • W ^ 2 • R (plus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Z) • S1 • H1 • CZ • S0 • S0 • H1 • S1 • S1 • S1 • W ^ 2 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 8 3 auto (lemma-R (C.S0⁻¹ • C.W ^ 2) (plus , I⊗X))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗X) • S0⁻¹ • W ^ 2 • R (minus , Z⊗X) • R (minus , I⊗Z) • S1 • H1 • CZ • S0 • S0 • H1 • S1 • S1 • S1 • W ^ 2 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 9 3 auto (lemma-R (C.S0⁻¹ • C.W ^ 2) (minus , Z⊗X))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗X) • R (minus , Z⊗X) • S0⁻¹ • W ^ 2 • R (minus , I⊗Z) • S1 • H1 • CZ • S0 • S0 • H1 • S1 • S1 • S1 • W ^ 2 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 10 3 auto (lemma-R (C.S0⁻¹ • C.W ^ 2) (minus , I⊗Z))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Z) • S0⁻¹ • W ^ 2 • S1 • H1 • CZ • S0 • S0 • H1 • S1 • S1 • S1 • W ^ 2 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by clifford-tactic 11 12 10000 auto
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Z) • S1 • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 4 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 5 1 auto (lemma-correction Z⊗X)
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Z) • S1 • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 4 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 6 11 auto (lemma-R (C.H1 • C.H0 • C.CZ • C.H0 • C.S0⁻¹ • C.W • C.H0 • C.CZ • C.H0 • C.H1) (plus , I⊗Y))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , Z⊗Z) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • R (minus , Z⊗Y) • R (plus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Z) • S1 • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 4 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 6 1 auto (lemma-correction Z⊗Z)
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • R (minus , Z⊗Y) • R (plus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Z) • S1 • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 4 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by clifford-tactic 7 18 10000 auto
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • H1 • CZ • S0 • S0 • S0 • S1 • W • R (minus , Z⊗Y) • R (plus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Z) • S1 • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 4 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 7 8 auto (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.W) (minus , Z⊗Y))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • H1 • CZ • S0 • S0 • S0 • S1 • W • R (plus , I⊗X) • R (minus , Z⊗X) • R (minus , I⊗Z) • S1 • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 4 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 8 8 auto (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.W) (plus , I⊗X))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Y) • H1 • CZ • S0 • S0 • S0 • S1 • W • R (minus , Z⊗X) • R (minus , I⊗Z) • S1 • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 4 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 8 1 auto (lemma-correction Z⊗Y)
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Y) • S1 • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • CZ • S0 • S0 • S0 • S1 • W • R (minus , Z⊗X) • R (minus , I⊗Z) • S1 • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 4 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by clifford-tactic 9 17 10000 auto
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Y) • H1 • CZ • S0 • S0 • S0 • H1 • S1 • S1 • S1 • W • R (minus , Z⊗X) • R (minus , I⊗Z) • S1 • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 4 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 9 11 auto (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.H1 • C.S1 • C.S1 • C.S1 • C.W) (minus , Z⊗X))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • H1 • CZ • S0 • S0 • S0 • H1 • S1 • S1 • S1 • W • R (minus , I⊗Z) • S1 • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 4 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 10 11 auto (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.H1 • C.S1 • C.S1 • C.S1 • C.W) (minus , I⊗Z))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (minus , Z⊗Z) • H1 • CZ • S0 • S0 • S0 • H1 • S1 • S1 • S1 • W • S1 • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 4 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 10 1 auto (lemma-correction Z⊗Z)
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • S1 • S1 • W • S1 • H1 • CZ • S0 • H1 • S1 • S1 • S1 • W ^ 4 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by clifford-tactic 11 27 10000 auto
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 6 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Y) • R (plus , I⊗Y) • R (plus , Z⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 8 2 auto (symm (tactic-pauli-commute (plus , I⊗Y) (plus , Z⊗Y) auto))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 6 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • CZ • S0 • S0 • S0 • S1 • S1 • W ^ 6 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by clifford-tactic 11 7 10000 auto
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 5 • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 10 12 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.H1 • C.W ^ 5) (minus , I⊗X)))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 5 • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 9 12 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.H1 • C.W ^ 5) (minus , Z⊗Z)))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • S1 • H1 • CZ • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W ^ 5 • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by clifford-tactic 11 9 10000 auto
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Y) • S1 • H1 • Swap • S0⁻¹ • W • Swap • H1 • S1⁻¹ • S1 • H1 • CZ • S0 • H1 • S1 • S1 • H1 • S1 • W ^ 2 • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 8 9 auto (symm (lemma-correction I⊗Y))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Y) • S1 • H1 • CZ • S0 • H1 • S1 • S1 • H1 • S1 • W ^ 2 • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 8 11 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.H1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W ^ 2) (plus , I⊗Z)))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • S1 • H1 • CZ • S0 • H1 • S1 • S1 • H1 • S1 • W ^ 2 • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by clifford-tactic 8 10 10000 auto
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (plus , I⊗Z) • Swap • S0⁻¹ • W • Swap • H1 • CZ • S0 • S0 • S0 • S1 • W • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 7 5 auto (symm (lemma-correction I⊗Z))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • R (minus , I⊗Z) • H1 • CZ • S0 • S0 • S0 • S1 • W • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 7 8 auto (symm (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.W) (plus , Z⊗Y)))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • H1 • CZ • S0 • S0 • S0 • S1 • W • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by clifford-tactic 7 7 10000 auto
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (plus , Z⊗Z) • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 6 9 auto (symm (lemma-correction Z⊗Z))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • R (minus , Z⊗Z) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 6 11 auto (symm (lemma-R (C.H1 • C.H0 • C.CZ • C.H0 • C.S0⁻¹ • C.W • C.H0 • C.CZ • C.H0 • C.H1) (plus , I⊗Y)))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (plus , Z⊗X) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 5 11 auto (symm (lemma-correction Z⊗X))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 8 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto)
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗X) • S0 • S1 • S1 • W ^ 5 • H1 • S1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 10 6 auto (symm (lemma-R (C.S0 • C.S1 • C.S1 • C.W ^ 5 • C.H1) (plus , I⊗Z)))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • R (plus , I⊗Z) • S0 • S1 • S1 • W ^ 5 • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 9 5 auto (symm (lemma-R (C.S0 • C.S1 • C.S1 • C.W ^ 5) (plus , I⊗Z)))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • S0 • S1 • S1 • W ^ 5 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by clifford-tactic 9 4 10000 auto
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • R (minus , Z⊗Z) • H1 • S1⁻¹ • CX1 • X1 • H1 • S1⁻¹ • CX1 • H1 • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 8 9 auto (symm (lemma-R (C.H1 • C.S1⁻¹ • C.CX1 • C.X1 • C.H1 • C.S1⁻¹ • C.CX1 • C.H1) (plus , I⊗Z)))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗Y) • H1 • S1⁻¹ • CX1 • X1 • H1 • S1⁻¹ • CX1 • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 7 8 auto (symm (lemma-R (C.H1 • C.S1⁻¹ • C.CX1 • C.X1 • C.H1 • C.S1⁻¹ • C.CX1) (plus , I⊗Z)))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • R (plus , I⊗Y) • H1 • S1⁻¹ • CX1 • X1 • H1 • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 6 6 auto (symm (lemma-R (C.H1 • C.S1⁻¹ • C.CX1 • C.X1 • C.H1) (plus , I⊗Z)))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • R (minus , Z⊗X) • H1 • S1⁻¹ • CX1 • X1 • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 5 5 auto (symm (lemma-R (C.H1 • C.S1⁻¹ • C.CX1 • C.X1) (plus , I⊗Z)))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • R (plus , I⊗X) • H1 • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 4 2 auto (symm (lemma-R (C.H1) (plus , I⊗Z)))
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 22 2 auto (symm lemma-R-T1⁻¹)
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • T1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 20 1 auto (symm lemma-R-T1)
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 16 2 auto (symm lemma-R-T1⁻¹)
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • R (plus , I⊗Z) • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 14 1 auto (symm lemma-R-T1)
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 11 2 auto (symm lemma-R-T1⁻¹)
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • R (plus , I⊗Z) • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 9 1 auto (symm lemma-R-T1)
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • H1 • R (plus , I⊗Z) • S1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 5 2 auto (symm lemma-R-T1⁻¹)
      equals CX1 • CX0 • X0 • R (plus , I⊗Z) • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 3 1 auto (symm lemma-R-T1)
      equals CX1 • CX0 • X0 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by in-context 3 18 auto lemma-rel-A
      equals CX1 • CX0 • X0 • X0 • CX0 • CX1 • T0 • CH0 • T0⁻¹ • ε
          by clifford-tactic 0 6 10000 auto
      equals T0 • CH0 • T0⁻¹ • ε


eqn46 : Clifford+T.Rel ⊢ X0 • CH1 • X0 • Swap • T1 • CX1 • T1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • Swap • Swap • X0 • CH1 • X0 • Swap • T1 • CX1 • T1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • ε === Swap • X0 • CH1 • X0 • Swap • T1 • CX1 • T1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • X0 • CH1 • X0 • Swap • T1 • CX1 • T1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • Swap • ε
eqn46 = 
  equational X0 • CH1 • X0 • Swap • T1 • CX1 • T1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • Swap • Swap • X0 • CH1 • X0 • Swap • T1 • CX1 • T1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • ε
          by in-context 4 15 auto lemma-eqn46a
      equals X0 • CH1 • X0 • Swap • T0 • CH0 • T0⁻¹ • Swap • Swap • X0 • CH1 • X0 • Swap • T1 • CX1 • T1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • ε
          by in-context 13 15 auto lemma-eqn46a
      equals X0 • CH1 • X0 • Swap • T0 • CH0 • T0⁻¹ • Swap • Swap • X0 • CH1 • X0 • Swap • T0 • CH0 • T0⁻¹ • ε
          by general-assoc auto
      equals X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • T0 • CH0 • T0⁻¹ • Swap • Swap • X0 • CH1 • X0 • Swap • T0 • CH0 • T0⁻¹ • ε
          by in-context 3 1 auto lemma-R-T1
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • T0 • CH0 • T0⁻¹ • Swap • Swap • X0 • CH1 • X0 • Swap • T0 • CH0 • T0⁻¹ • ε
          by in-context 5 1 auto lemma-R-T1⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • T0 • CH0 • T0⁻¹ • Swap • Swap • X0 • CH1 • X0 • Swap • T0 • CH0 • T0⁻¹ • ε
          by general-assoc auto
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • T0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • Swap • Swap • X0 • CH1 • X0 • Swap • T0 • CH0 • T0⁻¹ • ε
          by in-context 16 1 auto lemma-R-T0⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • Swap • Swap • X0 • CH1 • X0 • Swap • T0 • CH0 • T0⁻¹ • ε
          by in-context 20 1 auto lemma-R-T0⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • Swap • Swap • X0 • CH1 • X0 • Swap • T0 • CH0 • T0⁻¹ • ε
          by general-assoc auto
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • Swap • Swap • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • T0 • CH0 • T0⁻¹ • ε
          by in-context 27 1 auto lemma-R-T1
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • Swap • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • T0 • CH0 • T0⁻¹ • ε
          by in-context 29 1 auto lemma-R-T1⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • Swap • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • T0 • CH0 • T0⁻¹ • ε
          by general-assoc auto
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • Swap • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • T0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • ε
          by in-context 40 1 auto lemma-R-T0⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • Swap • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • ε
          by in-context 44 1 auto lemma-R-T0⁻¹
      equals X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • Swap • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • ε
          by in-context 0 4 auto (lemma-R (C.X0 • C.S1 • C.H1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • X0 • S1 • H1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • Swap • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • ε
          by in-context 1 5 auto (lemma-R (C.X0 • C.S1 • C.H1 • C.CX1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • X0 • S1 • H1 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • Swap • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • ε
          by clifford-tactic 2 8 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • CZ • H1 • W⁻¹ • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • Swap • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • ε
          by in-context 2 5 auto (lemma-R (C.CZ • C.H1 • C.W⁻¹ • C.Swap) (plus , Z⊗I))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗X) • CZ • H1 • W⁻¹ • Swap • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • Swap • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • ε
          by in-context 3 7 auto (lemma-R (C.CZ • C.H1 • C.W⁻¹ • C.Swap • C.S0 • C.H0) (plus , Z⊗I))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗X) • R (minus , Z⊗Y) • CZ • H1 • W⁻¹ • Swap • S0 • H0 • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • Swap • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • ε
          by in-context 4 8 auto (lemma-R (C.CZ • C.H1 • C.W⁻¹ • C.Swap • C.S0 • C.H0 • C.CX0) (plus , Z⊗I))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗X) • R (minus , Z⊗Y) • R (minus , I⊗Y) • CZ • H1 • W⁻¹ • Swap • S0 • H0 • CX0 • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • Swap • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • ε
          by in-context 5 11 auto (lemma-R (C.CZ • C.H1 • C.W⁻¹ • C.Swap • C.S0 • C.H0 • C.CX0 • C.S0⁻¹ • C.H0 • C.S0⁻¹) (plus , Z⊗I))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗X) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (minus , Z⊗Z) • CZ • H1 • W⁻¹ • Swap • S0 • H0 • CX0 • S0⁻¹ • H0 • S0⁻¹ • S0⁻¹ • Swap • Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • ε
          by clifford-tactic 6 16 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗X) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (minus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • H0 • H1 • W ^ 4 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • ε
          by in-context 6 10 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.H0 • C.H1 • C.W ^ 4 • C.Swap) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗X) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (minus , Z⊗Z) • R (minus , X⊗Y) • S1 • H1 • CZ • S0 • S0 • H0 • H1 • W ^ 4 • Swap • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • ε
          by in-context 7 11 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.H0 • C.H1 • C.W ^ 4 • C.Swap • C.CX1) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗X) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (minus , Z⊗Z) • R (minus , X⊗Y) • R (minus , Y⊗X) • S1 • H1 • CZ • S0 • S0 • H0 • H1 • W ^ 4 • Swap • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • ε
          by clifford-tactic 8 15 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗X) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (minus , Z⊗Z) • R (minus , X⊗Y) • R (minus , Y⊗X) • H1 • CZ • H0 • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 5 • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • ε
          by in-context 8 11 auto (lemma-R (C.H1 • C.CZ • C.H0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W ^ 5) (plus , Z⊗I))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗X) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (minus , Z⊗Z) • R (minus , X⊗Y) • R (minus , Y⊗X) • R (plus , X⊗X) • H1 • CZ • H0 • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 5 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • ε
          by in-context 9 13 auto (lemma-R (C.H1 • C.CZ • C.H0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W ^ 5 • C.S0 • C.H0) (plus , Z⊗I))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗X) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (minus , Z⊗Z) • R (minus , X⊗Y) • R (minus , Y⊗X) • R (plus , X⊗X) • R (minus , Y⊗X) • H1 • CZ • H0 • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 5 • S0 • H0 • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • ε
          by in-context 10 14 auto (lemma-R (C.H1 • C.CZ • C.H0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W ^ 5 • C.S0 • C.H0 • C.CX0) (plus , Z⊗I))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗X) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (minus , Z⊗Z) • R (minus , X⊗Y) • R (minus , Y⊗X) • R (plus , X⊗X) • R (minus , Y⊗X) • R (plus , X⊗Y) • H1 • CZ • H0 • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 5 • S0 • H0 • CX0 • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • ε
          by clifford-tactic 11 16 10000 auto
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗X) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (minus , Z⊗Z) • R (minus , X⊗Y) • R (minus , Y⊗X) • R (plus , X⊗X) • R (minus , Y⊗X) • R (plus , X⊗Y) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • R (plus , Z⊗I) • S0⁻¹ • ε
          by in-context 11 11 auto (lemma-R (C.H0 • C.CZ • C.S0 • C.S0 • C.H0 • C.S0 • C.S0 • C.S0 • C.W ^ 4 • C.Swap) (plus , Z⊗I))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗X) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (minus , Z⊗Z) • R (minus , X⊗Y) • R (minus , Y⊗X) • R (plus , X⊗X) • R (minus , Y⊗X) • R (plus , X⊗Y) • R (plus , I⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by in-context 3 2 auto (symm (tactic-pauli-commute (minus , I⊗Y) (minus , Z⊗Y) auto))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , Z⊗Z) • R (minus , X⊗Y) • R (minus , Y⊗X) • R (plus , X⊗X) • R (minus , Y⊗X) • R (plus , X⊗Y) • R (plus , I⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by in-context 6 2 auto (symm (tactic-pauli-commute (minus , Y⊗X) (minus , X⊗Y) auto))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , Z⊗Z) • R (minus , Y⊗X) • R (minus , X⊗Y) • R (plus , X⊗X) • R (minus , Y⊗X) • R (plus , X⊗Y) • R (plus , I⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by in-context 5 2 auto (symm (tactic-pauli-commute (minus , Y⊗X) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (minus , Y⊗X) • R (minus , Z⊗Z) • R (minus , X⊗Y) • R (plus , X⊗X) • R (minus , Y⊗X) • R (plus , X⊗Y) • R (plus , I⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by in-context 4 2 auto (symm (tactic-pauli-commute (minus , Y⊗X) (minus , Z⊗Y) auto))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Y⊗X) • R (minus , Z⊗Y) • R (minus , Z⊗Z) • R (minus , X⊗Y) • R (plus , X⊗X) • R (minus , Y⊗X) • R (plus , X⊗Y) • R (plus , I⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by in-context 6 2 auto (symm (tactic-pauli-commute (minus , X⊗Y) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Y⊗X) • R (minus , Z⊗Y) • R (minus , X⊗Y) • R (minus , Z⊗Z) • R (plus , X⊗X) • R (minus , Y⊗X) • R (plus , X⊗Y) • R (plus , I⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by in-context 7 2 auto (symm (tactic-pauli-commute (plus , X⊗X) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Y⊗X) • R (minus , Z⊗Y) • R (minus , X⊗Y) • R (plus , X⊗X) • R (minus , Z⊗Z) • R (minus , Y⊗X) • R (plus , X⊗Y) • R (plus , I⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by in-context 9 2 auto (symm (tactic-pauli-commute (plus , X⊗Y) (minus , Y⊗X) auto))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Y⊗X) • R (minus , Z⊗Y) • R (minus , X⊗Y) • R (plus , X⊗X) • R (minus , Z⊗Z) • R (plus , X⊗Y) • R (minus , Y⊗X) • R (plus , I⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by in-context 8 2 auto (symm (tactic-pauli-commute (plus , X⊗Y) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Y⊗X) • R (minus , Z⊗Y) • R (minus , X⊗Y) • R (plus , X⊗X) • R (plus , X⊗Y) • R (minus , Z⊗Z) • R (minus , Y⊗X) • R (plus , I⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by in-context 9 2 auto (symm (tactic-pauli-commute (minus , Y⊗X) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Y⊗X) • R (minus , Z⊗Y) • R (minus , X⊗Y) • R (plus , X⊗X) • R (plus , X⊗Y) • R (minus , Y⊗X) • R (minus , Z⊗Z) • R (plus , I⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by in-context 10 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Y⊗X) • R (minus , Z⊗Y) • R (minus , X⊗Y) • R (plus , X⊗X) • R (plus , X⊗Y) • R (minus , Y⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by in-context 1 1 auto (lemma-correction Z⊗Y)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • S1 • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Y⊗X) • R (minus , Z⊗Y) • R (minus , X⊗Y) • R (plus , X⊗X) • R (plus , X⊗Y) • R (minus , Y⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by clifford-tactic 4 10 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • R (plus , Z⊗X) • R (minus , I⊗Y) • R (minus , Y⊗X) • R (minus , Z⊗Y) • R (minus , X⊗Y) • R (plus , X⊗X) • R (plus , X⊗Y) • R (minus , Y⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by in-context 2 10 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.H1 • C.S1 • C.H1) (plus , Z⊗X))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • R (minus , I⊗Y) • R (minus , Y⊗X) • R (minus , Z⊗Y) • R (minus , X⊗Y) • R (plus , X⊗X) • R (plus , X⊗Y) • R (minus , Y⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by in-context 3 10 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.H1 • C.S1 • C.H1) (minus , I⊗Y))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , I⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • R (minus , Y⊗X) • R (minus , Z⊗Y) • R (minus , X⊗Y) • R (plus , X⊗X) • R (plus , X⊗Y) • R (minus , Y⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by in-context 3 1 auto (lemma-correction I⊗Y)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • S1 • H1 • Swap • S0⁻¹ • W • Swap • H1 • S1⁻¹ • S1 • H1 • CZ • S0 • S0 • S0 • H1 • S1 • H1 • R (minus , Y⊗X) • R (minus , Z⊗Y) • R (minus , X⊗Y) • R (plus , X⊗X) • R (plus , X⊗Y) • R (minus , Y⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by clifford-tactic 6 15 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 2 • R (minus , Y⊗X) • R (minus , Z⊗Y) • R (minus , X⊗Y) • R (plus , X⊗X) • R (plus , X⊗Y) • R (minus , Y⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by in-context 4 14 auto (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W ^ 2) (minus , Y⊗X))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (minus , Y⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 2 • R (minus , Z⊗Y) • R (minus , X⊗Y) • R (plus , X⊗X) • R (plus , X⊗Y) • R (minus , Y⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by in-context 4 1 auto (lemma-correction Y⊗Z)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • S0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • S0⁻¹ • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 2 • R (minus , Z⊗Y) • R (minus , X⊗Y) • R (plus , X⊗X) • R (plus , X⊗Y) • R (minus , Y⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by clifford-tactic 5 21 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • H0 • H1 • CZ • S0 • S0 • S1 • S1 • H1 • S1 • S1 • W ^ 4 • Swap • R (minus , Z⊗Y) • R (minus , X⊗Y) • R (plus , X⊗X) • R (plus , X⊗Y) • R (minus , Y⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by in-context 5 13 auto (lemma-R (C.H0 • C.H1 • C.CZ • C.S0 • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.W ^ 4 • C.Swap) (minus , Z⊗Y))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (minus , Z⊗Y) • H0 • H1 • CZ • S0 • S0 • S1 • S1 • H1 • S1 • S1 • W ^ 4 • Swap • R (minus , X⊗Y) • R (plus , X⊗X) • R (plus , X⊗Y) • R (minus , Y⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by in-context 5 1 auto (lemma-correction Z⊗Y)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • S1 • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • S1⁻¹ • H0 • H1 • CZ • S0 • S0 • S1 • S1 • H1 • S1 • S1 • W ^ 4 • Swap • R (minus , X⊗Y) • R (plus , X⊗X) • R (plus , X⊗Y) • R (minus , Y⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by clifford-tactic 6 24 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • S0 • H0 • CZ • S0 • S0 • S0 • H0 • S0 • S1 • S1 • S1 • H1 • S1 • S1 • W ^ 5 • R (minus , X⊗Y) • R (plus , X⊗X) • R (plus , X⊗Y) • R (minus , Y⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by in-context 6 16 auto (lemma-R (C.S0 • C.H0 • C.CZ • C.S0 • C.S0 • C.S0 • C.H0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.W ^ 5) (minus , X⊗Y))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • S0 • H0 • CZ • S0 • S0 • S0 • H0 • S0 • S1 • S1 • S1 • H1 • S1 • S1 • W ^ 5 • R (plus , X⊗X) • R (plus , X⊗Y) • R (minus , Y⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by in-context 7 16 auto (lemma-R (C.S0 • C.H0 • C.CZ • C.S0 • C.S0 • C.S0 • C.H0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.W ^ 5) (plus , X⊗X))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • S0 • H0 • CZ • S0 • S0 • S0 • H0 • S0 • S1 • S1 • S1 • H1 • S1 • S1 • W ^ 5 • R (plus , X⊗Y) • R (minus , Y⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by in-context 8 16 auto (lemma-R (C.S0 • C.H0 • C.CZ • C.S0 • C.S0 • C.S0 • C.H0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.W ^ 5) (plus , X⊗Y))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (minus , X⊗Y) • S0 • H0 • CZ • S0 • S0 • S0 • H0 • S0 • S1 • S1 • S1 • H1 • S1 • S1 • W ^ 5 • R (minus , Y⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by in-context 8 1 auto (lemma-correction X⊗Y)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • S1 • H1 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H1 • S1⁻¹ • S0 • H0 • CZ • S0 • S0 • S0 • H0 • S0 • S1 • S1 • S1 • H1 • S1 • S1 • W ^ 5 • R (minus , Y⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by clifford-tactic 9 25 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • H1 • CZ • S1 • S1 • W ^ 4 • Swap • R (minus , Y⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by in-context 9 7 auto (lemma-R (C.H1 • C.CZ • C.S1 • C.S1 • C.W ^ 4 • C.Swap) (minus , Y⊗X))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (minus , Y⊗Z) • H1 • CZ • S1 • S1 • W ^ 4 • Swap • R (plus , I⊗Z) • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by in-context 9 1 auto (lemma-correction Y⊗Z)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • S0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • S0⁻¹ • H1 • CZ • S1 • S1 • W ^ 4 • Swap • R (plus , I⊗Z) • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by clifford-tactic 10 14 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • H0 • S1 • H1 • CZ • S0 • H0 • S1 • S1 • H1 • S1 • W ^ 2 • R (plus , I⊗Z) • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by in-context 10 12 auto (lemma-R (C.H0 • C.S1 • C.H1 • C.CZ • C.S0 • C.H0 • C.S1 • C.S1 • C.H1 • C.S1 • C.W ^ 2) (plus , I⊗Z))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (minus , X⊗Z) • H0 • S1 • H1 • CZ • S0 • H0 • S1 • S1 • H1 • S1 • W ^ 2 • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by in-context 10 1 auto (lemma-correction X⊗Z)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • S1 • H1 • CZ • S0 • H0 • S1 • S1 • H1 • S1 • W ^ 2 • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by clifford-tactic 11 17 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • H0 • S1 • H1 • CZ • S0 • H0 • S1 • S1 • H1 • S1 • S1 • W • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by in-context 11 13 auto (lemma-R (C.H0 • C.S1 • C.H1 • C.CZ • C.S0 • C.H0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.W) (minus , Z⊗Z))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (minus , Z⊗X) • H0 • S1 • H1 • CZ • S0 • H0 • S1 • S1 • H1 • S1 • S1 • W • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by in-context 11 1 auto (lemma-correction Z⊗X)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • H0 • S1 • H1 • CZ • S0 • H0 • S1 • S1 • H1 • S1 • S1 • W • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • W ^ 4 • Swap • S0⁻¹ • ε
          by clifford-tactic 12 33 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • H0 • H1 • CZ • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • ε
          by clifford-tactic 12 11 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 25 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 38 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 42 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • H1 • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 43 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 47 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 52 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 53 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 58 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • H0 • CZ • S0⁻¹ • H1 • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 62 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • S0⁻¹ • H1 • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • S0⁻¹ • H1 • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 63 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H1 • S0 • CZ • H0 • T0 • H0 • CZ • S0⁻¹ • H1 • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 67 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 76 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 77 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 86 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 91 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 92 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • H0 • CZ • H0 • T0 • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 97 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • H0 • CZ • S0⁻¹ • H1 • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 101 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • S0⁻¹ • H1 • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • S0⁻¹ • H1 • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 102 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H1 • S0 • CZ • H0 • T0 • H0 • CZ • S0⁻¹ • H1 • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 106 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • H0 • CZ • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 108 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 109 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • CZ • H0 • T0 • H0 • CZ • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 111 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • S0 • CZ • H0 • H0 • CZ • S0⁻¹ • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 114 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • S0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • S0⁻¹ • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • S0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • S0⁻¹ • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 115 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • CZ • H0 • T0 • H0 • CZ • S0⁻¹ • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 118 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • H0 • S0⁻¹ • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 120 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • S0⁻¹ • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • T0 • H0 • S0⁻¹ • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 121 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • S0 • H0 • T0 • H0 • S0⁻¹ • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 123 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 124 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • S0 • CZ • H0 • H0 • CZ • S0⁻¹ • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 127 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • S0 • CZ • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CZ • S0⁻¹ • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • S0 • CZ • H0 • T0⁻¹ • T0 • H0 • CZ • S0⁻¹ • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 128 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • CZ • H0 • T0 • H0 • CZ • S0⁻¹ • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 131 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • H0 • S0⁻¹ • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 133 0 auto (symm lemma-order-T0)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • S0⁻¹ • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • T0 • H0 • S0⁻¹ • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 134 0 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • S0 • H0 • T0 • H0 • S0⁻¹ • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 42 1 auto lemma-R-T0⁻¹
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 53 1 auto lemma-R-T0⁻¹
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 64 1 auto lemma-R-T0⁻¹
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 79 1 auto lemma-R-T0⁻¹
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • T0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 95 1 auto lemma-R-T0⁻¹
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 106 1 auto lemma-R-T0⁻¹
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • T0⁻¹ • H0 • CZ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 114 1 auto lemma-R-T0⁻¹
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 121 1 auto lemma-R-T0⁻¹
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 128 1 auto lemma-R-T0⁻¹
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 132 1 auto lemma-R-T0⁻¹
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • S0 • CZ • H0 • T0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 137 1 auto lemma-R-T0⁻¹
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • T0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 144 1 auto lemma-R-T0⁻¹
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • W ^ 2 • H1 • S1⁻¹ • S1⁻¹ • H1 • H0 • S0⁻¹ • S0⁻¹ • H0 • CZ • H1 • H0 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 12 28 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • H0 • H1 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 39 14 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • H0 • H1 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 53 15 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • H0 • H1 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 96 2 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • H0 • H1 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 12 5 auto (lemma-R (C.H0 • C.H1 • C.CZ • C.H0) (plus , Z⊗I))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • H0 • H1 • CZ • H0 • S0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 13 15 auto (lemma-R (C.H0 • C.H1 • C.CZ • C.H0 • C.S0⁻¹ • C.H0 • C.CZ • C.H0 • C.H1 • C.S1 • C.H1 • C.H0 • C.CZ • C.H0) (plus , Z⊗I))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • H0 • H1 • CZ • H0 • S0⁻¹ • H0 • CZ • H0 • H1 • S1 • H1 • H0 • CZ • H0 • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0 • H0 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 15 23 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • H0 • S1 • H1 • S1 • S1 • S1 • W ^ 6 • R (plus , Z⊗I) • S0 • H0 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 14 8 auto (lemma-R (C.H0 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W ^ 6) (plus , Z⊗I))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗I) • H0 • S1 • H1 • S1 • S1 • S1 • W ^ 6 • S0 • H0 • CZ • S0 • H0 • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 15 20 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗I) • CZ • S0 • H0 • S1 • H1 • CZ • S0 • H0 • S0 • H1 • W ^ 4 • R (plus , Z⊗I) • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 15 12 auto (lemma-R (C.CZ • C.S0 • C.H0 • C.S1 • C.H1 • C.CZ • C.S0 • C.H0 • C.S0 • C.H1 • C.W ^ 4) (plus , Z⊗I))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗I) • R (minus , Y⊗X) • CZ • S0 • H0 • S1 • H1 • CZ • S0 • H0 • S0 • H1 • W ^ 4 • CZ • H0 • H1 • CZ • H1 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 16 16 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗I) • R (minus , Y⊗X) • H0 • S1 • H1 • CZ • H0 • S0 • H0 • W ^ 5 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 16 9 auto (lemma-R (C.H0 • C.S1 • C.H1 • C.CZ • C.H0 • C.S0 • C.H0 • C.W ^ 5) (plus , Z⊗I))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗I) • R (minus , Y⊗X) • R (plus , Y⊗Y) • H0 • S1 • H1 • CZ • H0 • S0 • H0 • W ^ 5 • S0⁻¹ • H0 • CZ • H0 • H1 • S1⁻¹ • H1 • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 17 18 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗I) • R (minus , Y⊗X) • R (plus , Y⊗Y) • S0 • H0 • H1 • CZ • S0 • S0 • H0 • S1 • S1 • H1 • S1 • S1 • H1 • W⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 17 15 auto (lemma-R (C.S0 • C.H0 • C.H1 • C.CZ • C.S0 • C.S0 • C.H0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.H1 • C.W⁻¹) (plus , Z⊗I))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗I) • R (minus , Y⊗X) • R (plus , Y⊗Y) • R (minus , Z⊗X) • S0 • H0 • H1 • CZ • S0 • S0 • H0 • S1 • S1 • H1 • S1 • S1 • H1 • W⁻¹ • S0⁻¹ • H0 • CZ • S0⁻¹ • H1 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 18 21 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗I) • R (minus , Y⊗X) • R (plus , Y⊗Y) • R (minus , Z⊗X) • CZ • H0 • S1 • H1 • CZ • S0 • W ^ 3 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 18 8 auto (lemma-R (C.CZ • C.H0 • C.S1 • C.H1 • C.CZ • C.S0 • C.W ^ 3) (plus , Z⊗I))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗I) • R (minus , Y⊗X) • R (plus , Y⊗Y) • R (minus , Z⊗X) • R (plus , X⊗Z) • CZ • H0 • S1 • H1 • CZ • S0 • W ^ 3 • S0⁻¹ • H0 • CZ • S0 • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 24 8 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗I) • R (minus , Y⊗X) • R (plus , Y⊗Y) • R (minus , Z⊗X) • R (plus , X⊗Z) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • H0 • W ^ 3 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 19 10 auto (lemma-R (C.CZ • C.H0 • C.S1 • C.H1 • C.CZ • C.H0 • C.S0 • C.H0 • C.W ^ 3) (plus , Z⊗I))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗I) • R (minus , Y⊗X) • R (plus , Y⊗Y) • R (minus , Z⊗X) • R (plus , X⊗Z) • R (plus , X⊗X) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • H0 • W ^ 3 • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 21 14 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗I) • R (minus , Y⊗X) • R (plus , Y⊗Y) • R (minus , Z⊗X) • R (plus , X⊗Z) • R (plus , X⊗X) • CZ • S0 • H0 • S0 • S0 • S0 • S1 • H1 • S1 • S1 • W ^ 3 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 20 12 auto (lemma-R (C.CZ • C.S0 • C.H0 • C.S0 • C.S0 • C.S0 • C.S1 • C.H1 • C.S1 • C.S1 • C.W ^ 3) (plus , Z⊗I))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗I) • R (minus , Y⊗X) • R (plus , Y⊗Y) • R (minus , Z⊗X) • R (plus , X⊗Z) • R (plus , X⊗X) • R (plus , Y⊗Z) • CZ • S0 • H0 • S0 • S0 • S0 • S1 • H1 • S1 • S1 • W ^ 3 • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 23 12 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗I) • R (minus , Y⊗X) • R (plus , Y⊗Y) • R (minus , Z⊗X) • R (plus , X⊗Z) • R (plus , X⊗X) • R (plus , Y⊗Z) • CZ • S0 • S0 • H0 • S0 • S0 • H0 • S1 • H1 • S1 • S1 • W • R (plus , Z⊗I) • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 21 13 auto (lemma-R (C.CZ • C.S0 • C.S0 • C.H0 • C.S0 • C.S0 • C.H0 • C.S1 • C.H1 • C.S1 • C.S1 • C.W) (plus , Z⊗I))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗I) • R (minus , Y⊗X) • R (plus , Y⊗Y) • R (minus , Z⊗X) • R (plus , X⊗Z) • R (plus , X⊗X) • R (plus , Y⊗Z) • R (minus , Z⊗I) • CZ • S0 • S0 • H0 • S0 • S0 • H0 • S1 • H1 • S1 • S1 • W • CZ • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 22 14 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗I) • R (minus , Y⊗X) • R (plus , Y⊗Y) • R (minus , Z⊗X) • R (plus , X⊗Z) • R (plus , X⊗X) • R (plus , Y⊗Z) • R (minus , Z⊗I) • H1 • CZ • S0 • H0 • S0 • S0 • H1 • S1 • H1 • W • R (plus , Z⊗I) • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 22 11 auto (lemma-R (C.H1 • C.CZ • C.S0 • C.H0 • C.S0 • C.S0 • C.H1 • C.S1 • C.H1 • C.W) (plus , Z⊗I))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗I) • R (minus , Y⊗X) • R (plus , Y⊗Y) • R (minus , Z⊗X) • R (plus , X⊗Z) • R (plus , X⊗X) • R (plus , Y⊗Z) • R (minus , Z⊗I) • R (plus , Y⊗X) • H1 • CZ • S0 • H0 • S0 • S0 • H1 • S1 • H1 • W • S0⁻¹ • H0 • CZ • S0⁻¹ • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 23 16 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗I) • R (minus , Y⊗X) • R (plus , Y⊗Y) • R (minus , Z⊗X) • R (plus , X⊗Z) • R (plus , X⊗X) • R (plus , Y⊗Z) • R (minus , Z⊗I) • R (plus , Y⊗X) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S0 • H0 • S0 • S1 • S1 • S1 • W • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 23 15 auto (lemma-R (C.CZ • C.H0 • C.S1 • C.H1 • C.CZ • C.H0 • C.S0 • C.S0 • C.H0 • C.S0 • C.S1 • C.S1 • C.S1 • C.W) (plus , Z⊗I))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗I) • R (minus , Y⊗X) • R (plus , Y⊗Y) • R (minus , Z⊗X) • R (plus , X⊗Z) • R (plus , X⊗X) • R (plus , Y⊗Z) • R (minus , Z⊗I) • R (plus , Y⊗X) • R (minus , X⊗Z) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S0 • H0 • S0 • S1 • S1 • S1 • W • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 31 10 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗I) • R (minus , Y⊗X) • R (plus , Y⊗Y) • R (minus , Z⊗X) • R (plus , X⊗Z) • R (plus , X⊗X) • R (plus , Y⊗Z) • R (minus , Z⊗I) • R (plus , Y⊗X) • R (minus , X⊗Z) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 17 2 auto (symm (tactic-pauli-commute (plus , X⊗Z) (minus , Z⊗X) auto))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗I) • R (minus , Y⊗X) • R (plus , Y⊗Y) • R (plus , X⊗Z) • R (minus , Z⊗X) • R (plus , X⊗X) • R (plus , Y⊗Z) • R (minus , Z⊗I) • R (plus , Y⊗X) • R (minus , X⊗Z) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 16 2 auto (symm (tactic-pauli-commute (plus , X⊗Z) (plus , Y⊗Y) auto))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗I) • R (minus , Y⊗X) • R (plus , X⊗Z) • R (plus , Y⊗Y) • R (minus , Z⊗X) • R (plus , X⊗X) • R (plus , Y⊗Z) • R (minus , Z⊗I) • R (plus , Y⊗X) • R (minus , X⊗Z) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 15 2 auto (symm (tactic-pauli-commute (plus , X⊗Z) (minus , Y⊗X) auto))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗I) • R (plus , X⊗Z) • R (minus , Y⊗X) • R (plus , Y⊗Y) • R (minus , Z⊗X) • R (plus , X⊗X) • R (plus , Y⊗Z) • R (minus , Z⊗I) • R (plus , Y⊗X) • R (minus , X⊗Z) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 14 2 auto (symm (tactic-pauli-commute (plus , X⊗Z) (plus , X⊗I) auto))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗Z) • R (plus , X⊗I) • R (minus , Y⊗X) • R (plus , Y⊗Y) • R (minus , Z⊗X) • R (plus , X⊗X) • R (plus , Y⊗Z) • R (minus , Z⊗I) • R (plus , Y⊗X) • R (minus , X⊗Z) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 13 2 auto (symm (tactic-pauli-commute (plus , X⊗Z) (minus , I⊗Z) auto))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (plus , X⊗Z) • R (minus , I⊗Z) • R (plus , X⊗I) • R (minus , Y⊗X) • R (plus , Y⊗Y) • R (minus , Z⊗X) • R (plus , X⊗X) • R (plus , Y⊗Z) • R (minus , Z⊗I) • R (plus , Y⊗X) • R (minus , X⊗Z) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 12 2 auto (symm (tactic-pauli-commute (plus , X⊗Z) (plus , Z⊗X) auto))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗I) • R (minus , Y⊗X) • R (plus , Y⊗Y) • R (minus , Z⊗X) • R (plus , X⊗X) • R (plus , Y⊗Z) • R (minus , Z⊗I) • R (plus , Y⊗X) • R (minus , X⊗Z) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 11 2 auto (symm (tactic-pauli-commute (plus , X⊗Z) (plus , Z⊗X) auto))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗I) • R (minus , Y⊗X) • R (plus , Y⊗Y) • R (minus , Z⊗X) • R (plus , X⊗X) • R (plus , Y⊗Z) • R (minus , Z⊗I) • R (plus , Y⊗X) • R (minus , X⊗Z) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 19 2 auto (symm (tactic-pauli-commute (plus , Y⊗Z) (plus , X⊗X) auto))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗I) • R (minus , Y⊗X) • R (plus , Y⊗Y) • R (minus , Z⊗X) • R (plus , Y⊗Z) • R (plus , X⊗X) • R (minus , Z⊗I) • R (plus , Y⊗X) • R (minus , X⊗Z) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 18 2 auto (symm (tactic-pauli-commute (plus , Y⊗Z) (minus , Z⊗X) auto))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗I) • R (minus , Y⊗X) • R (plus , Y⊗Y) • R (plus , Y⊗Z) • R (minus , Z⊗X) • R (plus , X⊗X) • R (minus , Z⊗I) • R (plus , Y⊗X) • R (minus , X⊗Z) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 22 2 auto (symm (tactic-pauli-commute (minus , X⊗Z) (plus , Y⊗X) auto))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗I) • R (minus , Y⊗X) • R (plus , Y⊗Y) • R (plus , Y⊗Z) • R (minus , Z⊗X) • R (plus , X⊗X) • R (minus , Z⊗I) • R (minus , X⊗Z) • R (plus , Y⊗X) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 10 2 auto (lemma-combine plus plus X⊗Z)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • CZ • H0 • S0 • H0 • CZ • R (plus , Z⊗X) • R (plus , Z⊗X) • R (minus , I⊗Z) • R (plus , X⊗I) • R (minus , Y⊗X) • R (plus , Y⊗Y) • R (plus , Y⊗Z) • R (minus , Z⊗X) • R (plus , X⊗X) • R (minus , Z⊗I) • R (minus , X⊗Z) • R (plus , Y⊗X) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 15 2 auto (lemma-combine plus plus Z⊗X)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • CZ • H0 • S0 • H0 • CZ • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • R (minus , I⊗Z) • R (plus , X⊗I) • R (minus , Y⊗X) • R (plus , Y⊗Y) • R (plus , Y⊗Z) • R (minus , Z⊗X) • R (plus , X⊗X) • R (minus , Z⊗I) • R (minus , X⊗Z) • R (plus , Y⊗X) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 10 15 auto (lemma-R (C.CZ • C.H0 • C.S0 • C.H0 • C.CZ • C.H1 • C.H0 • C.CZ • C.H0 • C.S0 • C.H0 • C.CZ • C.H0 • C.H1) (minus , I⊗Z))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • CZ • H0 • S0 • H0 • CZ • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • R (plus , X⊗I) • R (minus , Y⊗X) • R (plus , Y⊗Y) • R (plus , Y⊗Z) • R (minus , Z⊗X) • R (plus , X⊗X) • R (minus , Z⊗I) • R (minus , X⊗Z) • R (plus , Y⊗X) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 11 15 auto (lemma-R (C.CZ • C.H0 • C.S0 • C.H0 • C.CZ • C.H1 • C.H0 • C.CZ • C.H0 • C.S0 • C.H0 • C.CZ • C.H0 • C.H1) (plus , X⊗I))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • CZ • H0 • S0 • H0 • CZ • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • R (minus , Y⊗X) • R (plus , Y⊗Y) • R (plus , Y⊗Z) • R (minus , Z⊗X) • R (plus , X⊗X) • R (minus , Z⊗I) • R (minus , X⊗Z) • R (plus , Y⊗X) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 12 15 auto (lemma-R (C.CZ • C.H0 • C.S0 • C.H0 • C.CZ • C.H1 • C.H0 • C.CZ • C.H0 • C.S0 • C.H0 • C.CZ • C.H0 • C.H1) (minus , Y⊗X))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • R (plus , X⊗I) • CZ • H0 • S0 • H0 • CZ • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • R (plus , Y⊗Y) • R (plus , Y⊗Z) • R (minus , Z⊗X) • R (plus , X⊗X) • R (minus , Z⊗I) • R (minus , X⊗Z) • R (plus , Y⊗X) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 13 15 auto (lemma-R (C.CZ • C.H0 • C.S0 • C.H0 • C.CZ • C.H1 • C.H0 • C.CZ • C.H0 • C.S0 • C.H0 • C.CZ • C.H0 • C.H1) (plus , Y⊗Y))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • R (plus , X⊗I) • R (plus , Y⊗Y) • CZ • H0 • S0 • H0 • CZ • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • R (plus , Y⊗Z) • R (minus , Z⊗X) • R (plus , X⊗X) • R (minus , Z⊗I) • R (minus , X⊗Z) • R (plus , Y⊗X) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 14 15 auto (lemma-R (C.CZ • C.H0 • C.S0 • C.H0 • C.CZ • C.H1 • C.H0 • C.CZ • C.H0 • C.S0 • C.H0 • C.CZ • C.H0 • C.H1) (plus , Y⊗Z))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗I) • CZ • H0 • S0 • H0 • CZ • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • R (minus , Z⊗X) • R (plus , X⊗X) • R (minus , Z⊗I) • R (minus , X⊗Z) • R (plus , Y⊗X) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 15 15 auto (lemma-R (C.CZ • C.H0 • C.S0 • C.H0 • C.CZ • C.H1 • C.H0 • C.CZ • C.H0 • C.S0 • C.H0 • C.CZ • C.H0 • C.H1) (minus , Z⊗X))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗I) • R (minus , Z⊗X) • CZ • H0 • S0 • H0 • CZ • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • R (plus , X⊗X) • R (minus , Z⊗I) • R (minus , X⊗Z) • R (plus , Y⊗X) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 16 15 auto (lemma-R (C.CZ • C.H0 • C.S0 • C.H0 • C.CZ • C.H1 • C.H0 • C.CZ • C.H0 • C.S0 • C.H0 • C.CZ • C.H0 • C.H1) (plus , X⊗X))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗I) • R (minus , Z⊗X) • R (plus , Z⊗Z) • CZ • H0 • S0 • H0 • CZ • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • R (minus , Z⊗I) • R (minus , X⊗Z) • R (plus , Y⊗X) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 17 15 auto (lemma-R (C.CZ • C.H0 • C.S0 • C.H0 • C.CZ • C.H1 • C.H0 • C.CZ • C.H0 • C.S0 • C.H0 • C.CZ • C.H0 • C.H1) (minus , Z⊗I))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗I) • R (minus , Z⊗X) • R (plus , Z⊗Z) • R (plus , Y⊗Z) • CZ • H0 • S0 • H0 • CZ • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • R (minus , X⊗Z) • R (plus , Y⊗X) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 18 15 auto (lemma-R (C.CZ • C.H0 • C.S0 • C.H0 • C.CZ • C.H1 • C.H0 • C.CZ • C.H0 • C.S0 • C.H0 • C.CZ • C.H0 • C.H1) (minus , X⊗Z))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗I) • R (minus , Z⊗X) • R (plus , Z⊗Z) • R (plus , Y⊗Z) • R (minus , X⊗Z) • CZ • H0 • S0 • H0 • CZ • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • R (plus , Y⊗X) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 19 15 auto (lemma-R (C.CZ • C.H0 • C.S0 • C.H0 • C.CZ • C.H1 • C.H0 • C.CZ • C.H0 • C.S0 • C.H0 • C.CZ • C.H0 • C.H1) (plus , Y⊗X))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗I) • R (minus , Z⊗X) • R (plus , Z⊗Z) • R (plus , Y⊗Z) • R (minus , X⊗Z) • R (minus , X⊗I) • CZ • H0 • S0 • H0 • CZ • H1 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H1 • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 20 25 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗I) • R (minus , Z⊗X) • R (plus , Z⊗Z) • R (plus , Y⊗Z) • R (minus , X⊗Z) • R (minus , X⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • S1 • W ^ 3 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 10 2 auto (symm (tactic-pauli-commute (plus , Y⊗X) (plus , Z⊗Y) auto))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗I) • R (minus , Z⊗X) • R (plus , Z⊗Z) • R (plus , Y⊗Z) • R (minus , X⊗Z) • R (minus , X⊗I) • S0 • H0 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • S1 • W ^ 3 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 18 2 auto (symm (tactic-pauli-commute (minus , X⊗I) (minus , X⊗Z) auto))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗I) • R (minus , Z⊗X) • R (plus , Z⊗Z) • R (plus , Y⊗Z) • R (minus , X⊗I) • R (minus , X⊗Z) • S0 • H0 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • S1 • W ^ 3 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 15 1 auto (lemma-correction Z⊗X)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗X) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • R (plus , Z⊗Z) • R (plus , Y⊗Z) • R (minus , X⊗I) • R (minus , X⊗Z) • S0 • H0 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • S1 • W ^ 3 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 16 11 auto (lemma-R (C.H1 • C.H0 • C.CZ • C.H0 • C.S0⁻¹ • C.W • C.H0 • C.CZ • C.H0 • C.H1) (plus , Z⊗Z))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗X) • R (plus , I⊗Y) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • R (plus , Y⊗Z) • R (minus , X⊗I) • R (minus , X⊗Z) • S0 • H0 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • S1 • W ^ 3 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 17 11 auto (lemma-R (C.H1 • C.H0 • C.CZ • C.H0 • C.S0⁻¹ • C.W • C.H0 • C.CZ • C.H0 • C.H1) (plus , Y⊗Z))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Y⊗Z) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • R (minus , X⊗I) • R (minus , X⊗Z) • S0 • H0 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • S1 • W ^ 3 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 18 11 auto (lemma-R (C.H1 • C.H0 • C.CZ • C.H0 • C.S0⁻¹ • C.W • C.H0 • C.CZ • C.H0 • C.H1) (minus , X⊗I))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • R (minus , X⊗Z) • S0 • H0 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • S1 • W ^ 3 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 19 11 auto (lemma-R (C.H1 • C.H0 • C.CZ • C.H0 • C.S0⁻¹ • C.W • C.H0 • C.CZ • C.H0 • C.H1) (minus , X⊗Z))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (minus , X⊗Z) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • S0 • H0 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • S1 • W ^ 3 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 19 1 auto (lemma-correction X⊗Z)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , X⊗Z) • CZ • H0 • S0⁻¹ • W • H0 • CZ • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • S0 • H0 • CZ • H0 • S0 • S0 • H0 • S1 • S1 • S1 • W ^ 3 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 22 21 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗I) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , X⊗Z) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W ^ 3 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 14 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗X) auto)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗X) • R (plus , Z⊗I) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , X⊗Z) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W ^ 3 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 15 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , I⊗Y) auto)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , X⊗Z) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W ^ 3 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 10 2 auto (tactic-pauli-commute (plus , Y⊗X) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , X⊗Z) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W ^ 3 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 9 2 auto (tactic-pauli-commute (plus , Y⊗Z) (plus , Z⊗Y) auto)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , X⊗Z) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W ^ 3 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 22 9 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , X⊗Z) • CZ • H0 • S0⁻¹ • W • H0 • CZ • CZ • S0 • H0 • S1 • H1 • CZ • H0 • S0 • S0 • S0 • S1 • W ^ 6 • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 19 7 auto (symm (lemma-correction X⊗Z))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (minus , X⊗Z) • CZ • S0 • H0 • S1 • H1 • CZ • H0 • S0 • S0 • S0 • S1 • W ^ 6 • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 19 13 auto (symm (lemma-R (C.CZ • C.S0 • C.H0 • C.S1 • C.H1 • C.CZ • C.H0 • C.S0 • C.S0 • C.S0 • C.S1 • C.W ^ 6) (minus , X⊗Z)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Y⊗Z) • R (plus , Y⊗X) • CZ • S0 • H0 • S1 • H1 • CZ • H0 • S0 • S0 • S0 • S1 • W ^ 6 • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 18 13 auto (symm (lemma-R (C.CZ • C.S0 • C.H0 • C.S1 • C.H1 • C.CZ • C.H0 • C.S0 • C.S0 • C.S0 • C.S1 • C.W ^ 6) (minus , X⊗I)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗I) • R (plus , Y⊗Z) • CZ • S0 • H0 • S1 • H1 • CZ • H0 • S0 • S0 • S0 • S1 • W ^ 6 • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 17 13 auto (symm (lemma-R (C.CZ • C.S0 • C.H0 • C.S1 • C.H1 • C.CZ • C.H0 • C.S0 • C.S0 • C.S0 • C.S1 • C.W ^ 6) (plus , Y⊗I)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗I) • CZ • S0 • H0 • S1 • H1 • CZ • H0 • S0 • S0 • S0 • S1 • W ^ 6 • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 17 12 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (plus , Z⊗I) • S0⁻¹ • W • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W ^ 5 • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 16 3 auto (symm (lemma-correction Z⊗I))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗X) • R (plus , I⊗Y) • R (minus , Z⊗I) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W ^ 5 • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 16 12 auto (symm (lemma-R (C.CZ • C.H0 • C.S1 • C.H1 • C.CZ • C.H0 • C.S0 • C.S1 • C.S1 • C.S1 • C.W ^ 5) (minus , Z⊗Z)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗X) • R (plus , I⊗Y) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S1 • S1 • S1 • W ^ 5 • R (minus , Z⊗Z) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 16 11 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗X) • R (plus , I⊗Y) • S1 • H1 • Swap • S0⁻¹ • W • Swap • H1 • S1⁻¹ • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S0 • S1 • S1 • S1 • W ^ 4 • R (minus , Z⊗Z) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 15 9 auto (symm (lemma-correction I⊗Y))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗X) • R (minus , I⊗Y) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S0 • S1 • S1 • S1 • W ^ 4 • R (minus , Z⊗Z) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 15 13 auto (symm (lemma-R (C.CZ • C.H0 • C.S1 • C.H1 • C.CZ • C.H0 • C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.W ^ 4) (minus , Z⊗I)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗X) • CZ • H0 • S1 • H1 • CZ • H0 • S0 • S0 • S1 • S1 • S1 • W ^ 4 • R (minus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 15 7 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (plus , Z⊗X) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • S0 • H0 • CZ • H0 • S0 • S1 • S1 • S1 • W ^ 4 • R (minus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 14 11 auto (symm (lemma-correction Z⊗X))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , X⊗I) • R (plus , Y⊗Y) • R (minus , Z⊗X) • S0 • H0 • CZ • H0 • S0 • S1 • S1 • S1 • W ^ 4 • R (minus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 14 10 auto (symm (lemma-R (C.S0 • C.H0 • C.CZ • C.H0 • C.S0 • C.S1 • C.S1 • C.S1 • C.W ^ 4) (minus , X⊗X)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , X⊗I) • R (plus , Y⊗Y) • S0 • H0 • CZ • H0 • S0 • S1 • S1 • S1 • W ^ 4 • R (minus , X⊗X) • R (minus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 13 10 auto (symm (lemma-R (C.S0 • C.H0 • C.CZ • C.H0 • C.S0 • C.S1 • C.S1 • C.S1 • C.W ^ 4) (minus , I⊗X)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , X⊗I) • S0 • H0 • CZ • H0 • S0 • S1 • S1 • S1 • W ^ 4 • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 12 10 auto (symm (lemma-R (C.S0 • C.H0 • C.CZ • C.H0 • C.S0 • C.S1 • C.S1 • C.S1 • C.W ^ 4) (minus , X⊗Z)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • S0 • H0 • CZ • H0 • S0 • S1 • S1 • S1 • W ^ 4 • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 12 6 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • H1 • S0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • S0⁻¹ • H1 • S0 • H0 • CZ • H0 • S0 • S1 • S1 • S1 • H1 • S1 • S1 • W ^ 4 • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 11 11 auto (symm (lemma-correction Y⊗X))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (minus , Y⊗X) • S0 • H0 • CZ • H0 • S0 • S1 • S1 • S1 • H1 • S1 • S1 • W ^ 4 • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 11 13 auto (symm (lemma-R (C.S0 • C.H0 • C.CZ • C.H0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.W ^ 4) (minus , I⊗Y)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • S0 • H0 • CZ • H0 • S0 • S1 • S1 • S1 • H1 • S1 • S1 • W ^ 4 • R (minus , I⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 12 7 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • S0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • S0⁻¹ • H0 • H1 • S1 • S1 • W ^ 4 • R (minus , I⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 10 9 auto (symm (lemma-correction Y⊗Z))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Z⊗Y) • R (minus , Y⊗Z) • H0 • H1 • S1 • S1 • W ^ 4 • R (minus , I⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 10 6 auto (symm (lemma-R (C.H0 • C.H1 • C.S1 • C.S1 • C.W ^ 4) (minus , Y⊗X)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Z⊗Y) • H0 • H1 • S1 • S1 • W ^ 4 • R (minus , Y⊗X) • R (minus , I⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 10 5 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (plus , Z⊗Y) • S1 • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • CZ • S0 • H0 • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 2 • R (minus , Y⊗X) • R (minus , I⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 9 13 auto (symm (lemma-correction Z⊗Y))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • R (minus , Z⊗Y) • S1 • H1 • CZ • S0 • H0 • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 2 • R (minus , Y⊗X) • R (minus , I⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 9 13 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.H0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W ^ 2) (minus , X⊗Y)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • S1 • H1 • CZ • S0 • H0 • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 2 • R (minus , X⊗Y) • R (minus , Y⊗X) • R (minus , I⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 12 2 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (plus , X⊗Y) • S1 • H1 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H1 • S1⁻¹ • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 2 • R (minus , X⊗Y) • R (minus , Y⊗X) • R (minus , I⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 8 11 auto (symm (lemma-correction X⊗Y))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • R (minus , X⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 2 • R (minus , X⊗Y) • R (minus , Y⊗X) • R (minus , I⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 8 14 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W ^ 2) (minus , Y⊗I)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • R (plus , Z⊗I) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 2 • R (minus , Y⊗I) • R (minus , X⊗Y) • R (minus , Y⊗X) • R (minus , I⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 7 14 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W ^ 2) (plus , Z⊗I)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 2 • R (plus , Z⊗I) • R (minus , Y⊗I) • R (minus , X⊗Y) • R (minus , Y⊗X) • R (minus , I⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 6 14 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W ^ 2) (plus , Y⊗I)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 2 • R (plus , Y⊗I) • R (plus , Z⊗I) • R (minus , Y⊗I) • R (minus , X⊗Y) • R (minus , Y⊗X) • R (minus , I⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 8 11 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • S1 • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • S1 • H1 • R (plus , Y⊗I) • R (plus , Z⊗I) • R (minus , Y⊗I) • R (minus , X⊗Y) • R (minus , Y⊗X) • R (minus , I⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 5 13 auto (symm (lemma-correction Z⊗Y))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • R (minus , Z⊗Y) • S1 • S1 • H1 • R (plus , Y⊗I) • R (plus , Z⊗I) • R (minus , Y⊗I) • R (minus , X⊗Y) • R (minus , Y⊗X) • R (minus , I⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 5 4 auto (symm (lemma-R (C.S1 • C.S1 • C.H1) (minus , Z⊗Y)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • R (plus , Y⊗Z) • S1 • S1 • H1 • R (minus , Z⊗Y) • R (plus , Y⊗I) • R (plus , Z⊗I) • R (minus , Y⊗I) • R (minus , X⊗Y) • R (minus , Y⊗X) • R (minus , I⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 4 4 auto (symm (lemma-R (C.S1 • C.S1 • C.H1) (plus , Y⊗X)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • S1 • S1 • H1 • R (plus , Y⊗X) • R (minus , Z⊗Y) • R (plus , Y⊗I) • R (plus , Z⊗I) • R (minus , Y⊗I) • R (minus , X⊗Y) • R (minus , Y⊗X) • R (minus , I⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 5 2 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , I⊗Y) • S1 • H1 • Swap • S0⁻¹ • W • Swap • H1 • S1⁻¹ • R (plus , Y⊗X) • R (minus , Z⊗Y) • R (plus , Y⊗I) • R (plus , Z⊗I) • R (minus , Y⊗I) • R (minus , X⊗Y) • R (minus , Y⊗X) • R (minus , I⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 3 9 auto (symm (lemma-correction I⊗Y))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , I⊗Y) • R (plus , Y⊗X) • R (minus , Z⊗Y) • R (plus , Y⊗I) • R (plus , Z⊗I) • R (minus , Y⊗I) • R (minus , X⊗Y) • R (minus , Y⊗X) • R (minus , I⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 15 2 auto (tactic-pauli-commute (minus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , I⊗Y) • R (plus , Y⊗X) • R (minus , Z⊗Y) • R (plus , Y⊗I) • R (plus , Z⊗I) • R (minus , Y⊗I) • R (minus , X⊗Y) • R (minus , Y⊗X) • R (minus , I⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗Z) • R (minus , Z⊗I) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 9 2 auto (tactic-pauli-commute (minus , X⊗Y) (minus , Y⊗X) auto)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , I⊗Y) • R (plus , Y⊗X) • R (minus , Z⊗Y) • R (plus , Y⊗I) • R (plus , Z⊗I) • R (minus , Y⊗I) • R (minus , Y⊗X) • R (minus , X⊗Y) • R (minus , I⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗Z) • R (minus , Z⊗I) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 10 2 auto (tactic-pauli-commute (minus , X⊗Y) (minus , I⊗Y) auto)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , I⊗Y) • R (plus , Y⊗X) • R (minus , Z⊗Y) • R (plus , Y⊗I) • R (plus , Z⊗I) • R (minus , Y⊗I) • R (minus , Y⊗X) • R (minus , I⊗Y) • R (minus , X⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗Z) • R (minus , Z⊗I) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 8 2 auto (tactic-pauli-commute (minus , Y⊗I) (minus , Y⊗X) auto)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , I⊗Y) • R (plus , Y⊗X) • R (minus , Z⊗Y) • R (plus , Y⊗I) • R (plus , Z⊗I) • R (minus , Y⊗X) • R (minus , Y⊗I) • R (minus , I⊗Y) • R (minus , X⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗Z) • R (minus , Z⊗I) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 4 2 auto (tactic-pauli-commute (plus , Y⊗X) (minus , Z⊗Y) auto)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Y⊗X) • R (plus , Y⊗I) • R (plus , Z⊗I) • R (minus , Y⊗X) • R (minus , Y⊗I) • R (minus , I⊗Y) • R (minus , X⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗Z) • R (minus , Z⊗I) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 5 2 auto (tactic-pauli-commute (plus , Y⊗X) (plus , Y⊗I) auto)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , I⊗Y) • R (minus , Z⊗Y) • R (plus , Y⊗I) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Y⊗X) • R (minus , Y⊗I) • R (minus , I⊗Y) • R (minus , X⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗Z) • R (minus , Z⊗I) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 3 2 auto (tactic-pauli-commute (minus , I⊗Y) (minus , Z⊗Y) auto)
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Y⊗I) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Y⊗X) • R (minus , Y⊗I) • R (minus , I⊗Y) • R (minus , X⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗Z) • R (minus , Z⊗I) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • CZ • S0 • S0 • S0 • H0 • S1 • W ^ 5 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 20 7 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Y⊗I) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Y⊗X) • R (minus , Y⊗I) • R (minus , I⊗Y) • R (minus , X⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗Z) • R (minus , Z⊗I) • R (plus , Y⊗I) • R (minus , X⊗I) • R (minus , X⊗Z) • S0 • S0 • H0 • S1 • W ^ 6 • CX0 • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 19 7 auto (symm (lemma-R (C.S0 • C.S0 • C.H0 • C.S1 • C.W ^ 6 • C.CX0) (plus , Z⊗I)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Y⊗I) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Y⊗X) • R (minus , Y⊗I) • R (minus , I⊗Y) • R (minus , X⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗Z) • R (minus , Z⊗I) • R (plus , Y⊗I) • R (minus , X⊗I) • S0 • S0 • H0 • S1 • W ^ 6 • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 18 6 auto (symm (lemma-R (C.S0 • C.S0 • C.H0 • C.S1 • C.W ^ 6) (plus , Z⊗I)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Y⊗I) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Y⊗X) • R (minus , Y⊗I) • R (minus , I⊗Y) • R (minus , X⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗Z) • R (minus , Z⊗I) • R (plus , Y⊗I) • S0 • S0 • H0 • S1 • W ^ 6 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 19 4 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Y⊗I) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Y⊗X) • R (minus , Y⊗I) • R (minus , I⊗Y) • R (minus , X⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗Z) • R (minus , Z⊗I) • R (plus , Y⊗I) • S0 • H0 • S0 • S1 • W ^ 6 • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 17 6 auto (symm (lemma-R (C.S0 • C.H0 • C.S0 • C.S1 • C.W ^ 6) (plus , Z⊗I)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Y⊗I) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Y⊗X) • R (minus , Y⊗I) • R (minus , I⊗Y) • R (minus , X⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗Z) • R (minus , Z⊗I) • S0 • H0 • S0 • S1 • W ^ 6 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 17 5 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Y⊗I) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Y⊗X) • R (minus , Y⊗I) • R (minus , I⊗Y) • R (minus , X⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗Z) • R (minus , Z⊗I) • H0 • S0 • S0 • H0 • S1 • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 16 6 auto (symm (lemma-R (C.H0 • C.S0 • C.S0 • C.H0 • C.S1) (plus , Z⊗I)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Y⊗I) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Y⊗X) • R (minus , Y⊗I) • R (minus , I⊗Y) • R (minus , X⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗Z) • H0 • S0 • S0 • H0 • S1 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 17 4 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Y⊗I) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Y⊗X) • R (minus , Y⊗I) • R (minus , I⊗Y) • R (minus , X⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S1 • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 15 7 auto (symm (lemma-R (C.H0 • C.CZ • C.S0 • C.S0 • C.H0 • C.S1) (plus , Z⊗I)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Y⊗I) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Y⊗X) • R (minus , Y⊗I) • R (minus , I⊗Y) • R (minus , X⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • H0 • CZ • S0 • S0 • H0 • S1 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 18 3 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Y⊗I) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Y⊗X) • R (minus , Y⊗I) • R (minus , I⊗Y) • R (minus , X⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • R (minus , X⊗X) • H0 • CZ • S0 • S1 • S1 • H1 • S1 • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 14 8 auto (symm (lemma-R (C.H0 • C.CZ • C.S0 • C.S1 • C.S1 • C.H1 • C.S1) (plus , I⊗Z)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Y⊗I) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Y⊗X) • R (minus , Y⊗I) • R (minus , I⊗Y) • R (minus , X⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • H0 • CZ • S0 • S1 • S1 • H1 • S1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 15 6 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Y⊗I) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Y⊗X) • R (minus , Y⊗I) • R (minus , I⊗Y) • R (minus , X⊗Y) • R (minus , X⊗Z) • R (minus , I⊗X) • H0 • H1 • CZ • H1 • S1 • S1 • H1 • S1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 13 9 auto (symm (lemma-R (C.H0 • C.H1 • C.CZ • C.H1 • C.S1 • C.S1 • C.H1 • C.S1) (plus , I⊗Z)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Y⊗I) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Y⊗X) • R (minus , Y⊗I) • R (minus , I⊗Y) • R (minus , X⊗Y) • R (minus , X⊗Z) • H0 • H1 • CZ • H1 • S1 • S1 • H1 • S1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 16 5 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Y⊗I) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Y⊗X) • R (minus , Y⊗I) • R (minus , I⊗Y) • R (minus , X⊗Y) • R (minus , X⊗Z) • H0 • H1 • CZ • S1 • S1 • H1 • W ^ 3 • S1⁻¹ • H1 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 12 8 auto (symm (lemma-R (C.H0 • C.H1 • C.CZ • C.S1 • C.S1 • C.H1 • C.W ^ 3) (plus , I⊗Z)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Y⊗I) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Y⊗X) • R (minus , Y⊗I) • R (minus , I⊗Y) • R (minus , X⊗Y) • H0 • H1 • CZ • S1 • S1 • H1 • W ^ 3 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 14 5 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Y⊗I) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Y⊗X) • R (minus , Y⊗I) • R (minus , I⊗Y) • R (minus , X⊗Y) • H0 • H1 • S1 • H1 • W ^ 4 • CX1 • S1⁻¹ • H1 • S1⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 11 7 auto (symm (lemma-R (C.H0 • C.H1 • C.S1 • C.H1 • C.W ^ 4 • C.CX1) (plus , I⊗Z)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Y⊗I) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Y⊗X) • R (minus , Y⊗I) • R (minus , I⊗Y) • H0 • H1 • S1 • H1 • W ^ 4 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 10 6 auto (symm (lemma-R (C.H0 • C.H1 • C.S1 • C.H1 • C.W ^ 4) (plus , I⊗Z)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Y⊗I) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Y⊗X) • R (minus , Y⊗I) • H0 • H1 • S1 • H1 • W ^ 4 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 10 5 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Y⊗I) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Y⊗X) • R (minus , Y⊗I) • S0 • S0 • S0 • H0 • H1 • W ^ 5 • S0⁻¹ • H0 • S0⁻¹ • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 9 7 auto (symm (lemma-R (C.S0 • C.S0 • C.S0 • C.H0 • C.H1 • C.W ^ 5) (plus , Z⊗I)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Y⊗I) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Y⊗X) • S0 • S0 • S0 • H0 • H1 • W ^ 5 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 9 6 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Y⊗I) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Y⊗X) • H1 • CZ • S0 • S0 • W ^ 5 • S0 • H0 • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 8 8 auto (symm (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.W ^ 5 • C.S0 • C.H0) (plus , Z⊗I)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Y⊗I) • R (plus , Y⊗X) • R (plus , Z⊗I) • H1 • CZ • S0 • S0 • W ^ 5 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 7 6 auto (symm (lemma-R (C.H1 • C.CZ • C.S0 • C.S0 • C.W ^ 5) (plus , Z⊗I)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Y⊗I) • R (plus , Y⊗X) • H1 • CZ • S0 • S0 • W ^ 5 • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 7 5 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Y⊗I) • R (plus , Y⊗X) • S0 • H0 • H1 • W ^ 6 • CX0 • H0 • S0 • W⁻¹ • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 6 6 auto (symm (lemma-R (C.S0 • C.H0 • C.H1 • C.W ^ 6 • C.CX0) (plus , Z⊗I)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • R (plus , Y⊗I) • S0 • H0 • H1 • W ^ 6 • CX0 • R (plus , Z⊗I) • H0 • S0 • W⁻¹ • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 5 5 auto (symm (lemma-R (C.S0 • C.H0 • C.H1 • C.W ^ 6) (plus , Z⊗I)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • S0 • H0 • H1 • W ^ 6 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • H0 • S0 • W⁻¹ • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 5 4 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • R (minus , I⊗Y) • S1 • S1 • S1 • H1 • W⁻¹ • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • H0 • S0 • W⁻¹ • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 4 6 auto (symm (lemma-R (C.S1 • C.S1 • C.S1 • C.H1 • C.W⁻¹) (plus , I⊗Z)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • S1 • S1 • S1 • H1 • W⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • H0 • S0 • W⁻¹ • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 4 5 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (minus , Z⊗Y) • CZ • S1 • S1 • W⁻¹ • S1 • H1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • H0 • S0 • W⁻¹ • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 3 7 auto (symm (lemma-R (C.CZ • C.S1 • C.S1 • C.W⁻¹ • C.S1 • C.H1) (plus , I⊗Z)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • R (plus , I⊗Z) • CZ • S1 • S1 • W⁻¹ • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • H0 • S0 • W⁻¹ • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 2 5 auto (symm (lemma-R (C.CZ • C.S1 • C.S1 • C.W⁻¹) (plus , I⊗Z)))
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • CZ • S1 • S1 • W⁻¹ • R (plus , I⊗Z) • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • H0 • S0 • W⁻¹ • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 2 2 10000 auto
      equals R (plus , I⊗Y) • R (plus , Z⊗Y) • S1 • H1 • CX1 • H1 • S1 • W⁻¹ • R (plus , I⊗Z) • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • H0 • S0 • W⁻¹ • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 1 4 auto (symm (lemma-R (C.S1 • C.H1 • C.CX1) (plus , I⊗Z)))
      equals R (plus , I⊗Y) • S1 • H1 • CX1 • R (plus , I⊗Z) • H1 • S1 • W⁻¹ • R (plus , I⊗Z) • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • H0 • S0 • W⁻¹ • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 0 3 auto (symm (lemma-R (C.S1 • C.H1) (plus , I⊗Z)))
      equals S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H1 • S1 • W⁻¹ • R (plus , I⊗Z) • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • H0 • S0 • W⁻¹ • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 22 3 10000 auto
      equals S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • H1 • S1 • W⁻¹ • R (plus , I⊗Z) • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • H0 • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 5 3 10000 auto
      equals S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • H1 • R (plus , I⊗Z) • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • H0 • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 70 2 auto (symm lemma-R-T0⁻¹)
      equals S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • H1 • R (plus , I⊗Z) • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • H0 • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • S0 • H0 • R (plus , Z⊗I) • CX0 • T0⁻¹ • H0 • S0⁻¹ • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • H1 • R (plus , I⊗Z) • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • H0 • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 63 2 auto (symm lemma-R-T0⁻¹)
      equals S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • H1 • R (plus , I⊗Z) • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • H0 • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 59 2 auto (symm lemma-R-T0⁻¹)
      equals S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • H1 • R (plus , I⊗Z) • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • H0 • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • T0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • H1 • R (plus , I⊗Z) • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • H0 • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • CH0 • T0⁻¹ • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 51 2 auto (symm lemma-R-T1⁻¹)
      equals S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • H1 • R (plus , I⊗Z) • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • H0 • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • CH0 • T0⁻¹ • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 49 1 auto (symm lemma-R-T1)
      equals S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • H1 • R (plus , I⊗Z) • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • H0 • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • CH0 • T0⁻¹ • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • H1 • R (plus , I⊗Z) • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • H0 • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • R (plus , I⊗Z) • S1⁻¹ • H1 • CH1 • CH0 • T0⁻¹ • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 44 2 auto (symm lemma-R-T1⁻¹)
      equals S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • H1 • R (plus , I⊗Z) • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • H0 • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • T1⁻¹ • H1 • CH1 • CH0 • T0⁻¹ • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 40 2 auto (symm lemma-R-T1⁻¹)
      equals S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • H1 • R (plus , I⊗Z) • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • H0 • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • T1⁻¹ • H1 • CH1 • CH0 • T0⁻¹ • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 38 1 auto (symm lemma-R-T1)
      equals S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • H1 • R (plus , I⊗Z) • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • H0 • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • T1⁻¹ • H1 • CH1 • CH0 • T0⁻¹ • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • H1 • R (plus , I⊗Z) • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • H0 • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • CH1 • T1⁻¹ • H1 • CH1 • CH0 • T0⁻¹ • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 32 2 auto (symm lemma-R-T0⁻¹)
      equals S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • H1 • R (plus , I⊗Z) • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • H0 • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • T0⁻¹ • H0 • S0⁻¹ • CH1 • T1⁻¹ • H1 • CH1 • CH0 • T0⁻¹ • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • H1 • R (plus , I⊗Z) • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • H0 • T0 • CH0 • CH1 • T1⁻¹ • H1 • CH1 • CH0 • T0⁻¹ • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 22 2 auto (symm lemma-R-T0⁻¹)
      equals S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • H1 • R (plus , I⊗Z) • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • T0⁻¹ • H0 • S0⁻¹ • H0 • T0 • CH0 • CH1 • T1⁻¹ • H1 • CH1 • CH0 • T0⁻¹ • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • H1 • R (plus , I⊗Z) • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • CH0 • H0 • T0 • CH0 • CH1 • T1⁻¹ • H1 • CH1 • CH0 • T0⁻¹ • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 14 2 auto (symm lemma-R-T1⁻¹)
      equals S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • H1 • R (plus , I⊗Z) • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • CH0 • H0 • T0 • CH0 • CH1 • T1⁻¹ • H1 • CH1 • CH0 • T0⁻¹ • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 12 1 auto (symm lemma-R-T1)
      equals S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • H1 • R (plus , I⊗Z) • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • CH0 • H0 • T0 • CH0 • CH1 • T1⁻¹ • H1 • CH1 • CH0 • T0⁻¹ • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • H1 • R (plus , I⊗Z) • CH1 • CH0 • H0 • T0 • CH0 • CH1 • T1⁻¹ • H1 • CH1 • CH0 • T0⁻¹ • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 9 1 auto (symm lemma-R-T1)
      equals S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • H1 • T1 • CH1 • CH0 • H0 • T0 • CH0 • CH1 • T1⁻¹ • H1 • CH1 • CH0 • T0⁻¹ • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 4 2 auto (symm lemma-R-T1⁻¹)
      equals S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • H1 • T1 • CH1 • CH0 • H0 • T0 • CH0 • CH1 • T1⁻¹ • H1 • CH1 • CH0 • T0⁻¹ • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 2 1 auto (symm lemma-R-T1)
      equals S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • H1 • T1 • CH1 • CH0 • H0 • T0 • CH0 • CH1 • T1⁻¹ • H1 • CH1 • CH0 • T0⁻¹ • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals CH1 • H1 • T1 • CH1 • CH0 • H0 • T0 • CH0 • CH1 • T1⁻¹ • H1 • CH1 • CH0 • T0⁻¹ • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 0 8 auto (axiom rel-C)
      equals CH0 • H0 • T0 • CH0 • CH1 • H1 • T1 • CH1 • CH1 • T1⁻¹ • H1 • CH1 • CH0 • T0⁻¹ • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 7 2 auto lemma-order-CH1
      equals CH0 • H0 • T0 • CH0 • CH1 • H1 • T1 • T1⁻¹ • H1 • CH1 • CH0 • T0⁻¹ • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals CH0 • H0 • T0 • CH0 • CH1 • H1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • T1 • H1 • CH1 • CH0 • T0⁻¹ • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 6 8 auto lemma-order-T1
      equals CH0 • H0 • T0 • CH0 • CH1 • H1 • H1 • CH1 • CH0 • T0⁻¹ • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 5 2 10000 auto
      equals CH0 • H0 • T0 • CH0 • CH1 • CH1 • CH0 • T0⁻¹ • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 4 2 auto lemma-order-CH1
      equals CH0 • H0 • T0 • CH0 • CH0 • T0⁻¹ • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 3 2 auto lemma-order-CH0
      equals CH0 • H0 • T0 • T0⁻¹ • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by general-assoc auto
      equals CH0 • H0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • T0 • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 2 8 auto lemma-order-T0
      equals CH0 • H0 • H0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 1 2 10000 auto
      equals CH0 • CH0 • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by in-context 0 2 auto lemma-order-CH0
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • CZ • H0 • H1 • CZ • H0 • S0 • S0 • H0 • H1 • S1 • S1 • H1 • W ^ 6 • ε
          by clifford-tactic 12 13 10000 auto
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , Z⊗X) • H0 • H1 • CZ • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • ε
          by in-context 9 2 auto (tactic-pauli-commute (plus , Y⊗X) (plus , Z⊗Y) auto)
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗Y) • R (plus , I⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗X) • H0 • H1 • CZ • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • ε
          by in-context 6 2 auto (tactic-pauli-commute (plus , Y⊗X) (plus , Z⊗Y) auto)
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗X) • H0 • H1 • CZ • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • ε
          by in-context 5 2 auto (tactic-pauli-commute (plus , X⊗Z) (plus , Z⊗Y) auto)
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗X) • H0 • H1 • CZ • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • ε
          by in-context 6 2 auto (tactic-pauli-commute (plus , X⊗Z) (plus , Y⊗X) auto)
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • R (plus , X⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗X) • H0 • H1 • CZ • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • ε
          by in-context 7 2 auto (tactic-pauli-commute (plus , X⊗Z) (plus , I⊗Z) auto)
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • R (plus , I⊗Z) • R (plus , X⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗X) • H0 • H1 • CZ • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • ε
          by in-context 8 2 auto (tactic-pauli-commute (plus , X⊗Z) (plus , Z⊗Y) auto)
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Y) • R (plus , X⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗X) • H0 • H1 • CZ • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • ε
          by in-context 9 2 auto (tactic-pauli-commute (plus , X⊗Z) (plus , Y⊗X) auto)
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • R (plus , X⊗Z) • R (plus , Z⊗X) • H0 • H1 • CZ • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • ε
          by in-context 10 2 auto (tactic-pauli-commute (plus , X⊗Z) (plus , Z⊗X) auto)
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗X) • R (plus , X⊗Z) • H0 • H1 • CZ • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • ε
          by in-context 4 2 auto (tactic-pauli-commute (plus , Y⊗Z) (plus , Z⊗Y) auto)
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗X) • R (plus , X⊗Z) • H0 • H1 • CZ • S0 • S0 • H0 • S1 • S1 • H1 • W ^ 6 • Swap • ε
          by clifford-tactic 12 10 10000 auto
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗X) • R (plus , X⊗Z) • CZ • H0 • S0⁻¹ • W • H0 • CZ • S0 • H0 • H1 • CZ • S0 • S0 • H0 • S0 • S0 • S1 • H1 • W • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by in-context 11 7 auto (symm (lemma-correction X⊗Z))
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗X) • R (minus , X⊗Z) • S0 • H0 • H1 • CZ • S0 • S0 • H0 • S0 • S0 • S1 • H1 • W • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by in-context 11 13 auto (symm (lemma-R (C.S0 • C.H0 • C.H1 • C.CZ • C.S0 • C.S0 • C.H0 • C.S0 • C.S0 • C.S1 • C.H1 • C.W) (minus , Z⊗Z)))
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗X) • S0 • H0 • H1 • CZ • S0 • S0 • H0 • S0 • S0 • S1 • H1 • W • R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by clifford-tactic 11 12 10000 auto
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗X) • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • S0 • H0 • H1 • CZ • S0 • S0 • H0 • S0 • S1 • H1 • W ^ 2 • R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by in-context 10 11 auto (symm (lemma-correction Z⊗X))
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • R (minus , Z⊗X) • S0 • H0 • H1 • CZ • S0 • S0 • H0 • S0 • S1 • H1 • W ^ 2 • R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by in-context 10 12 auto (symm (lemma-R (C.S0 • C.H0 • C.H1 • C.CZ • C.S0 • C.S0 • C.H0 • C.S0 • C.S1 • C.H1 • C.W ^ 2) (plus , Z⊗I)))
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • S0 • H0 • H1 • CZ • S0 • S0 • H0 • S0 • S1 • H1 • W ^ 2 • R (plus , Z⊗I) • R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by clifford-tactic 10 11 10000 auto
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Y) • R (plus , Y⊗X) • H1 • S0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • S0⁻¹ • H1 • S0 • S0 • H0 • S0 • S0 • H1 • S1 • S1 • H1 • R (plus , Z⊗I) • R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by in-context 9 11 auto (symm (lemma-correction Y⊗X))
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Y) • R (minus , Y⊗X) • S0 • S0 • H0 • S0 • S0 • H1 • S1 • S1 • H1 • R (plus , Z⊗I) • R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by in-context 9 10 auto (symm (lemma-R (C.S0 • C.S0 • C.H0 • C.S0 • C.S0 • C.H1 • C.S1 • C.S1 • C.H1) (plus , Y⊗X)))
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Y) • S0 • S0 • H0 • S0 • S0 • H1 • S1 • S1 • H1 • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by clifford-tactic 9 9 10000 auto
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , I⊗Z) • R (plus , Z⊗Y) • S1 • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • S1⁻¹ • S1 • H1 • CZ • S0 • S0 • S0 • H0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W ^ 5 • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by in-context 8 13 auto (symm (lemma-correction Z⊗Y))
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , I⊗Z) • R (minus , Z⊗Y) • S1 • H1 • CZ • S0 • S0 • S0 • H0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W ^ 5 • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by in-context 8 16 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.H0 • C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W ^ 5) (minus , X⊗Y)))
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • R (plus , I⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W ^ 5 • R (minus , X⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by in-context 7 16 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.H0 • C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W ^ 5) (plus , X⊗X)))
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • R (plus , Y⊗X) • S1 • H1 • CZ • S0 • S0 • S0 • H0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W ^ 5 • R (plus , X⊗X) • R (minus , X⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by in-context 6 16 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.H0 • C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W ^ 5) (minus , Y⊗X)))
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H0 • S0 • S0 • S1 • S1 • S1 • H1 • S1 • W ^ 5 • R (minus , Y⊗X) • R (plus , X⊗X) • R (minus , X⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by clifford-tactic 6 15 10000 auto
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Z⊗Y) • R (plus , Y⊗Z) • S0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • S0⁻¹ • H0 • H1 • CZ • S0 • S0 • H0 • S0 • S0 • S1 • S1 • W ^ 4 • Swap • R (minus , Y⊗X) • R (plus , X⊗X) • R (minus , X⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by in-context 5 9 auto (symm (lemma-correction Y⊗Z))
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Z⊗Y) • R (minus , Y⊗Z) • H0 • H1 • CZ • S0 • S0 • H0 • S0 • S0 • S1 • S1 • W ^ 4 • Swap • R (minus , Y⊗X) • R (plus , X⊗X) • R (minus , X⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by in-context 5 13 auto (symm (lemma-R (C.H0 • C.H1 • C.CZ • C.S0 • C.S0 • C.H0 • C.S0 • C.S0 • C.S1 • C.S1 • C.W ^ 4 • C.Swap) (minus , Y⊗Z)))
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Z⊗Y) • H0 • H1 • CZ • S0 • S0 • H0 • S0 • S0 • S1 • S1 • W ^ 4 • Swap • R (minus , Y⊗Z) • R (minus , Y⊗X) • R (plus , X⊗X) • R (minus , X⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by clifford-tactic 5 12 10000 auto
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (plus , Z⊗Y) • S1 • H1 • H0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • H0 • H1 • S1⁻¹ • S0 • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • S1 • S1 • S1 • W ^ 2 • R (minus , Y⊗Z) • R (minus , Y⊗X) • R (plus , X⊗X) • R (minus , X⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by in-context 4 13 auto (symm (lemma-correction Z⊗Y))
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • R (minus , Z⊗Y) • S0 • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • S1 • S1 • S1 • W ^ 2 • R (minus , Y⊗Z) • R (minus , Y⊗X) • R (plus , X⊗X) • R (minus , X⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by in-context 4 14 auto (symm (lemma-R (C.S0 • C.H0 • C.CZ • C.S0 • C.S0 • C.H0 • C.S0 • C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.W ^ 2) (minus , X⊗Y)))
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • S0 • H0 • CZ • S0 • S0 • H0 • S0 • S0 • S0 • S1 • S1 • S1 • W ^ 2 • R (minus , X⊗Y) • R (minus , Y⊗Z) • R (minus , Y⊗X) • R (plus , X⊗X) • R (minus , X⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by clifford-tactic 6 11 10000 auto
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (plus , Y⊗I) • S0 • H0 • S0⁻¹ • W • H0 • S0⁻¹ • S0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • S0⁻¹ • R (minus , X⊗Y) • R (minus , Y⊗Z) • R (minus , Y⊗X) • R (plus , X⊗X) • R (minus , X⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by in-context 3 7 auto (symm (lemma-correction Y⊗I))
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • R (minus , Y⊗I) • S0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • S0⁻¹ • R (minus , X⊗Y) • R (minus , Y⊗Z) • R (minus , Y⊗X) • R (plus , X⊗X) • R (minus , X⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by in-context 3 9 auto (symm (lemma-R (C.S0 • C.CZ • C.H0 • C.S0⁻¹ • C.W • C.H0 • C.CZ • C.S0⁻¹) (minus , Y⊗I)))
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • R (plus , Z⊗I) • S0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • S0⁻¹ • R (minus , Y⊗I) • R (minus , X⊗Y) • R (minus , Y⊗Z) • R (minus , Y⊗X) • R (plus , X⊗X) • R (minus , X⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by in-context 2 9 auto (symm (lemma-R (C.S0 • C.CZ • C.H0 • C.S0⁻¹ • C.W • C.H0 • C.CZ • C.S0⁻¹) (plus , X⊗Z)))
      equals R (plus , Y⊗I) • R (plus , Y⊗Z) • S0 • CZ • H0 • S0⁻¹ • W • H0 • CZ • S0⁻¹ • R (plus , X⊗Z) • R (minus , Y⊗I) • R (minus , X⊗Y) • R (minus , Y⊗Z) • R (minus , Y⊗X) • R (plus , X⊗X) • R (minus , X⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by in-context 1 9 auto (symm (lemma-correction Y⊗Z))
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (plus , X⊗Z) • R (minus , Y⊗I) • R (minus , X⊗Y) • R (minus , Y⊗Z) • R (minus , Y⊗X) • R (plus , X⊗X) • R (minus , X⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗I) • R (minus , Z⊗Z) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by in-context 10 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (plus , X⊗Z) • R (minus , Y⊗I) • R (minus , X⊗Y) • R (minus , Y⊗Z) • R (minus , Y⊗X) • R (plus , X⊗X) • R (minus , X⊗Y) • R (plus , Y⊗X) • R (minus , Z⊗Z) • R (plus , Z⊗I) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by in-context 9 2 auto (tactic-pauli-commute (plus , Y⊗X) (minus , Z⊗Z) auto)
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (plus , X⊗Z) • R (minus , Y⊗I) • R (minus , X⊗Y) • R (minus , Y⊗Z) • R (minus , Y⊗X) • R (plus , X⊗X) • R (minus , X⊗Y) • R (minus , Z⊗Z) • R (plus , Y⊗X) • R (plus , Z⊗I) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by in-context 8 2 auto (tactic-pauli-commute (minus , X⊗Y) (minus , Z⊗Z) auto)
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (plus , X⊗Z) • R (minus , Y⊗I) • R (minus , X⊗Y) • R (minus , Y⊗Z) • R (minus , Y⊗X) • R (plus , X⊗X) • R (minus , Z⊗Z) • R (minus , X⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗I) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by in-context 7 2 auto (tactic-pauli-commute (plus , X⊗X) (minus , Z⊗Z) auto)
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (plus , X⊗Z) • R (minus , Y⊗I) • R (minus , X⊗Y) • R (minus , Y⊗Z) • R (minus , Y⊗X) • R (minus , Z⊗Z) • R (plus , X⊗X) • R (minus , X⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗I) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by in-context 6 2 auto (tactic-pauli-commute (minus , Y⊗X) (minus , Z⊗Z) auto)
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (plus , X⊗Z) • R (minus , Y⊗I) • R (minus , X⊗Y) • R (minus , Y⊗Z) • R (minus , Z⊗Z) • R (minus , Y⊗X) • R (plus , X⊗X) • R (minus , X⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗I) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by in-context 4 2 auto (tactic-pauli-commute (minus , X⊗Y) (minus , Y⊗Z) auto)
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (plus , X⊗Z) • R (minus , Y⊗I) • R (minus , Y⊗Z) • R (minus , X⊗Y) • R (minus , Z⊗Z) • R (minus , Y⊗X) • R (plus , X⊗X) • R (minus , X⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗I) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by in-context 5 2 auto (tactic-pauli-commute (minus , X⊗Y) (minus , Z⊗Z) auto)
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (plus , X⊗Z) • R (minus , Y⊗I) • R (minus , Y⊗Z) • R (minus , Z⊗Z) • R (minus , X⊗Y) • R (minus , Y⊗X) • R (plus , X⊗X) • R (minus , X⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗I) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by in-context 6 2 auto (tactic-pauli-commute (minus , X⊗Y) (minus , Y⊗X) auto)
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (plus , X⊗Z) • R (minus , Y⊗I) • R (minus , Y⊗Z) • R (minus , Z⊗Z) • R (minus , Y⊗X) • R (minus , X⊗Y) • R (plus , X⊗X) • R (minus , X⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗I) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by in-context 3 2 auto (tactic-pauli-commute (minus , Y⊗I) (minus , Y⊗Z) auto)
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (plus , X⊗Z) • R (minus , Y⊗Z) • R (minus , Y⊗I) • R (minus , Z⊗Z) • R (minus , Y⊗X) • R (minus , X⊗Y) • R (plus , X⊗X) • R (minus , X⊗Y) • R (plus , Y⊗X) • R (plus , Z⊗I) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • Swap • ε
          by in-context 11 10 auto (symm (lemma-R (C.H1 • C.CZ • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W ^ 4) (plus , Z⊗I)))
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (plus , X⊗Z) • R (minus , Y⊗Z) • R (minus , Y⊗I) • R (minus , Z⊗Z) • R (minus , Y⊗X) • R (minus , X⊗Y) • R (plus , X⊗X) • R (minus , X⊗Y) • R (plus , Y⊗X) • H1 • CZ • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • R (plus , Z⊗I) • S0⁻¹ • Swap • ε
          by clifford-tactic 13 7 10000 auto
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (plus , X⊗Z) • R (minus , Y⊗Z) • R (minus , Y⊗I) • R (minus , Z⊗Z) • R (minus , Y⊗X) • R (minus , X⊗Y) • R (plus , X⊗X) • R (minus , X⊗Y) • R (plus , Y⊗X) • H1 • CZ • S0 • H0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • Swap • ε
          by in-context 10 13 auto (symm (lemma-R (C.H1 • C.CZ • C.S0 • C.H0 • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.S1 • C.W ^ 4) (plus , Z⊗I)))
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (plus , X⊗Z) • R (minus , Y⊗Z) • R (minus , Y⊗I) • R (minus , Z⊗Z) • R (minus , Y⊗X) • R (minus , X⊗Y) • R (plus , X⊗X) • R (minus , X⊗Y) • H1 • CZ • S0 • H0 • S0 • S1 • S1 • H1 • S1 • S1 • S1 • W ^ 4 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • Swap • ε
          by clifford-tactic 12 10 10000 auto
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (plus , X⊗Z) • R (minus , Y⊗Z) • R (minus , Y⊗I) • R (minus , Z⊗Z) • R (minus , Y⊗X) • R (minus , X⊗Y) • R (plus , X⊗X) • R (minus , X⊗Y) • H1 • CZ • H0 • H1 • CZ • S1 • H1 • S1 • S1 • H1 • W ^ 3 • S0 • H0 • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • Swap • ε
          by in-context 9 14 auto (symm (lemma-R (C.H1 • C.CZ • C.H0 • C.H1 • C.CZ • C.S1 • C.H1 • C.S1 • C.S1 • C.H1 • C.W ^ 3 • C.S0 • C.H0) (plus , Z⊗I)))
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (plus , X⊗Z) • R (minus , Y⊗Z) • R (minus , Y⊗I) • R (minus , Z⊗Z) • R (minus , Y⊗X) • R (minus , X⊗Y) • R (plus , X⊗X) • H1 • CZ • H0 • H1 • CZ • S1 • H1 • S1 • S1 • H1 • W ^ 3 • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • Swap • ε
          by in-context 8 12 auto (symm (lemma-R (C.H1 • C.CZ • C.H0 • C.H1 • C.CZ • C.S1 • C.H1 • C.S1 • C.S1 • C.H1 • C.W ^ 3) (plus , Z⊗I)))
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (plus , X⊗Z) • R (minus , Y⊗Z) • R (minus , Y⊗I) • R (minus , Z⊗Z) • R (minus , Y⊗X) • R (minus , X⊗Y) • H1 • CZ • H0 • H1 • CZ • S1 • H1 • S1 • S1 • H1 • W ^ 3 • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • Swap • ε
          by clifford-tactic 8 11 10000 auto
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (plus , X⊗Z) • R (minus , Y⊗Z) • R (minus , Y⊗I) • R (minus , Z⊗Z) • R (minus , Y⊗X) • R (minus , X⊗Y) • S0 • H0 • CZ • H0 • S1 • S1 • H1 • W ^ 4 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • Swap • ε
          by in-context 7 10 auto (symm (lemma-R (C.S0 • C.H0 • C.CZ • C.H0 • C.S1 • C.S1 • C.H1 • C.W ^ 4 • C.CX1) (plus , I⊗Z)))
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (plus , X⊗Z) • R (minus , Y⊗Z) • R (minus , Y⊗I) • R (minus , Z⊗Z) • R (minus , Y⊗X) • S0 • H0 • CZ • H0 • S1 • S1 • H1 • W ^ 4 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • Swap • ε
          by in-context 6 9 auto (symm (lemma-R (C.S0 • C.H0 • C.CZ • C.H0 • C.S1 • C.S1 • C.H1 • C.W ^ 4) (plus , I⊗Z)))
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (plus , X⊗Z) • R (minus , Y⊗Z) • R (minus , Y⊗I) • R (minus , Z⊗Z) • S0 • H0 • CZ • H0 • S1 • S1 • H1 • W ^ 4 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • Swap • ε
          by clifford-tactic 6 8 10000 auto
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (plus , X⊗Z) • R (minus , Y⊗Z) • R (minus , Y⊗I) • R (minus , Z⊗Z) • CZ • H0 • W⁻¹ • S0 • H0 • CX0 • S0⁻¹ • H0 • S0⁻¹ • S0⁻¹ • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • Swap • ε
          by in-context 5 10 auto (symm (lemma-R (C.CZ • C.H0 • C.W⁻¹ • C.S0 • C.H0 • C.CX0 • C.S0⁻¹ • C.H0 • C.S0⁻¹) (plus , Z⊗I)))
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (plus , X⊗Z) • R (minus , Y⊗Z) • R (minus , Y⊗I) • CZ • H0 • W⁻¹ • S0 • H0 • CX0 • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • Swap • ε
          by in-context 4 7 auto (symm (lemma-R (C.CZ • C.H0 • C.W⁻¹ • C.S0 • C.H0 • C.CX0) (plus , Z⊗I)))
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (plus , X⊗Z) • R (minus , Y⊗Z) • CZ • H0 • W⁻¹ • S0 • H0 • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • Swap • ε
          by in-context 3 6 auto (symm (lemma-R (C.CZ • C.H0 • C.W⁻¹ • C.S0 • C.H0) (plus , Z⊗I)))
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • R (plus , X⊗Z) • CZ • H0 • W⁻¹ • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • Swap • ε
          by in-context 2 4 auto (symm (lemma-R (C.CZ • C.H0 • C.W⁻¹) (plus , Z⊗I)))
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • CZ • H0 • W⁻¹ • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • Swap • ε
          by clifford-tactic 2 3 10000 auto
      equals R (plus , Y⊗I) • R (minus , Y⊗Z) • Swap • X0 • S1 • H1 • CX1 • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • Swap • ε
          by in-context 1 6 auto (symm (lemma-R (C.Swap • C.X0 • C.S1 • C.H1 • C.CX1) (plus , I⊗Z)))
      equals R (plus , Y⊗I) • Swap • X0 • S1 • H1 • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • Swap • ε
          by in-context 0 5 auto (symm (lemma-R (C.Swap • C.X0 • C.S1 • C.H1) (plus , I⊗Z)))
      equals Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • Swap • ε
          by in-context 43 2 auto (symm lemma-R-T0⁻¹)
      equals Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • Swap • ε
          by in-context 39 2 auto (symm lemma-R-T0⁻¹)
      equals Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • T0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • Swap • ε
          by general-assoc auto
      equals Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • T0 • CH0 • T0⁻¹ • Swap • ε
          by in-context 28 2 auto (symm lemma-R-T1⁻¹)
      equals Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • T0 • CH0 • T0⁻¹ • Swap • ε
          by in-context 26 1 auto (symm lemma-R-T1)
      equals Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • T0 • CH0 • T0⁻¹ • Swap • ε
          by general-assoc auto
      equals Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • R (plus , Z⊗I) • S0⁻¹ • X0 • CH1 • X0 • Swap • T0 • CH0 • T0⁻¹ • Swap • ε
          by in-context 21 2 auto (symm lemma-R-T0⁻¹)
      equals Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • R (plus , Z⊗I) • S0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • X0 • CH1 • X0 • Swap • T0 • CH0 • T0⁻¹ • Swap • ε
          by in-context 17 2 auto (symm lemma-R-T0⁻¹)
      equals Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • R (plus , Z⊗I) • S0 • H0 • R (plus , Z⊗I) • CX0 • T0⁻¹ • H0 • S0⁻¹ • T0⁻¹ • X0 • CH1 • X0 • Swap • T0 • CH0 • T0⁻¹ • Swap • ε
          by general-assoc auto
      equals Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • H1 • S1⁻¹ • X0 • Swap • T0 • CH0 • T0⁻¹ • X0 • CH1 • X0 • Swap • T0 • CH0 • T0⁻¹ • Swap • ε
          by in-context 6 2 auto (symm lemma-R-T1⁻¹)
      equals Swap • X0 • S1 • H1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • T0 • CH0 • T0⁻¹ • X0 • CH1 • X0 • Swap • T0 • CH0 • T0⁻¹ • Swap • ε
          by in-context 4 1 auto (symm lemma-R-T1)
      equals Swap • X0 • S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹ • X0 • Swap • T0 • CH0 • T0⁻¹ • X0 • CH1 • X0 • Swap • T0 • CH0 • T0⁻¹ • Swap • ε
          by general-assoc auto
      equals Swap • X0 • CH1 • X0 • Swap • T0 • CH0 • T0⁻¹ • X0 • CH1 • X0 • Swap • T0 • CH0 • T0⁻¹ • Swap • ε
          by in-context 12 3 auto (symm lemma-eqn46a)
      equals Swap • X0 • CH1 • X0 • Swap • T0 • CH0 • T0⁻¹ • X0 • CH1 • X0 • Swap • T1 • CX1 • T1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • Swap • ε
          by in-context 5 3 auto (symm lemma-eqn46a)
      equals Swap • X0 • CH1 • X0 • Swap • T1 • CX1 • T1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • X0 • CH1 • X0 • Swap • T1 • CX1 • T1⁻¹ • X1 • CX1 • Swap • X0 • CH1 • X0 • Swap • X1 • CX1 • T1 • CX1 • T1⁻¹ • Swap • ε




==> anc/Equation5.agda <==
-- The proof of Equation 5.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn5 : Clifford+T.Rel ⊢ S1 • ε === X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • CX1 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
eqn5 = 
  equational S1 • ε
          by clifford-tactic 0 1 10000 auto
      equals Swap • S0 • Swap • Swap • W • Swap • S0 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H0 • CZ • H0 • W • H0 • CZ • H0 • CZ • S0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 14 7 auto (symm (lemma-combine plus minus Z⊗Z))
      equals Swap • S0 • Swap • Swap • W • Swap • S0 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • R (plus , Z⊗Z) • R (minus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 7 7 auto (symm (lemma-combine plus plus Z⊗Z))
      equals Swap • S0 • Swap • Swap • W • Swap • S0 • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (minus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 6 1 auto (symm (lemma-combine plus plus Z⊗I))
      equals Swap • S0 • Swap • Swap • W • Swap • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (minus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 3 3 auto (symm (lemma-combine plus minus I⊗Z))
      equals Swap • S0 • Swap • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (minus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 0 3 auto (symm (lemma-combine plus plus I⊗Z))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (minus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 8 2 auto (tactic-pauli-commute (plus , Z⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 7 2 auto (tactic-pauli-commute (plus , Z⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 6 2 auto (tactic-pauli-commute (plus , Z⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 5 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 6 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 7 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • CZ • S0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 8 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 3 2 auto (tactic-pauli-commute (minus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 4 2 auto (tactic-pauli-commute (minus , I⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 5 2 auto (tactic-pauli-commute (minus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 2 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 3 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 4 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 5 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , I⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 6 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 1 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 2 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 3 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 4 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , I⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 5 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 0 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by in-context 1 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • S1 • S1 • S1 • W ^ 6 • ε
          by clifford-tactic 13 4 10000 auto
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • CZ • S0 • S0 • H1 • S1 • S1 • H1 • S1 • W ^ 4 • H1 • S1 • S1 • H1 • ε
          by in-context 9 10 auto (symm (lemma-R (C.CZ • C.S0 • C.S0 • C.H1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W ^ 4) (plus , Z⊗I)))
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • H1 • S1 • S1 • H1 • S1 • W ^ 4 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 9 9 10000 auto
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S0 • S0 • S0 • W ^ 6 • CX1 • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 8 6 auto (symm (lemma-R (C.S0 • C.S0 • C.S0 • C.W ^ 6 • C.CX1) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • S0 • S0 • S0 • W ^ 6 • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 7 5 auto (symm (lemma-R (C.S0 • C.S0 • C.S0 • C.W ^ 6) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • S0 • S0 • S0 • W ^ 6 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 10 1 10000 auto
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • S0 • S0 • S0 • S1 • W ^ 6 • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 6 6 auto (symm (lemma-R (C.S0 • C.S0 • C.S0 • C.S1 • C.W ^ 6) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • S0 • S0 • S0 • S1 • W ^ 6 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 6 5 10000 auto
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W ^ 6 • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 5 9 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.S0 • C.S0 • C.S0 • C.H1 • C.W ^ 6) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • S1 • H1 • CZ • S0 • S0 • S0 • H1 • W ^ 6 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 5 8 10000 auto
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W⁻¹ • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 4 14 auto (symm (lemma-R (C.S0 • C.H0 • C.CZ • C.H0 • C.S0 • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.H1 • C.W⁻¹) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S0 • H0 • CZ • H0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 10 7 10000 auto
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S0 • H0 • CZ • H0 • S0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W⁻¹ • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 3 15 auto (symm (lemma-R (C.S0 • C.H0 • C.CZ • C.H0 • C.S0 • C.S0 • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.H1 • C.W⁻¹) (plus , Z⊗I)))
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • S0 • H0 • CZ • H0 • S0 • S0 • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W⁻¹ • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 3 14 10000 auto
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • X1 • CX1 • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • CX0 • X0 • X1 • CX1 • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 2 12 auto (symm (lemma-R (C.X1 • C.CX1 • C.S0⁻¹ • C.S1⁻¹ • C.W • C.X1 • C.CX1 • C.X1 • C.CX1 • C.X0 • C.CX0) (plus , Z⊗I)))
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • X1 • CX1 • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 1 4 auto (symm (lemma-R (C.X1 • C.CX1 • C.S0⁻¹) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • X1 • CX1 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 0 3 auto (symm (lemma-R (C.X1 • C.CX1) (plus , Z⊗I)))
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 44 4 10000 auto
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by general-assoc auto
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 36 2 auto (symm lemma-R-T1⁻¹)
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 34 1 auto (symm lemma-R-T1)
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 32 2 auto (symm lemma-R-T1⁻¹)
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 30 1 auto (symm lemma-R-T1)
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 24 2 auto (symm lemma-R-T1⁻¹)
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 22 2 auto (symm lemma-R-T0⁻¹)
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • CX1 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by general-assoc auto
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • CX1 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 4 2 auto (symm lemma-R-T1⁻¹)
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • CX1 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 2 2 auto (symm lemma-R-T0⁻¹)
      equals X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • CX1 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε




==> anc/Equation6.agda <==
-- The proof of Equation 6.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn6 : Clifford+T.Rel ⊢ T0 • ε === Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
eqn6 = 
  equational T0 • ε
          by general-assoc auto
      equals R (plus , Z⊗I) • ε
          by clifford-tactic 1 0 10000 auto
      equals R (plus , Z⊗I) • S1 • S1 • S1 • S1 • ε
          by in-context 0 2 auto (symm (lemma-R (C.S1) (plus , Z⊗I)))
      equals S1 • R (plus , Z⊗I) • S1 • S1 • S1 • ε
          by clifford-tactic 2 3 10000 auto
      equals S1 • R (plus , Z⊗I) • H0 • CZ • H0 • W • H0 • CZ • H0 • S1 • S1 • S1 • W⁻¹ • ε
          by clifford-tactic 0 1 10000 auto
      equals Swap • S0 • Swap • R (plus , Z⊗I) • H0 • CZ • H0 • W • H0 • CZ • H0 • S1 • S1 • S1 • W⁻¹ • ε
          by in-context 4 7 auto (symm (lemma-combine plus minus Z⊗Z))
      equals Swap • S0 • Swap • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , Z⊗Z) • S1 • S1 • S1 • W⁻¹ • ε
          by in-context 0 3 auto (symm (lemma-combine plus plus I⊗Z))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , Z⊗Z) • S1 • S1 • S1 • W⁻¹ • ε
          by in-context 3 2 auto (tactic-pauli-commute (plus , Z⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • S1 • S1 • S1 • W⁻¹ • ε
          by in-context 2 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • S1 • S1 • S1 • W⁻¹ • ε
          by in-context 3 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • S1 • S1 • S1 • W⁻¹ • ε
          by in-context 1 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • S1 • S1 • S1 • W⁻¹ • ε
          by clifford-tactic 5 4 10000 auto
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • S1 • W ^ 5 • H1 • S1 • S1 • H1 • ε
          by in-context 4 7 auto (symm (lemma-R (C.H1 • C.S1 • C.S1 • C.H1 • C.S1 • C.W ^ 5) (plus , Z⊗I)))
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • H1 • S1 • S1 • H1 • S1 • W ^ 5 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 4 6 10000 auto
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • W⁻¹ • CX1 • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 3 5 auto (symm (lemma-R (C.CZ • C.S0 • C.W⁻¹ • C.CX1) (plus , I⊗Z)))
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , I⊗Z) • CZ • S0 • W⁻¹ • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 2 4 auto (symm (lemma-R (C.CZ • C.S0 • C.W⁻¹) (plus , I⊗Z)))
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • CZ • S0 • W⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 2 3 10000 auto
      equals R (plus , I⊗Z) • R (minus , Z⊗Z) • Swap • X1 • CX1 • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 1 5 auto (symm (lemma-R (C.Swap • C.X1 • C.CX1 • C.S0⁻¹) (plus , I⊗Z)))
      equals R (plus , I⊗Z) • Swap • X1 • CX1 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 0 4 auto (symm (lemma-R (C.Swap • C.X1 • C.CX1) (plus , Z⊗I)))
      equals Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 21 4 10000 auto
      equals Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by general-assoc auto
      equals Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 13 2 auto (symm lemma-R-T1⁻¹)
      equals Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 11 1 auto (symm lemma-R-T1)
      equals Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 5 2 auto (symm lemma-R-T1⁻¹)
      equals Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 3 2 auto (symm lemma-R-T0⁻¹)
      equals Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε




==> anc/Equation7.agda <==
-- The proof of Equation 7.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn7 : Clifford+T.Rel ⊢ T1 • ε === X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
eqn7 = 
  equational T1 • ε
          by in-context 0 1 auto lemma-R-T1
      equals R (plus , I⊗Z) • ε
          by clifford-tactic 1 0 10000 auto
      equals R (plus , I⊗Z) • S0 • H0 • CZ • H0 • W • H0 • CZ • H0 • S0 • S0 • S0 • W⁻¹ • ε
          by in-context 2 7 auto (symm (lemma-combine plus minus Z⊗Z))
      equals R (plus , I⊗Z) • S0 • R (plus , Z⊗Z) • R (minus , Z⊗Z) • S0 • S0 • S0 • W⁻¹ • ε
          by in-context 1 1 auto (symm (lemma-combine plus plus Z⊗I))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , Z⊗Z) • S0 • S0 • S0 • W⁻¹ • ε
          by in-context 3 2 auto (tactic-pauli-commute (plus , Z⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • S0 • S0 • S0 • W⁻¹ • ε
          by in-context 2 2 auto (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • S0 • S0 • S0 • W⁻¹ • ε
          by in-context 3 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • S0 • S0 • S0 • W⁻¹ • ε
          by in-context 0 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • S0 • S0 • S0 • W⁻¹ • ε
          by in-context 1 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto)
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • S0 • S0 • S0 • W⁻¹ • ε
          by clifford-tactic 8 1 10000 auto
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • S0 • S0 • S0 • H1 • S1 • S1 • H1 • W⁻¹ • H1 • S1 • S1 • H1 • ε
          by in-context 4 9 auto (symm (lemma-R (C.S0 • C.S0 • C.S0 • C.H1 • C.S1 • C.S1 • C.H1 • C.W⁻¹) (plus , Z⊗I)))
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S0 • S0 • S0 • H1 • S1 • S1 • H1 • W⁻¹ • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 4 8 10000 auto
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S1 • W⁻¹ • CX1 • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 3 5 auto (symm (lemma-R (C.CZ • C.S1 • C.W⁻¹ • C.CX1) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • CZ • S1 • W⁻¹ • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 2 4 auto (symm (lemma-R (C.CZ • C.S1 • C.W⁻¹) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • CZ • S1 • W⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 2 3 10000 auto
      equals R (plus , Z⊗I) • R (minus , Z⊗Z) • X1 • CX1 • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 1 4 auto (symm (lemma-R (C.X1 • C.CX1 • C.S0⁻¹) (plus , I⊗Z)))
      equals R (plus , Z⊗I) • X1 • CX1 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 0 3 auto (symm (lemma-R (C.X1 • C.CX1) (plus , Z⊗I)))
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 19 4 10000 auto
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by general-assoc auto
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 11 2 auto (symm lemma-R-T1⁻¹)
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • R (plus , I⊗Z) • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 9 1 auto (symm lemma-R-T1)
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 4 2 auto (symm lemma-R-T1⁻¹)
      equals X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 2 2 auto (symm lemma-R-T0⁻¹)
      equals X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε




==> anc/Equation8.agda <==
-- The proof of Equation 8.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn8 : Clifford+T.Rel ⊢ CZ • ε === CX1 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • CX1 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
eqn8 = 
  equational CZ • ε
          by clifford-tactic 0 1 10000 auto
      equals Swap • S0 • Swap • Swap • S0 • Swap • Swap • S0⁻¹ • W ^ 2 • Swap • S0 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • W ^ 6 • ε
          by in-context 25 7 auto (symm (lemma-combine plus plus Z⊗Z))
      equals Swap • S0 • Swap • Swap • S0 • Swap • Swap • S0⁻¹ • W ^ 2 • Swap • S0 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • R (plus , Z⊗Z) • R (plus , Z⊗Z) • W ^ 6 • ε
          by in-context 18 7 auto (symm (lemma-combine plus plus Z⊗Z))
      equals Swap • S0 • Swap • Swap • S0 • Swap • Swap • S0⁻¹ • W ^ 2 • Swap • S0 • H0 • CZ • H0 • S0 • H0 • CZ • H0 • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • W ^ 6 • ε
          by in-context 11 7 auto (symm (lemma-combine plus plus Z⊗Z))
      equals Swap • S0 • Swap • Swap • S0 • Swap • Swap • S0⁻¹ • W ^ 2 • Swap • S0 • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • W ^ 6 • ε
          by in-context 10 1 auto (symm (lemma-combine plus plus Z⊗I))
      equals Swap • S0 • Swap • Swap • S0 • Swap • Swap • S0⁻¹ • W ^ 2 • Swap • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • W ^ 6 • ε
          by in-context 6 4 auto (symm (lemma-combine minus minus I⊗Z))
      equals Swap • S0 • Swap • Swap • S0 • Swap • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • W ^ 6 • ε
          by in-context 3 3 auto (symm (lemma-combine plus plus I⊗Z))
      equals Swap • S0 • Swap • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • W ^ 6 • ε
          by in-context 0 3 auto (symm (lemma-combine plus plus I⊗Z))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • W ^ 6 • ε
          by in-context 7 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • W ^ 6 • ε
          by in-context 8 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • W ^ 6 • ε
          by in-context 9 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • W ^ 6 • ε
          by in-context 10 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • W ^ 6 • ε
          by in-context 11 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • W ^ 6 • ε
          by in-context 12 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 6 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 7 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 8 2 auto (tactic-pauli-commute (plus , Z⊗I) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 5 2 auto (tactic-pauli-commute (minus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 6 2 auto (tactic-pauli-commute (minus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 7 2 auto (tactic-pauli-commute (minus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 8 2 auto (tactic-pauli-commute (minus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 9 2 auto (tactic-pauli-commute (minus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 4 2 auto (tactic-pauli-commute (minus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 3 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 4 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , I⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 5 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 6 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 7 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 8 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 9 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , I⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 10 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 2 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 3 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , I⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 4 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 5 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 6 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 7 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 8 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , I⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 9 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 1 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 2 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , I⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 3 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , I⊗Z) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 0 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , Z⊗Z) • R (plus , I⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 1 2 auto (tactic-pauli-commute (plus , I⊗Z) (minus , I⊗Z) auto)
      equals R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by in-context 2 2 auto (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗Z) auto)
      equals R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • W ^ 6 • ε
          by clifford-tactic 14 1 10000 auto
      equals R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • W ^ 6 • H1 • S1 • S1 • H1 • ε
          by in-context 13 6 auto (symm (lemma-R (C.H1 • C.S1 • C.S1 • C.H1 • C.W ^ 6) (plus , Z⊗I)))
      equals R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • H1 • S1 • S1 • H1 • W ^ 6 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 13 5 10000 auto
      equals R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S1 • W ^ 6 • CX1 • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 12 6 auto (symm (lemma-R (C.CZ • C.S0 • C.S1 • C.W ^ 6 • C.CX1) (plus , I⊗Z)))
      equals R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • CZ • S0 • S1 • W ^ 6 • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 11 5 auto (symm (lemma-R (C.CZ • C.S0 • C.S1 • C.W ^ 6) (plus , I⊗Z)))
      equals R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • CZ • S0 • S1 • W ^ 6 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 14 1 10000 auto
      equals R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • CZ • S0 • S1 • S1 • W ^ 6 • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 10 6 auto (symm (lemma-R (C.CZ • C.S0 • C.S1 • C.S1 • C.W ^ 6) (plus , I⊗Z)))
      equals R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S1 • S1 • W ^ 6 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 10 5 10000 auto
      equals R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • H1 • S1 • W ^ 6 • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 9 7 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.H1 • C.S1 • C.W ^ 6) (plus , I⊗Z)))
      equals R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • S1 • H1 • CZ • H1 • S1 • W ^ 6 • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 9 6 10000 auto
      equals R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • R (minus , I⊗Z) • H0 • CZ • H0 • S0 • H1 • S1 • S1 • H1 • W⁻¹ • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 8 10 auto (symm (lemma-R (C.H0 • C.CZ • C.H0 • C.S0 • C.H1 • C.S1 • C.S1 • C.H1 • C.W⁻¹) (plus , I⊗Z)))
      equals R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • H0 • CZ • H0 • S0 • H1 • S1 • S1 • H1 • W⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 12 5 10000 auto
      equals R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗Z) • H0 • CZ • H0 • S0 • S0 • H1 • S1 • S1 • H1 • W⁻¹ • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 7 11 auto (symm (lemma-R (C.H0 • C.CZ • C.H0 • C.S0 • C.S0 • C.H1 • C.S1 • C.S1 • C.H1 • C.W⁻¹) (plus , Z⊗I)))
      equals R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • H0 • CZ • H0 • S0 • S0 • H1 • S1 • S1 • H1 • W⁻¹ • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 7 10 10000 auto
      equals R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • R (plus , Z⊗I) • S0 • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W⁻¹ • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 6 10 auto (symm (lemma-R (C.S0 • C.S0 • C.S1 • C.S1 • C.H1 • C.S1 • C.S1 • C.H1 • C.W⁻¹) (plus , Z⊗I)))
      equals R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • S0 • S0 • S1 • S1 • H1 • S1 • S1 • H1 • W⁻¹ • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 6 9 10000 auto
      equals R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S0 • W⁻¹ • S1⁻¹ • CX1 • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 5 8 auto (symm (lemma-R (C.CZ • C.S0 • C.S0 • C.S0 • C.W⁻¹ • C.S1⁻¹ • C.CX1) (plus , I⊗Z)))
      equals R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • CZ • S0 • S0 • S0 • W⁻¹ • S1⁻¹ • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 4 7 auto (symm (lemma-R (C.CZ • C.S0 • C.S0 • C.S0 • C.W⁻¹ • C.S1⁻¹) (plus , I⊗Z)))
      equals R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • R (plus , I⊗Z) • CZ • S0 • S0 • S0 • W⁻¹ • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 3 6 auto (symm (lemma-R (C.CZ • C.S0 • C.S0 • C.S0 • C.W⁻¹) (plus , I⊗Z)))
      equals R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • CZ • S0 • S0 • S0 • W⁻¹ • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 3 5 10000 auto
      equals R (plus , Z⊗Z) • R (minus , I⊗Z) • R (plus , Z⊗Z) • S1 • H1 • CZ • H1 • S1 • S1 • S1 • W⁻¹ • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 2 9 auto (symm (lemma-R (C.S1 • C.H1 • C.CZ • C.H1 • C.S1 • C.S1 • C.S1 • C.W⁻¹) (plus , I⊗Z)))
      equals R (plus , Z⊗Z) • R (minus , I⊗Z) • S1 • H1 • CZ • H1 • S1 • S1 • S1 • W⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 2 8 10000 auto
      equals R (plus , Z⊗Z) • R (minus , I⊗Z) • CX1 • Swap • X1 • CX1 • S0⁻¹ • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 1 6 auto (symm (lemma-R (C.CX1 • C.Swap • C.X1 • C.CX1 • C.S0⁻¹) (plus , I⊗Z)))
      equals R (plus , Z⊗Z) • CX1 • Swap • X1 • CX1 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by in-context 0 5 auto (symm (lemma-R (C.CX1 • C.Swap • C.X1 • C.CX1) (plus , Z⊗I)))
      equals CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H1 • S1 • S1 • H1 • ε
          by clifford-tactic 53 4 10000 auto
      equals CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • H0 • CZ • S0 • S0 • H0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by clifford-tactic 26 5 10000 auto
      equals CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • CX1 • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by general-assoc auto
      equals CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • CX1 • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 50 2 auto (symm lemma-R-T1⁻¹)
      equals CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • CX1 • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 48 1 auto (symm lemma-R-T1)
      equals CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • CX1 • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 46 2 auto (symm lemma-R-T1⁻¹)
      equals CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • CX1 • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 44 1 auto (symm lemma-R-T1)
      equals CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • CX1 • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 38 2 auto (symm lemma-R-T1⁻¹)
      equals CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • CX1 • CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 36 2 auto (symm lemma-R-T0⁻¹)
      equals CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • X1 • CX1 • Swap • CX1 • CX1 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by general-assoc auto
      equals CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • CX1 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 18 2 auto (symm lemma-R-T1⁻¹)
      equals CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • R (plus , I⊗Z) • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • CX1 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 16 1 auto (symm lemma-R-T1)
      equals CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • R (plus , I⊗Z) • S1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • CX1 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 14 2 auto (symm lemma-R-T1⁻¹)
      equals CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • R (plus , I⊗Z) • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • CX1 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 12 1 auto (symm lemma-R-T1)
      equals CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • CX1 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 6 2 auto (symm lemma-R-T1⁻¹)
      equals CX1 • Swap • X1 • CX1 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • CX1 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε
          by in-context 4 2 auto (symm lemma-R-T0⁻¹)
      equals CX1 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • CX1 • Swap • X1 • CX1 • T0⁻¹ • T1⁻¹ • W • X1 • CX1 • Swap • T1 • CX1 • T1⁻¹ • T1 • CX1 • T1⁻¹ • Swap • X1 • CX1 • X0 • CX0 • T0 • CX0 • X0 • X1 • CX1 • Swap • CX1 • ε




==> anc/Equation9.agda <==
-- The proof of Equation 9.

import Proposition
import Equality

import Word
import Generator
import Word-Lemmas
import Word-Tactics
import Clifford-Lemmas
import CliffordT-Lemmas
import PauliRotations

open Proposition
open Equality using (auto)

open Word
open Generator
open Generator.Clifford+T
open Word-Lemmas.Monoid-Equational
open Word-Tactics.InContext
open Word-Tactics.Associative
open Clifford-Lemmas.Clifford-Rewriting
open CliffordT-Lemmas
open PauliRotations.Pauli
open PauliRotations.PauliRotRep
open PauliRotations.Commutativity
open PauliRotations.Combine
open PauliRotations.Correction

private module C = PauliRotations.Clifford

eqn9 : Clifford+T.Rel ⊢ T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • ε === ε
eqn9 = 
  equational T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • ε
          by in-context 0 1 auto lemma-R-T0⁻¹
      equals R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • ε
          by in-context 2 1 auto lemma-R-T1⁻¹
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • ε
          by general-assoc auto
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • ε
          by in-context 10 1 auto lemma-R-T0⁻¹
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • ε
          by in-context 12 1 auto lemma-R-T1⁻¹
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • ε
          by general-assoc auto
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • ε
          by in-context 20 1 auto lemma-R-T0⁻¹
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • ε
          by in-context 22 1 auto lemma-R-T1⁻¹
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • ε
          by general-assoc auto
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • T0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • ε
          by in-context 30 1 auto lemma-R-T0⁻¹
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • T1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • ε
          by in-context 32 1 auto lemma-R-T1⁻¹
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • T0 • CX0 • X0 • ε
          by general-assoc auto
      equals R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • ε
          by in-context 1 2 auto (lemma-R (C.S0⁻¹) (plus , I⊗Z))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • S0⁻¹ • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • ε
          by in-context 2 6 auto (lemma-R (C.S0⁻¹ • C.S1⁻¹ • C.W • C.X0 • C.CX0) (plus , Z⊗I))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S0⁻¹ • S1⁻¹ • W • X0 • CX0 • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • ε
          by in-context 3 8 auto (lemma-R (C.S0⁻¹ • C.S1⁻¹ • C.W • C.X0 • C.CX0 • C.CX0 • C.X0) (plus , Z⊗I))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • S0⁻¹ • S1⁻¹ • W • X0 • CX0 • CX0 • X0 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • ε
          by clifford-tactic 4 8 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • S0 • S0 • S1 • S1 • S1 • W • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • ε
          by in-context 4 7 auto (lemma-R (C.S0 • C.S0 • C.S1 • C.S1 • C.S1 • C.W) (plus , I⊗Z))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • S0 • S0 • S1 • S1 • S1 • W • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • ε
          by clifford-tactic 5 10 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • W ^ 6 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • ε
          by in-context 5 9 auto (lemma-R (C.H0 • C.CZ • C.S0 • C.S0 • C.H0 • C.S0 • C.S0 • C.W ^ 6) (plus , Z⊗I))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • H0 • CZ • S0 • S0 • H0 • S0 • S0 • W ^ 6 • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • ε
          by clifford-tactic 6 10 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S0 • S0 • S1 • S1 • W ^ 2 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • ε
          by in-context 6 6 auto (lemma-R (C.S0 • C.S0 • C.S1 • C.S1 • C.W ^ 2) (plus , Z⊗I))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • S0 • S0 • S1 • S1 • W ^ 2 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • ε
          by clifford-tactic 8 5 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • S0 • S1 • S1 • W ^ 2 • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • ε
          by in-context 7 5 auto (lemma-R (C.S0 • C.S1 • C.S1 • C.W ^ 2) (plus , I⊗Z))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • S0 • S1 • S1 • W ^ 2 • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • ε
          by in-context 8 9 auto (lemma-R (C.S0 • C.S1 • C.S1 • C.W ^ 2 • C.S1⁻¹ • C.W • C.X0 • C.CX0) (plus , Z⊗I))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S0 • S1 • S1 • W ^ 2 • S1⁻¹ • W • X0 • CX0 • CX0 • X0 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • ε
          by clifford-tactic 11 8 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S0 • S1 • W ^ 3 • R (plus , Z⊗I) • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • ε
          by in-context 9 4 auto (lemma-R (C.S0 • C.S1 • C.W ^ 3) (plus , Z⊗I))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • S0 • S1 • W ^ 3 • S0⁻¹ • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • ε
          by clifford-tactic 10 4 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • S1 • W ^ 3 • R (plus , I⊗Z) • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • ε
          by in-context 10 3 auto (lemma-R (C.S1 • C.W ^ 3) (plus , I⊗Z))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • S1 • W ^ 3 • S1⁻¹ • W • X0 • CX0 • R (plus , Z⊗I) • CX0 • X0 • ε
          by in-context 11 7 auto (lemma-R (C.S1 • C.W ^ 3 • C.S1⁻¹ • C.W • C.X0 • C.CX0) (plus , Z⊗I))
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • S1 • W ^ 3 • S1⁻¹ • W • X0 • CX0 • CX0 • X0 • ε
          by clifford-tactic 12 8 10000 auto
      equals R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 0 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 3 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 2 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 1 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 6 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 5 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 4 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 3 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 2 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 9 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 8 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 7 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 6 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 5 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 4 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , I⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 3 2 auto (symm (tactic-pauli-commute (plus , I⊗Z) (plus , Z⊗I) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 5 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 7 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 6 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 9 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 8 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 7 2 auto (symm (tactic-pauli-commute (plus , Z⊗I) (minus , Z⊗Z) auto))
      equals R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 0 2 auto (lemma-combine plus plus I⊗Z)
      equals Swap • S0 • Swap • R (plus , I⊗Z) • R (plus , I⊗Z) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 3 2 auto (lemma-combine plus plus I⊗Z)
      equals Swap • S0 • Swap • Swap • S0 • Swap • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 6 2 auto (lemma-combine plus plus Z⊗I)
      equals Swap • S0 • Swap • Swap • S0 • Swap • S0 • R (plus , Z⊗I) • R (plus , Z⊗I) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 7 2 auto (lemma-combine plus plus Z⊗I)
      equals Swap • S0 • Swap • Swap • S0 • Swap • S0 • S0 • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 8 2 auto (lemma-combine minus minus Z⊗Z)
      equals Swap • S0 • Swap • Swap • S0 • Swap • S0 • S0 • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • R (minus , Z⊗Z) • R (minus , Z⊗Z) • W ^ 4 • ε
          by in-context 16 2 auto (lemma-combine minus minus Z⊗Z)
      equals Swap • S0 • Swap • Swap • S0 • Swap • S0 • S0 • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • H0 • CZ • H0 • S0⁻¹ • W ^ 2 • H0 • CZ • H0 • W ^ 4 • ε
          by clifford-tactic 0 25 10000 auto
      equals ε




==> anc/Generator.agda <==
-- This module contains the statement of the main theorem. It contains
-- four things:
--
-- * Our generators and relations for 2-qubit Clifford+T circuits,
--   from Figure 1.
--
-- * Greylyn's generators and relations for the monoid U₄(ℤ[1/√2, i]),
--   from Figure 3. These were proven to be sound and complete in
--   Greylyn's thesis. We do not reprove the results of Greylyn's
--   thesis here, but rather we use them as a starting point.
--
-- * A translation from the Clifford+T generators to Greylyn's
--   generators.
--
-- * The statement of the soundness and completeness theorems, namely:
--   an equation is derivable from our Clifford+T axioms if and only
--   if it is derivable from Greylyn's axioms (and therefore, by
--   Greylyn's result, if and only if it is true).
--
-- This module contains the *statement* of the soundness and
-- completeness theorems, to ensure that these theorems do not depend
-- on any definitions other than what is stated or imported here.
--
-- The *proof* of the soundness and completeness theorems require many
-- additional definitions, lemmas, and computations, and is
-- distributed over a large number of files. The final machine-checked
-- proofs can be found in Proof.agda.

open import Equality as Eq using (_==_)
open import Nat

open import Word

module Generator where

-- ----------------------------------------------------------------------
-- * Generators and relations for 2-qubit Clifford+T circuits

module Clifford+T where

  infix 5 Rel

  -- The generators.
  data Generator : Set where
    W-gen : Generator
    H0-gen : Generator
    H1-gen : Generator
    S0-gen : Generator
    S1-gen : Generator
    T0-gen : Generator
    T1-gen : Generator
    CZ-gen : Generator

  -- For convenience, we define a singleton word for each generator.
  W : Word Generator
  W = gen W-gen

  H0 : Word Generator
  H0 = gen H0-gen

  H1 : Word Generator
  H1 = gen H1-gen

  S0 : Word Generator
  S0 = gen S0-gen

  S1 : Word Generator
  S1 = gen S1-gen

  T0 : Word Generator
  T0 = gen T0-gen

  T1 : Word Generator
  T1 = gen T1-gen

  CZ : Word Generator
  CZ = gen CZ-gen

  -- For added convenience, we also define abbreviations for X0 and X1,
  -- various inverses, and controlled gates.
  X0 : Word Generator
  X0 = H0 • S0 • S0 • H0

  X1 : Word Generator
  X1 = H1 • S1 • S1 • H1

  W⁻¹ : Word Generator
  W⁻¹ = W ^ 7

  T0⁻¹ : Word Generator
  T0⁻¹ = T0 ^ 7

  T1⁻¹ : Word Generator
  T1⁻¹ = T1 ^ 7

  S0⁻¹ : Word Generator
  S0⁻¹ = S0 ^ 3

  S1⁻¹ : Word Generator
  S1⁻¹ = S1 ^ 3

  -- Controlled X0-gate.
  CX0 : Word Generator
  CX0 = H0 • CZ • H0

  -- Controlled X1-gate.
  CX1 : Word Generator
  CX1 = H1 • CZ • H1

  -- Controlled H0-gate.
  CH0 : Word Generator
  CH0 = S0 • H0 • T0 • CX0 • T0⁻¹ • H0 • S0⁻¹

  -- Controlled H1-gate.
  CH1 : Word Generator
  CH1 = S1 • H1 • T1 • CX1 • T1⁻¹ • H1 • S1⁻¹

  -- The swap gate.
  Swap : Word Generator
  Swap = H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0

  -- The relations from Figure 1.
  data Rel : Context Generator where
    
    -- (a) Monoidal relations:
    comm-W : ∀ g -> W • gen g === gen g • W ∈ Rel
    comm-H0-H1 : H0 • H1 === H1 • H0 ∈ Rel
    comm-H0-S1 : H0 • S1 === S1 • H0 ∈ Rel
    comm-H0-T1 : H0 • T1 === T1 • H0 ∈ Rel
    comm-S0-H1 : S0 • H1 === H1 • S0 ∈ Rel
    comm-S0-S1 : S0 • S1 === S1 • S0 ∈ Rel
    comm-S0-T1 : S0 • T1 === T1 • S0 ∈ Rel
    comm-T0-H1 : T0 • H1 === H1 • T0 ∈ Rel
    comm-T0-S1 : T0 • S1 === S1 • T0 ∈ Rel
    comm-T0-T1 : T0 • T1 === T1 • T0 ∈ Rel

    -- (b) Order of Clifford group elements:
    order-W : W ^ 8 === ε ∈ Rel
    order-H0 : H0 ^ 2 === ε ∈ Rel
    order-H1 : H1 ^ 2 === ε ∈ Rel
    order-S0 : S0 ^ 4 === ε ∈ Rel
    order-S1 : S1 ^ 4 === ε ∈ Rel
    order-S0H0 : (S0 • H0) ^ 3 === W ∈ Rel
    order-S1H1 : (S1 • H1) ^ 3 === W ∈ Rel
    order-CZ : CZ ^ 2 === ε ∈ Rel

    -- (c) Remaining Clifford relations:
    comm-S0-CZ : S0 • CZ === CZ • S0 ∈ Rel
    comm-S1-CZ : S1 • CZ === CZ • S1 ∈ Rel
    rel-X0-CZ : X0 • CZ === CZ • S1 • S1 • X0 ∈ Rel
    rel-X1-CZ : X1 • CZ === CZ • S0 • S0 • X1 ∈ Rel
    rel-CZ-H0-CZ : CZ • H0 • CZ === S0 • H0 • CZ • S0 • H0 • S0 • S1 • W⁻¹ ∈ Rel
    rel-CZ-H1-CZ : CZ • H1 • CZ === S1 • H1 • CZ • S1 • H1 • S1 • S0 • W⁻¹ ∈ Rel

    -- (d) "Obvious" relations involving T:
    square-T0 : T0 ^ 2 === S0 ∈ Rel
    square-T1 : T1 ^ 2 === S1 ∈ Rel
    lemma-order-T0X0 : (T0 • X0) ^ 2 === W ∈ Rel
    lemma-order-T1X1 : (T1 • X1) ^ 2 === W ∈ Rel
    comm-T0-CZ : T0 • CZ === CZ • T0 ∈ Rel
    -- Note: comm-T1-CZ is derivable; see lemma-comm-T1-CZ.
    swap-T0 : H1 • CZ • H0 • H1 • CZ • H0 • T0 === T1 • H1 • CZ • H0 • H1 • CZ • H0 ∈ Rel

    -- (e) "Non-obvious" relations involving T:
    rel-A : CX1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ === T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • CX1 ∈ Rel
    rel-B : CX1 • T1 • H1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • H1 • T1⁻¹ === T1 • H1 • T1 • H1 • T1⁻¹ • CX1 • X1 • T1 • H1 • T1⁻¹ • H1 • T1⁻¹ • CX1 ∈ Rel
    rel-C : CH1 • H1 • T1 • CH1 • CH0 • H0 • T0 • CH0 === CH0 • H0 • T0 • CH0 • CH1 • H1 • T1 • CH1 ∈ Rel

-- ----------------------------------------------------------------------
-- * Generators and relations for U₄(Z[1/√2, i]) from Greylyn's thesis

module Greylyn where

  -- Indices range from 0 to 3.
  data Index : Set where
    ₀ : Index
    ₁ : Index
    ₂ : Index
    ₃ : Index

  -- The less-than relation on indices.
  data Less : Index -> Index -> Set where
    ₀₁ : Less ₀ ₁
    ₀₂ : Less ₀ ₂
    ₀₃ : Less ₀ ₃
    ₁₂ : Less ₁ ₂
    ₁₃ : Less ₁ ₃
    ₂₃ : Less ₂ ₃

  -- The not-equal relation on indices.
  data Neq : Index -> Index -> Set where
    ₀₁ : Neq ₀ ₁
    ₀₂ : Neq ₀ ₂
    ₀₃ : Neq ₀ ₃
    ₁₂ : Neq ₁ ₂
    ₁₃ : Neq ₁ ₃
    ₂₃ : Neq ₂ ₃
    ₁₀ : Neq ₁ ₀
    ₂₀ : Neq ₂ ₀
    ₃₀ : Neq ₃ ₀
    ₂₁ : Neq ₂ ₁
    ₃₁ : Neq ₃ ₁
    ₃₂ : Neq ₃ ₂

  -- Greylyn's generators.
  data Generator : Set where
    ω-gen : (j : Index) -> Generator
    X-gen : ∀ {j k} -> (jk : Less j k) -> Generator
    H-gen : ∀ {j k} -> (jk : Less j k) -> Generator

  -- For convenience, we define a singleton word for every generator.
  ω : (j : Index) -> Word Generator
  ω j = gen (ω-gen j)

  X : ∀ {j k} (jk : Less j k) -> Word Generator
  X jk = gen (X-gen jk)

  H : ∀ {j k} (jk : Less j k) -> Word Generator
  H jk = gen (H-gen jk)

  -- Greylyn's relations.
  data Rel : Context Generator where
  
    -- (a) Order of generators:
    [1] : ∀ {j} -> ω j ^ 8 === ε ∈ Rel
    [2] : ∀ {j k} {jk : Less j k} -> H jk ^ 2 === ε ∈ Rel
    [3] : ∀ {j k} {jk : Less j k} -> X jk ^ 2 === ε ∈ Rel

    -- (b) Disjoint generators commute:
    [4] : ∀ {j k} -> {jk : Neq j k} -> ω j • ω k === ω k • ω j ∈ Rel
    [5] : ∀ {j k l} {jk : Less j k} -> {lj : Neq l j} -> {lk : Neq l k} -> ω l • H jk === H jk • ω l ∈ Rel
    [6] : ∀ {j k l} {jk : Less j k} -> {lj : Neq l j} -> {lk : Neq l k} -> ω l • X jk === X jk • ω l ∈ Rel
    [7] : ∀ {j k l t} {jk : Less j k} {lt : Less l t} -> {lj : Neq l j} -> {lk : Neq l k} -> {tj : Neq t j} -> {tk : Neq t k} -> H jk • H lt === H lt • H jk ∈ Rel
    [8] : ∀ {j k l t} {jk : Less j k} {lt : Less l t} -> {lj : Neq l j} -> {lk : Neq l k} -> {tj : Neq t j} -> {tk : Neq t k} -> H jk • X lt === X lt • H jk ∈ Rel
    [9] : ∀ {j k l t} {jk : Less j k} {lt : Less l t} -> {lj : Neq l j} -> {lk : Neq l k} -> {tj : Neq t j} -> {tk : Neq t k} -> X jk • X lt === X lt • X jk ∈ Rel

    -- (c) X permutes indices:
    [10] : ∀ {j k} {jk : Less j k} -> X jk • ω k === ω j • X jk ∈ Rel
    [11] : ∀ {j k} {jk : Less j k} -> X jk • ω j === ω k • X jk ∈ Rel
    [12] : ∀ {j k l} {jk : Less j k} {kl : Less k l} {jl : Less j l} -> X jk • X jl === X kl • X jk ∈ Rel
    [13] : ∀ {j k l} {jk : Less j k} {lk : Less l k} {lj : Less l j} -> X jk • X lj === X lk • X jk ∈ Rel
    [14] : ∀ {j k l} {jk : Less j k} {kl : Less k l} {jl : Less j l} -> X jk • H jl === H kl • X jk ∈ Rel
    [15] : ∀ {j k l} {jk : Less j k} {lk : Less l k} {lj : Less l j} -> X jk • H lj === H lk • X jk ∈ Rel

    -- (d) ω[j]ω[k] is diagonal:
    [16] : ∀ {j k} {jk : Less j k} -> ω j • ω k • X jk === X jk • ω j • ω k ∈ Rel
    [17] : ∀ {j k} {jk : Less j k} -> ω j • ω k • H jk === H jk • ω j • ω k ∈ Rel

    -- (e) Relations for H:
    [18] : ∀ {j k} {jk : Less j k} -> H jk • X jk === ω k ^ 4 • H jk ∈ Rel
    [19] : ∀ {j k} {jk : Less j k} -> H jk • ω j ^ 2 • H jk === ω j ^ 6 • H jk • ω j ^ 3 • ω k ^ 5 ∈ Rel
    [20] : ∀ {j k l t} {jk : Less j k} {kl : Less k l} {lt : Less l t} {jl : Less j l} {kt : Less k t} -> H jk • H lt • H jl • H kt === H jl • H kt • H jk • H lt ∈ Rel

-- ----------------------------------------------------------------------
-- * Translation from Clifford+T generators to Greylyn generators

open Greylyn 
open Clifford+T

f : Clifford+T.Generator -> Word Greylyn.Generator
f W-gen = ω ₀ • ω ₁ • ω ₂ • ω ₃
f H0-gen = H ₁₃ • H ₀₂
f H1-gen = H ₂₃ • H ₀₁
f S0-gen = ω ₂ ^ 2 • ω ₃ ^ 2
f S1-gen = ω ₁ ^ 2 • ω ₃ ^ 2
f T0-gen = ω ₂ • ω ₃
f T1-gen = ω ₁ • ω ₃
f CZ-gen = ω ₃ ^ 4

-- ----------------------------------------------------------------------
-- * Statement of soundness and completeness.

-- The proofs follow later, but we give the statements here, to ensure
-- they only depend on the definitions already given.

soundness-property : Set
soundness-property = ∀ {w v} -> Clifford+T.Rel ⊢ w === v -> Greylyn.Rel ⊢ (f *) w === (f *) v

completeness-property : Set
completeness-property = ∀ {w v} -> Greylyn.Rel ⊢ (f *) w === (f *) v -> Clifford+T.Rel ⊢ w === v


==> anc/Greylyn-Lemmas.agda <==
-- This module provides some automation for Greylyn's relations on 1-
-- and 2-level operators. Specifically, it defines a tactic
-- rewrite-twolevel for proving the equality of words in Greylyn's
-- generators. The tactic is not complete, i.e., it may fail to prove
-- some true relations. However, it takes care of most of the
-- "obvious" relations. Whatever cannot be proved by this tactic must
-- be proved by hand.

open import Boolean
open import Proposition
open import Equality as Eq using (auto)
open import Decidable
open import Nat
open import Maybe
open import List

open import Word
open import Generator

open import Word-Lemmas
open import Word-Tactics

module Greylyn-Lemmas where

open Rewriting

-- ----------------------------------------------------------------------
-- * Data required for applying monoid tactics to Greylyn generators

module Greylyn-Data where

  -- Here, we provide some basic data about which 1- and 2-level
  -- generators commute, an ordering on the generators, and
  -- information about their inverses. This is then used to
  -- instantiate various tactics.

  open Monoid-Equational
  open Associative
  open Greylyn

  -- Convert an index to a natural number.
  nat-of-index : Index -> Nat
  nat-of-index ₀ = 0
  nat-of-index ₁ = 1
  nat-of-index ₂ = 2
  nat-of-index ₃ = 3

  infix 8 _!=?_

  -- A decidable not-equal relation on indices.
  _!=?_ : (j k : Index) -> Maybe (Neq j k)
  ₀ !=? ₁ = Just ₀₁
  ₀ !=? ₂ = Just ₀₂
  ₀ !=? ₃ = Just ₀₃
  ₁ !=? ₂ = Just ₁₂
  ₁ !=? ₃ = Just ₁₃
  ₂ !=? ₃ = Just ₂₃
  ₁ !=? ₀ = Just ₁₀
  ₂ !=? ₀ = Just ₂₀
  ₃ !=? ₀ = Just ₃₀
  ₂ !=? ₁ = Just ₂₁
  ₃ !=? ₁ = Just ₃₁
  ₃ !=? ₂ = Just ₃₂
  _ !=? _ = Nothing

  -- Information on the commutativity of generators.
  comm : (x y : Generator) -> Maybe (commutes Greylyn.Rel x y)
  comm (ω-gen j) (ω-gen k) with j !=? k
  ... | Nothing = Nothing
  ... | Just jk = Just (axiom ([4] {jk = jk}))
  comm (ω-gen l) (H-gen {j} {k} jk) with l !=? j | l !=? k
  ... | Nothing | _ = Nothing
  ... | _ | Nothing = Nothing
  ... | Just lj | Just lk = Just (axiom ([5] {lj = lj} {lk = lk}))
  comm (ω-gen l) (X-gen {j} {k} jk) with l !=? j | l !=? k
  ... | Nothing | _ = Nothing
  ... | _ | Nothing = Nothing
  ... | Just lj | Just lk = Just (axiom ([6] {lj = lj} {lk = lk}))
  comm (H-gen {j} {k} jk) (ω-gen l) with l !=? j | l !=? k
  ... | Nothing | _ = Nothing
  ... | _ | Nothing = Nothing
  ... | Just lj | Just lk = Just (axiom ([5] {lj = lj} {lk = lk}) reversed)
  comm (H-gen {j} {k} jk) (H-gen {l} {t} lt) with l !=? j | l !=? k | t !=? j | t !=? k
  ... | Nothing | _ | _ | _ = Nothing
  ... | _ | Nothing | _ | _ = Nothing
  ... | _ | _ | Nothing | _ = Nothing
  ... | _ | _ | _ | Nothing = Nothing
  ... | Just lj | Just lk | Just tj | Just tk = Just (axiom ([7] {lj = lj} {lk = lk} {tj = tj} {tk = tk}))
  comm (H-gen {j} {k} jk) (X-gen {l} {t} lt) with l !=? j | l !=? k | t !=? j | t !=? k
  ... | Nothing | _ | _ | _ = Nothing
  ... | _ | Nothing | _ | _ = Nothing
  ... | _ | _ | Nothing | _ = Nothing
  ... | _ | _ | _ | Nothing = Nothing
  ... | Just lj | Just lk | Just tj | Just tk = Just (axiom ([8] {lj = lj} {lk = lk} {tj = tj} {tk = tk}))
  comm (X-gen {j} {k} jk) (ω-gen l) with l !=? j | l !=? k
  ... | Nothing | _ = Nothing
  ... | _ | Nothing = Nothing
  ... | Just lj | Just lk = Just (axiom ([6] {lj = lj} {lk = lk}) reversed)
  comm (X-gen {l} {t} lt) (H-gen {j} {k} jk) with l !=? j | l !=? k | t !=? j | t !=? k
  ... | Nothing | _ | _ | _ = Nothing
  ... | _ | Nothing | _ | _ = Nothing
  ... | _ | _ | Nothing | _ = Nothing
  ... | _ | _ | _ | Nothing = Nothing
  ... | Just lj | Just lk | Just tj | Just tk = Just (axiom ([8] {lj = lj} {lk = lk} {tj = tj} {tk = tk}) reversed)
  comm (X-gen {j} {k} jk) (X-gen {l} {t} lt) with l !=? j | l !=? k | t !=? j | t !=? k
  ... | Nothing | _ | _ | _ = Nothing
  ... | _ | Nothing | _ | _ = Nothing
  ... | _ | _ | Nothing | _ = Nothing
  ... | _ | _ | _ | Nothing = Nothing
  ... | Just lj | Just lk | Just tj | Just tk = Just (axiom ([9] {lj = lj} {lk = lk} {tj = tj} {tk = tk}))

  -- We rank the generators to induce an order on them.
  rank : Greylyn.Generator -> Nat
  rank (ω-gen j) = 1 + 9 * (nat-of-index j)
  rank (X-gen {j} {k} jk) = 2 + 3 * (nat-of-index k) + 9 * (nat-of-index j)
  rank (H-gen {j} {k} jk) = 0 + 3 * (nat-of-index k) + 9 * (nat-of-index j)

  -- An ordering of the generators.
  less : Greylyn.Generator -> Greylyn.Generator -> Boolean
  less g h = boolean-of-decidable (rank g <=? rank h)

  -- Information about the inverses of the generators.
  group-like : Grouplike Greylyn.Rel
  group-like (ω-gen j) = (ω j ^ 7 , up-to-assoc auto (axiom ([1] {j})))
  group-like (X-gen jk) = (X jk , axiom [3])
  group-like (H-gen jk) = (H jk , axiom [2])

-- Now we instantiate various modules with this information, to obtain
-- lemmas and tactics:

module Commuting-Greylyn = Commuting Greylyn.Generator Greylyn.Rel Greylyn-Data.comm Greylyn-Data.less
module Inverse-Greylyn = Inverse Greylyn.Generator Greylyn.Rel Greylyn-Data.group-like

-- ----------------------------------------------------------------------
-- * Rewrite rules for order of generators

module Greylyn-Step-Order where

  -- Here, we provide a rewrite rule for reducing powers of
  -- generators. This is helpful in defining the more general rewrite
  -- system below.

  open InContext
  open Greylyn

  -- Step function: Rewrite powers of generators modulo their order.
  step : Step-Function Generator Greylyn.Rel
  step (ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: t) = Just (t , at-head (axiom [1]))
  step (ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: t) = Just (t , at-head (axiom [1]))
  step (ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: t) = Just (t , at-head (axiom [1]))
  step (ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: t) = Just (t , at-head (axiom [1]))
  
  step (H-gen ₀₁ :: H-gen ₀₁ :: t) = Just (t , at-head (axiom [2]))
  step (H-gen ₀₂ :: H-gen ₀₂ :: t) = Just (t , at-head (axiom [2]))
  step (H-gen ₀₃ :: H-gen ₀₃ :: t) = Just (t , at-head (axiom [2]))
  step (H-gen ₁₂ :: H-gen ₁₂ :: t) = Just (t , at-head (axiom [2]))
  step (H-gen ₁₃ :: H-gen ₁₃ :: t) = Just (t , at-head (axiom [2]))
  step (H-gen ₂₃ :: H-gen ₂₃ :: t) = Just (t , at-head (axiom [2]))

  step (X-gen ₀₁ :: X-gen ₀₁ :: t) = Just (t , at-head (axiom [3]))
  step (X-gen ₀₂ :: X-gen ₀₂ :: t) = Just (t , at-head (axiom [3]))
  step (X-gen ₀₃ :: X-gen ₀₃ :: t) = Just (t , at-head (axiom [3]))
  step (X-gen ₁₂ :: X-gen ₁₂ :: t) = Just (t , at-head (axiom [3]))
  step (X-gen ₁₃ :: X-gen ₁₃ :: t) = Just (t , at-head (axiom [3]))
  step (X-gen ₂₃ :: X-gen ₂₃ :: t) = Just (t , at-head (axiom [3]))

  step _ = Nothing

module Greylyn-Rewrite-Order = Step-With-Standardization (step-cong Greylyn-Step-Order.step) Commuting-Greylyn.comm-canonical Commuting-Greylyn.lemma-comm-canonical renaming (general-rewrite to rewrite-order)

-- ----------------------------------------------------------------------
-- * A set of rewrite rules for 2-level Greylyn operators

module Greylyn-Step-Twolevel where

  open Monoid-Equational
  open Monoid-Lemmas
  open Associative
  open InContext
  open Greylyn

  -- ----------------------------------------------------------------------
  -- * Lemmas

  -- We prove various lemmas that are needed to justify the
  -- correctness of the rewrite relation below. Most of these lemmas
  -- have little intuitive value; they are basically just what is
  -- needed to make the rewriting work.

  -- A trivial lemma about indices: j < k implies j != k.
  lemma-less : ∀ {j k} -> Less j k -> Neq j k
  lemma-less ₀₁ = ₀₁
  lemma-less ₀₂ = ₀₂
  lemma-less ₀₃ = ₀₃
  lemma-less ₁₂ = ₁₂
  lemma-less ₁₃ = ₁₃
  lemma-less ₂₃ = ₂₃

  -- This lemma essentially states that -ZH = -HX, using the 1- and
  -- 2-level generators.
  lemma-ωj-ωj-ωj-ωj-Hjk : ∀ {j} {k} {jk : Less j k} -> Greylyn.Rel ⊢ ω j ^ 4 • H jk === H jk • ω j ^ 4 • ω k ^ 4 • X jk
  lemma-ωj-ωj-ωj-ωj-Hjk {j} {k} {jk} =
      equational ω j ^ 4 • H jk
              by general-assoc auto
          equals ω j ^ 4 • ε • H jk
              by right left axiom [1] reversed
          equals ω j ^ 4 • ω k ^ 8 • H jk
              by general-assoc auto
          equals (ω j ^ 4 • ω k ^ 4) • ω k ^ 4 • H jk
              by left lemma-comm-powers 4 4 comm
          equals (ω k ^ 4 • ω j ^ 4) • ω k ^ 4 • H jk
              by general-assoc auto
          equals ω k ^ 4 • ((ω j ^ 4 • ω k ^ 4) • H jk)
              by right left lemma-product-power 4 comm reversed
          equals ω k ^ 4 • ((ω j • ω k) ^ 4 • H jk)
              by right lemma-comm-powers 4 1 (trans assoc (axiom [17]))
          equals ω k ^ 4 • (H jk • (ω j • ω k) ^ 4)
              by general-assoc auto
          equals (ω k ^ 4 • H jk) • (ω j • ω k) ^ 4
              by left axiom [18] reversed
          equals (H jk • X jk) • (ω j • ω k) ^ 4
              by general-assoc auto
          equals H jk • (X jk • (ω j • ω k) ^ 4)
              by right lemma-comm-powers 4 1 (trans assoc (axiom [16])) reversed
          equals H jk • ((ω j • ω k) ^ 4 • X jk)
              by right left lemma-product-power 4 comm
          equals H jk • ((ω j ^ 4 • ω k ^ 4) • X jk)
              by general-assoc auto
          equals H jk • ω j ^ 4 • ω k ^ 4 • X jk
    where
      comm : Greylyn.Rel ⊢ ω j • ω k === ω k • ω j
      comm = axiom ([4] {jk = lemma-less jk})

  -- A lemma about ω and H.
  lemma-ωk-Hjk : ∀ {j} {k} {jk : Less j k} -> Greylyn.Rel ⊢ ω k • H jk === ω j ^ 3 • H jk • ω j ^ 5 • ω k ^ 5 • X jk
  lemma-ωk-Hjk {j} {k} {jk} =
      equational ω k • H jk  
              by general-assoc auto
          equals ε • ω k • H jk
              by left axiom [1] reversed
          equals ω j ^ 8 • ω k • H jk
              by general-assoc auto
          equals ω j ^ 7 • (ω j • ω k • H jk)
              by right (axiom [17])
          equals ω j ^ 7 • (H jk • ω j • ω k)
              by general-assoc auto
          equals ω j ^ 3 • (ω j ^ 4 • H jk) • (ω j • ω k)
              by right left lemma-ωj-ωj-ωj-ωj-Hjk
          equals ω j ^ 3 • (H jk • ω j ^ 4 • ω k ^ 4 • X jk) • (ω j • ω k)
              by general-assoc auto
          equals (ω j ^ 3 • H jk • ω j ^ 4 • ω k ^ 4) • (X jk • ω j • ω k)
              by right axiom [16] reversed
          equals (ω j ^ 3 • H jk • ω j ^ 4 • ω k ^ 4) • (ω j • ω k • X jk)
              by general-assoc auto
          equals (ω j ^ 3 • H jk • ω j ^ 4) • (ω k ^ 4 • ω j) • (ω k • X jk)
              by right left lemma-comm-powers 1 4 comm reversed
          equals (ω j ^ 3 • H jk • ω j ^ 4) • (ω j • ω k ^ 4) • (ω k • X jk)
              by general-assoc auto
          equals ω j ^ 3 • H jk • ω j ^ 5 • ω k ^ 5 • X jk
    where
      comm : Greylyn.Rel ⊢ ω j • ω k === ω k • ω j
      comm = axiom ([4] {jk = lemma-less jk})

  -- Another lemma about ω and H.
  lemma-ωk-ωk-Hjk : ∀ {j} {k} {jk : Less j k} -> Greylyn.Rel ⊢ ω k ^ 2 • H jk === ω j ^ 2 • H jk • ω j ^ 6 • ω k ^ 6 • X jk
  lemma-ωk-ωk-Hjk {j} {k} {jk} =
      equational ω k ^ 2 • H jk
              by general-assoc auto
          equals ε • ω k ^ 2 • H jk
              by left axiom [1] reversed
          equals ω j ^ 8 • ω k ^ 2 • H jk
              by general-assoc auto
          equals ω j ^ 6 • ((ω j ^ 2 • ω k ^ 2) • H jk)
              by right left lemma-product-power 2 comm reversed
          equals ω j ^ 6 • ((ω j • ω k) ^ 2 • H jk)
              by right lemma-comm-powers 2 1 (trans assoc (axiom [17]))
          equals ω j ^ 6 • (H jk • (ω j • ω k) ^ 2)
              by general-assoc auto
          equals ω j ^ 2 • (ω j ^ 4 • H jk) • (ω j • ω k) ^ 2
              by right left lemma-ωj-ωj-ωj-ωj-Hjk
          equals ω j ^ 2 • (H jk • ω j ^ 4 • ω k ^ 4 • X jk) • (ω j • ω k) ^ 2
              by general-assoc auto
          equals (ω j ^ 2 • H jk • ω j ^ 4 • ω k ^ 4) • (X jk • (ω j • ω k) ^ 2)
              by right lemma-comm-powers 2 1 (trans assoc (axiom [16])) reversed
          equals (ω j ^ 2 • H jk • ω j ^ 4 • ω k ^ 4) • ((ω j • ω k) ^ 2 • X jk)
              by right left lemma-product-power 2 comm
          equals (ω j ^ 2 • H jk • ω j ^ 4 • ω k ^ 4) • ((ω j ^ 2 • ω k ^ 2) • X jk)
              by general-assoc auto
          equals (ω j ^ 2 • H jk • ω j ^ 4) • (ω k ^ 4 • ω j ^ 2) • (ω k ^ 2 • X jk)
              by right left lemma-comm-powers 2 4 comm reversed
          equals (ω j ^ 2 • H jk • ω j ^ 4) • (ω j ^ 2 • ω k ^ 4) • (ω k ^ 2 • X jk)
              by general-assoc auto
          equals ω j ^ 2 • H jk • ω j ^ 6 • ω k ^ 6 • X jk
    where
      comm : Greylyn.Rel ⊢ ω j • ω k === ω k • ω j
      comm = axiom ([4] {jk = lemma-less jk})

  -- Another lemma about ω and H.
  lemma-ωk-ωk-ωk-Hjk : ∀ {j} {k} {jk : Less j k} -> Greylyn.Rel ⊢ ω k ^ 3 • H jk === ω j • H jk • ω j ^ 7 • ω k ^ 7 • X jk
  lemma-ωk-ωk-ωk-Hjk {j} {k} {jk} =
      equational ω k ^ 3 • H jk
              by general-assoc auto
          equals ε • ω k ^ 3 • H jk
              by left axiom [1] reversed
          equals ω j ^ 8 • ω k ^ 3 • H jk
              by general-assoc auto
          equals ω j ^ 5 • ((ω j ^ 3 • ω k ^ 3) • H jk)
              by right left lemma-product-power 3 comm reversed
          equals ω j ^ 5 • ((ω j • ω k) ^ 3 • H jk)
              by right lemma-comm-powers 3 1 (trans assoc (axiom [17]))
          equals ω j ^ 5 • (H jk • (ω j • ω k) ^ 3)
              by general-assoc auto
          equals ω j • (ω j ^ 4 • H jk) • (ω j • ω k) ^ 3
              by right left lemma-ωj-ωj-ωj-ωj-Hjk
          equals ω j • (H jk • ω j ^ 4 • ω k ^ 4 • X jk) • (ω j • ω k) ^ 3
              by general-assoc auto
          equals (ω j • H jk • ω j ^ 4 • ω k ^ 4) • (X jk • (ω j • ω k) ^ 3)
              by right lemma-comm-powers 3 1 (trans assoc (axiom [16])) reversed
          equals (ω j • H jk • ω j ^ 4 • ω k ^ 4) • ((ω j • ω k) ^ 3 • X jk)
              by right left lemma-product-power 3 comm
          equals (ω j • H jk • ω j ^ 4 • ω k ^ 4) • ((ω j ^ 3 • ω k ^ 3) • X jk)
              by general-assoc auto
          equals (ω j • H jk • ω j ^ 4) • (ω k ^ 4 • ω j ^ 3) • (ω k ^ 3 • X jk)
              by right left lemma-comm-powers 3 4 comm reversed
          equals (ω j • H jk • ω j ^ 4) • (ω j ^ 3 • ω k ^ 4) • (ω k ^ 3 • X jk)
              by general-assoc auto
          equals ω j • H jk • ω j ^ 7 • ω k ^ 7 • X jk
    where
      comm : Greylyn.Rel ⊢ ω j • ω k === ω k • ω j
      comm = axiom ([4] {jk = lemma-less jk})

  -- This lemma essentially states that ZH = HX, using the 1- and
  -- 2-level generators.
  lemma-ωk-ωk-ωk-ωk-Hjk : ∀ {j} {k} {jk : Less j k} -> Greylyn.Rel ⊢ ω k ^ 4 • H jk === H jk • X jk
  lemma-ωk-ωk-ωk-ωk-Hjk {j} {k} {jk} =
      equational ω k ^ 4 • H jk
              by axiom [18] reversed
          equals H jk • X jk

  -- Another lemma about ω and H.
  lemma-Hjk-ωj-ωj-Hjk : ∀ {j} {k} {jk : Less j k} -> Greylyn.Rel ⊢ H jk • ω j • ω j • H jk === ω j ^ 2 • H jk • ω j • ω k ^ 7 • X jk
  lemma-Hjk-ωj-ωj-Hjk {j} {k} {jk} =
      equational H jk • ω j • ω j • H jk
              by general-assoc auto
          equals H jk • ω j ^ 2 • H jk
              by axiom [19]
          equals ω j ^ 6 • H jk • ω j ^ 3 • ω k ^ 5
              by general-assoc auto
          equals ω j ^ 2 • (ω j ^ 4 • H jk) • (ω j ^ 3 • ω k ^ 5)
              by right left lemma-ωj-ωj-ωj-ωj-Hjk
          equals ω j ^ 2 • (H jk • ω j ^ 4 • ω k ^ 4 • X jk) • (ω j ^ 3 • ω k ^ 5)
              by general-assoc auto
          equals (ω j ^ 2 • H jk • ω j ^ 4 • ω k ^ 4) • (X jk • ω j ^ 3) • ω k ^ 5
              by right left lemma-comm-power 3 (axiom [11])
          equals (ω j ^ 2 • H jk • ω j ^ 4 • ω k ^ 4) • (ω k ^ 3 • X jk) • ω k ^ 5
              by general-assoc auto
          equals (ω j ^ 2 • H jk • ω j ^ 4 • ω k ^ 7) • (X jk • ω k ^ 5)
              by right lemma-comm-power 5 (axiom [10])
          equals (ω j ^ 2 • H jk • ω j ^ 4 • ω k ^ 7) • (ω j ^ 5 • X jk)
              by general-assoc auto
          equals (ω j ^ 2 • H jk • ω j ^ 4) • (ω k ^ 7 • ω j ^ 5) • X jk
              by right left lemma-comm-powers 5 7 comm reversed
          equals (ω j ^ 2 • H jk • ω j ^ 4) • (ω j ^ 5 • ω k ^ 7) • X jk
              by general-assoc auto
          equals (ω j ^ 2 • H jk) • ω j ^ 8 • (ω j • ω k ^ 7 • X jk)
              by right left axiom [1]
          equals (ω j ^ 2 • H jk) • ε • (ω j • ω k ^ 7 • X jk)
              by general-assoc auto
          equals ω j ^ 2 • H jk • ω j • ω k ^ 7 • X jk
    where
      comm : Greylyn.Rel ⊢ ω j • ω k === ω k • ω j
      comm = axiom ([4] {jk = lemma-less jk})

  open Inverse-Greylyn

  -- This lemma essentially states that XH = HZ, using the 1- and
  -- 2-level generators.
  lemma-Xjk-Hjk : ∀ {j} {k} {jk : Less j k} -> Greylyn.Rel ⊢ X jk • H jk === H jk • ω k ^ 4
  lemma-Xjk-Hjk {j} {k} {jk} =
      equational X jk • H jk
              by general-assoc auto
          equals ε • (X jk • H jk)
              by left axiom [2] reversed
          equals (H jk • H jk) • (X jk • H jk)
              by general-assoc auto
          equals H jk • (H jk • X jk) • H jk
              by right left axiom [18]
          equals H jk • (ω k ^ 4 • H jk) • H jk
              by general-assoc auto
          equals (H jk • ω k ^ 4) • (H jk • H jk)
              by right axiom [2]
          equals (H jk • ω k ^ 4) • ε
              by general-assoc auto
          equals H jk • ω k ^ 4

  -- ----------------------------------------------------------------------
  -- * The rewrite system for Greylyn's relations.

  -- We define a rewrite system. The basic idea is to reduce the
  -- number of H-generators as much as possible, and otherwise to move
  -- them as far as possible to the left. The details don't matter
  -- that much, as long as the rewrite system "works", i.e., it is
  -- sound (which is proved here) and it proves all the relations we
  -- need (in Soundness.agda).

  step : Step-Function Greylyn.Generator Greylyn.Rel
  
  step (ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: H-gen ₀₁ :: t) = Just (H-gen ₀₁ :: X-gen ₀₁ :: t , at-head lemma-ωk-ωk-ωk-ωk-Hjk)
  step (ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: H-gen ₀₂ :: t) = Just (H-gen ₀₂ :: X-gen ₀₂ :: t , at-head lemma-ωk-ωk-ωk-ωk-Hjk)
  step (ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: H-gen ₀₃ :: t) = Just (H-gen ₀₃ :: X-gen ₀₃ :: t , at-head lemma-ωk-ωk-ωk-ωk-Hjk)
  step (ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: H-gen ₁₂ :: t) = Just (H-gen ₁₂ :: X-gen ₁₂ :: t , at-head lemma-ωk-ωk-ωk-ωk-Hjk)
  step (ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: H-gen ₁₃ :: t) = Just (H-gen ₁₃ :: X-gen ₁₃ :: t , at-head lemma-ωk-ωk-ωk-ωk-Hjk)
  step (ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: H-gen ₂₃ :: t) = Just (H-gen ₂₃ :: X-gen ₂₃ :: t , at-head lemma-ωk-ωk-ωk-ωk-Hjk)

  step (ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: H-gen ₀₁ :: t) = Just (ω-gen ₀ :: H-gen ₀₁ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: X-gen ₀₁ :: t , at-head lemma-ωk-ωk-ωk-Hjk)
  step (ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: H-gen ₀₂ :: t) = Just (ω-gen ₀ :: H-gen ₀₂ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: X-gen ₀₂ :: t , at-head lemma-ωk-ωk-ωk-Hjk)
  step (ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: H-gen ₀₃ :: t) = Just (ω-gen ₀ :: H-gen ₀₃ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: X-gen ₀₃ :: t , at-head lemma-ωk-ωk-ωk-Hjk)
  step (ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: H-gen ₁₂ :: t) = Just (ω-gen ₁ :: H-gen ₁₂ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: X-gen ₁₂ :: t , at-head lemma-ωk-ωk-ωk-Hjk)
  step (ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: H-gen ₁₃ :: t) = Just (ω-gen ₁ :: H-gen ₁₃ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: X-gen ₁₃ :: t , at-head lemma-ωk-ωk-ωk-Hjk)
  step (ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: H-gen ₂₃ :: t) = Just (ω-gen ₂ :: H-gen ₂₃ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: X-gen ₂₃ :: t , at-head lemma-ωk-ωk-ωk-Hjk)
  
  step (ω-gen ₁ :: ω-gen ₁ :: H-gen ₀₁ :: t) = Just (ω-gen ₀ :: ω-gen ₀ :: H-gen ₀₁ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: X-gen ₀₁ :: t , at-head lemma-ωk-ωk-Hjk)
  step (ω-gen ₂ :: ω-gen ₂ :: H-gen ₀₂ :: t) = Just (ω-gen ₀ :: ω-gen ₀ :: H-gen ₀₂ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: X-gen ₀₂ :: t , at-head lemma-ωk-ωk-Hjk)
  step (ω-gen ₃ :: ω-gen ₃ :: H-gen ₀₃ :: t) = Just (ω-gen ₀ :: ω-gen ₀ :: H-gen ₀₃ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: X-gen ₀₃ :: t , at-head lemma-ωk-ωk-Hjk)
  step (ω-gen ₂ :: ω-gen ₂ :: H-gen ₁₂ :: t) = Just (ω-gen ₁ :: ω-gen ₁ :: H-gen ₁₂ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: X-gen ₁₂ :: t , at-head lemma-ωk-ωk-Hjk)
  step (ω-gen ₃ :: ω-gen ₃ :: H-gen ₁₃ :: t) = Just (ω-gen ₁ :: ω-gen ₁ :: H-gen ₁₃ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: X-gen ₁₃ :: t , at-head lemma-ωk-ωk-Hjk)
  step (ω-gen ₃ :: ω-gen ₃ :: H-gen ₂₃ :: t) = Just (ω-gen ₂ :: ω-gen ₂ :: H-gen ₂₃ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: X-gen ₂₃ :: t , at-head lemma-ωk-ωk-Hjk)
  
  step (ω-gen ₁ :: H-gen ₀₁ :: t) = Just (ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: H-gen ₀₁ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: X-gen ₀₁ :: t , at-head lemma-ωk-Hjk)
  step (ω-gen ₂ :: H-gen ₀₂ :: t) = Just (ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: H-gen ₀₂ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: X-gen ₀₂ :: t , at-head lemma-ωk-Hjk)
  step (ω-gen ₃ :: H-gen ₀₃ :: t) = Just (ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: H-gen ₀₃ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: X-gen ₀₃ :: t , at-head lemma-ωk-Hjk)
  step (ω-gen ₂ :: H-gen ₁₂ :: t) = Just (ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: H-gen ₁₂ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: X-gen ₁₂ :: t , at-head lemma-ωk-Hjk)
  step (ω-gen ₃ :: H-gen ₁₃ :: t) = Just (ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: H-gen ₁₃ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: X-gen ₁₃ :: t , at-head lemma-ωk-Hjk)
  step (ω-gen ₃ :: H-gen ₂₃ :: t) = Just (ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: H-gen ₂₃ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: X-gen ₂₃ :: t , at-head lemma-ωk-Hjk)
  
  step (ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: H-gen ₀₁ :: t) = Just (H-gen ₀₁ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: X-gen ₀₁ :: t , at-head lemma-ωj-ωj-ωj-ωj-Hjk)
  step (ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: H-gen ₀₂ :: t) = Just (H-gen ₀₂ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: X-gen ₀₂ :: t , at-head lemma-ωj-ωj-ωj-ωj-Hjk)
  step (ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: H-gen ₀₃ :: t) = Just (H-gen ₀₃ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₀ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: X-gen ₀₃ :: t , at-head lemma-ωj-ωj-ωj-ωj-Hjk)
  step (ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: H-gen ₁₂ :: t) = Just (H-gen ₁₂ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: X-gen ₁₂ :: t , at-head lemma-ωj-ωj-ωj-ωj-Hjk)
  step (ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: H-gen ₁₃ :: t) = Just (H-gen ₁₃ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: X-gen ₁₃ :: t , at-head lemma-ωj-ωj-ωj-ωj-Hjk)
  step (ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: H-gen ₂₃ :: t) = Just (H-gen ₂₃ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: X-gen ₂₃ :: t , at-head lemma-ωj-ωj-ωj-ωj-Hjk)

  step (H-gen ₀₁ :: ω-gen ₀ :: ω-gen ₀ :: H-gen ₀₁ :: t) = Just (ω-gen ₀ :: ω-gen ₀ :: H-gen ₀₁ :: ω-gen ₀ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: X-gen ₀₁ :: t , at-head lemma-Hjk-ωj-ωj-Hjk)
  step (H-gen ₀₂ :: ω-gen ₀ :: ω-gen ₀ :: H-gen ₀₂ :: t) = Just (ω-gen ₀ :: ω-gen ₀ :: H-gen ₀₂ :: ω-gen ₀ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: X-gen ₀₂ :: t , at-head lemma-Hjk-ωj-ωj-Hjk)
  step (H-gen ₀₃ :: ω-gen ₀ :: ω-gen ₀ :: H-gen ₀₃ :: t) = Just (ω-gen ₀ :: ω-gen ₀ :: H-gen ₀₃ :: ω-gen ₀ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: X-gen ₀₃ :: t , at-head lemma-Hjk-ωj-ωj-Hjk)
  step (H-gen ₁₂ :: ω-gen ₁ :: ω-gen ₁ :: H-gen ₁₂ :: t) = Just (ω-gen ₁ :: ω-gen ₁ :: H-gen ₁₂ :: ω-gen ₁ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: X-gen ₁₂ :: t , at-head lemma-Hjk-ωj-ωj-Hjk)
  step (H-gen ₁₃ :: ω-gen ₁ :: ω-gen ₁ :: H-gen ₁₃ :: t) = Just (ω-gen ₁ :: ω-gen ₁ :: H-gen ₁₃ :: ω-gen ₁ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: X-gen ₁₃ :: t , at-head lemma-Hjk-ωj-ωj-Hjk)
  step (H-gen ₂₃ :: ω-gen ₂ :: ω-gen ₂ :: H-gen ₂₃ :: t) = Just (ω-gen ₂ :: ω-gen ₂ :: H-gen ₂₃ :: ω-gen ₂ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: X-gen ₂₃ :: t , at-head lemma-Hjk-ωj-ωj-Hjk)

  step (X-gen ₀₁ :: ω-gen ₀ :: t) = Just (ω-gen ₁ :: X-gen ₀₁ :: t , at-head (axiom [11]))
  step (X-gen ₀₂ :: ω-gen ₀ :: t) = Just (ω-gen ₂ :: X-gen ₀₂ :: t , at-head (axiom [11]))
  step (X-gen ₀₃ :: ω-gen ₀ :: t) = Just (ω-gen ₃ :: X-gen ₀₃ :: t , at-head (axiom [11]))
  step (X-gen ₁₂ :: ω-gen ₁ :: t) = Just (ω-gen ₂ :: X-gen ₁₂ :: t , at-head (axiom [11]))
  step (X-gen ₁₃ :: ω-gen ₁ :: t) = Just (ω-gen ₃ :: X-gen ₁₃ :: t , at-head (axiom [11]))
  step (X-gen ₂₃ :: ω-gen ₂ :: t) = Just (ω-gen ₃ :: X-gen ₂₃ :: t , at-head (axiom [11]))

  step (X-gen ₀₁ :: ω-gen ₁ :: t) = Just (ω-gen ₀ :: X-gen ₀₁ :: t , at-head (axiom [10]))
  step (X-gen ₀₂ :: ω-gen ₂ :: t) = Just (ω-gen ₀ :: X-gen ₀₂ :: t , at-head (axiom [10]))
  step (X-gen ₀₃ :: ω-gen ₃ :: t) = Just (ω-gen ₀ :: X-gen ₀₃ :: t , at-head (axiom [10]))
  step (X-gen ₁₂ :: ω-gen ₂ :: t) = Just (ω-gen ₁ :: X-gen ₁₂ :: t , at-head (axiom [10]))
  step (X-gen ₁₃ :: ω-gen ₃ :: t) = Just (ω-gen ₁ :: X-gen ₁₃ :: t , at-head (axiom [10]))
  step (X-gen ₂₃ :: ω-gen ₃ :: t) = Just (ω-gen ₂ :: X-gen ₂₃ :: t , at-head (axiom [10]))
  
  step (X-gen ₀₁ :: H-gen ₀₁ :: t) = Just (H-gen ₀₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: ω-gen ₁ :: t , at-head lemma-Xjk-Hjk)
  step (X-gen ₀₂ :: H-gen ₀₂ :: t) = Just (H-gen ₀₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: t , at-head lemma-Xjk-Hjk)
  step (X-gen ₀₃ :: H-gen ₀₃ :: t) = Just (H-gen ₀₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: t , at-head lemma-Xjk-Hjk)
  step (X-gen ₁₂ :: H-gen ₁₂ :: t) = Just (H-gen ₁₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: ω-gen ₂ :: t , at-head lemma-Xjk-Hjk)
  step (X-gen ₁₃ :: H-gen ₁₃ :: t) = Just (H-gen ₁₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: t , at-head lemma-Xjk-Hjk)
  step (X-gen ₂₃ :: H-gen ₂₃ :: t) = Just (H-gen ₂₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: ω-gen ₃ :: t , at-head lemma-Xjk-Hjk)
  
  -- Catch-all
  step _ = Nothing

-- Finally, we instantiate the Step-With-Standardization module with
-- the two rewrite relations defined above, to obtain a tactic
-- 'rewrite-twolevel'.

module Greylyn-Rewrite-Twolevel = Step-With-Standardization (step-cong Greylyn-Step-Order.step then step-cong Greylyn-Step-Twolevel.step) Commuting-Greylyn.comm-canonical Commuting-Greylyn.lemma-comm-canonical renaming (general-rewrite to rewrite-twolevel)


==> anc/Greylyn-Simplified.agda <==
-- This module provides a smaller set of generators and relations for
-- Greylyn's operators.
--
-- Greylyn's original presentation uses 16 generators ωⱼ, Xⱼₖ, Hⱼₖ,
-- where j < k (see Generator.agda). However, the same group can be
-- spanned by just five generators ω₀, X₀₁, X₁₂, X₂₃, H₀₁. Also,
-- instead of Greylyn's 123 relations, we can do with just 19
-- relations.
--
-- This simplification is important in the proof of the completeness
-- theorem, since each relation on the 1- and 2-level generators
-- induces two cases in that proof.
--
-- Here, we define the new sets of generators and relations and prove
-- that they are indeed equivalent to the original ones. We also
-- define some tactics for proving equations in the new generators.

open import Proposition
open import Equality as Eq using (_==_; auto)
open import Nat
open import Maybe
open import List

open import Word
open import Generator as GG

open import Word-Lemmas
open import Word-Tactics
open import Reidemeister-Schreier

module Greylyn-Simplified where

  open Monoid-Equational
  open Reidemeister-Schreier-Simplified

  -- We refer to Greylyn's original generators and relations by the
  -- qualified types G.Generator and G.Rel.
  module G = GG.Greylyn  
  open G hiding (Generator; Rel)

  -- The new set of generators.
  data Generator : Set where
    ω₀-gen : Generator
    X₀₁-gen : Generator
    X₁₂-gen : Generator
    X₂₃-gen : Generator
    H₀₁-gen : Generator

  -- For convenience, we define a singleton word for each new
  -- generator, as well as for all of Greylyn's original generators.
  -- This makes the relations easier to state.
  X₀₁ : Word Generator
  X₀₁ = gen X₀₁-gen

  X₁₂ : Word Generator
  X₁₂ = gen X₁₂-gen

  X₂₃ : Word Generator
  X₂₃ = gen X₂₃-gen

  X₀₂ : Word Generator
  X₀₂ = X₁₂ • X₀₁ • X₁₂

  X₀₃ : Word Generator
  X₀₃ = X₂₃ • X₀₂ • X₂₃

  X₁₃ : Word Generator
  X₁₃ = X₂₃ • X₁₂ • X₂₃

  ω₀ : Word Generator
  ω₀ = gen ω₀-gen

  ω₁ : Word Generator
  ω₁ = X₀₁ • ω₀ • X₀₁

  ω₂ : Word Generator
  ω₂ = X₁₂ • ω₁ • X₁₂

  ω₃ : Word Generator
  ω₃ = X₂₃ • ω₂ • X₂₃

  H₀₁ : Word Generator
  H₀₁ = gen H₀₁-gen

  H₀₂ : Word Generator
  H₀₂ = X₁₂ • H₀₁ • X₁₂

  H₀₃ : Word Generator
  H₀₃ = X₂₃ • H₀₂ • X₂₃

  H₁₂ : Word Generator
  H₁₂ = X₀₁ • X₁₂ • H₀₁ • X₁₂ • X₀₁

  H₁₃ : Word Generator
  H₁₃ = X₂₃ • H₁₂ • X₂₃

  H₂₃ : Word Generator
  H₂₃ = X₁₂ • X₂₃ • H₁₂ • X₂₃ • X₁₂

  -- The new set of relations.
  data Rel : Context Generator where
    [S1] : Rel (ω₀ ^ 8 === ε)
    [S2] : Rel (H₀₁ ^ 2 === ε)
    [S3] : Rel (X₀₁ ^ 2 === ε)
    [S4] : Rel (X₁₂ ^ 2 === ε)
    [S5] : Rel (X₂₃ ^ 2 === ε)

    [S6] : Rel (ω₀ • ω₁ === ω₁ • ω₀)
    [S7] : Rel (ω₂ • H₀₁ === H₀₁ • ω₂)
    [S8] : Rel (ω₀ • X₁₂ === X₁₂ • ω₀)
    [S9] : Rel (ω₀ • X₂₃ === X₂₃ • ω₀)
    [S10] : Rel (H₀₁ • H₂₃ === H₂₃ • H₀₁)
    [S11] : Rel (H₀₁ • X₂₃ === X₂₃ • H₀₁)
    [S12] : Rel (X₀₁ • X₂₃ === X₂₃ • X₀₁)

    [S13] : Rel (X₀₁ • X₁₂ • X₀₁ === X₁₂ • X₀₁ • X₁₂)
    [S14] : Rel (X₁₂ • X₂₃ • X₁₂ === X₂₃ • X₁₂ • X₂₃)

    [S15] : Rel (ω₀ • ω₁ • X₀₁ === X₀₁ • ω₀ • ω₁)
    [S16] : Rel (ω₀ • ω₁ • H₀₁ === H₀₁ • ω₀ • ω₁)

    [S17] : Rel (H₀₁ • X₀₁ === ω₁ ^ 4 • H₀₁)
    [S18] : Rel (H₀₁ • ω₀ ^ 2 • H₀₁ === ω₀ ^ 6 • H₀₁ • ω₀ ^ 3 • ω₁ ^ 5)
    [S19] : Rel (H₀₁ • H₂₃ • H₀₂ • H₁₃ === H₀₂ • H₁₃ • H₀₁ • H₂₃)

  -- ----------------------------------------------------------------------
  -- * Tactics

  module Greylyn-Simplified-Step where
    open Rewriting
    open InContext
    open Associative

    -- We define a rewrite system for simplifying words in the new
    -- generators. This takes care of a few things such as commuting
    -- generators, simplifying permutations made of Xⱼₖ generators,
    -- and reducing powers of generators.

    step : Step-Function Generator Rel

    -- Topological rules:
    step (X₁₂-gen :: ω₀-gen :: t) = Just (ω₀-gen :: X₁₂-gen :: t , at-head (axiom [S8] reversed))
    step (X₂₃-gen :: ω₀-gen :: t) = Just (ω₀-gen :: X₂₃-gen :: t , at-head (axiom [S9] reversed))
    step (X₂₃-gen :: H₀₁-gen :: t) = Just (H₀₁-gen :: X₂₃-gen :: t , at-head (axiom [S11] reversed))
    step (X₂₃-gen :: X₀₁-gen :: t) = Just (X₀₁-gen :: X₂₃-gen :: t , at-head (axiom [S12] reversed))
    step (X₀₁-gen :: X₀₁-gen :: t) = Just (t , at-head (axiom [S3]))
    step (X₁₂-gen :: X₁₂-gen :: t) = Just (t , at-head (axiom [S4]))
    step (X₂₃-gen :: X₂₃-gen :: t) = Just (t , at-head (axiom [S5]))
    step (X₀₁-gen :: X₁₂-gen :: X₀₁-gen :: t) = Just (X₁₂-gen :: X₀₁-gen :: X₁₂-gen :: t , at-head (axiom [S13]))
    step (X₁₂-gen :: X₂₃-gen :: X₁₂-gen :: t) = Just (X₂₃-gen :: X₁₂-gen :: X₂₃-gen :: t , at-head (axiom [S14]))
    step (X₀₁-gen :: X₂₃-gen :: X₁₂-gen :: X₀₁-gen :: t) = Just (X₂₃-gen :: X₁₂-gen :: X₀₁-gen :: X₁₂-gen :: t , at-head lemma)
      where
        lemma : Rel ⊢ X₀₁ • X₂₃ • X₁₂ • X₀₁ === X₂₃ • X₁₂ • X₀₁ • X₁₂
        lemma =
          equational X₀₁ • X₂₃ • X₁₂ • X₀₁
                  by general-assoc auto
              equals (X₀₁ • X₂₃) • X₁₂ • X₀₁
                  by left axiom [S12]
              equals (X₂₃ • X₀₁) • X₁₂ • X₀₁
                  by general-assoc auto
              equals X₂₃ • (X₀₁ • X₁₂ • X₀₁)
                  by right axiom [S13]
              equals X₂₃ • (X₁₂ • X₀₁ • X₁₂)
                  by general-assoc auto
              equals X₂₃ • X₁₂ • X₀₁ • X₁₂

    -- Order of elements:
    step (ω₀-gen :: ω₀-gen :: ω₀-gen :: ω₀-gen :: ω₀-gen :: ω₀-gen :: ω₀-gen :: ω₀-gen :: t) = Just (t , at-head (axiom [S1]))
    step (H₀₁-gen :: H₀₁-gen :: t) = Just (t , at-head (axiom [S2]))

    step x = Nothing

  module Greylyn-Rewrite = Rewriting.Step (Rewriting.step-cong Greylyn-Simplified-Step.step)

  open Greylyn-Rewrite
  open Associative

  -- The new generators also have a group structure.
  group-like : Grouplike Rel
  group-like ω₀-gen = (ω₀ ^ 7 , trans (general-assoc auto) (axiom [S1]))
  group-like X₀₁-gen = (X₀₁ , axiom [S3])
  group-like X₁₂-gen = (X₁₂ , axiom [S4])
  group-like X₂₃-gen = (X₂₃ , axiom [S5])
  group-like H₀₁-gen = (H₀₁ , axiom [S2])

  open Inverse Generator Rel group-like

  -- A simple tactic for proving an equation by doing a suitable basis
  -- change (i.e., conjugating the equation by a given word g).
  by-basis-change : ∀ {u v u' v'} -> (g : Word Generator) -> Rel ⊢ u === v -> (n : Nat) -> (multistep n (list-of-word u') , multistep n (list-of-word (g • v • g ⁻¹))) == (multistep n (list-of-word (g • u • g ⁻¹)) , multistep n (list-of-word v')) -> Rel ⊢ u' === v'
  by-basis-change {u} {v} {u'} {v'} g hyp n x =
    equational u'
            by general-rewrite n (Eq.context fst x)
        equals g • u • g ⁻¹
            by right left hyp
        equals g • v • g ⁻¹
            by general-rewrite n (Eq.context snd x)
        equals v'

  -- ----------------------------------------------------------------------
  -- * Completeness of the new relations

  -- Translation from the new to the old generators.
  greylyn-of-simple-gen : Generator -> Word G.Generator
  greylyn-of-simple-gen ω₀-gen = ω ₀
  greylyn-of-simple-gen X₀₁-gen = X ₀₁
  greylyn-of-simple-gen X₁₂-gen = X ₁₂
  greylyn-of-simple-gen X₂₃-gen = X ₂₃
  greylyn-of-simple-gen H₀₁-gen = H ₀₁

  -- Translation of words.
  greylyn-of-simple : Word Generator -> Word G.Generator
  greylyn-of-simple = greylyn-of-simple-gen *

  -- Translation from the old to the new generators.
  simple-of-greylyn-gen : G.Generator -> Word Generator
  simple-of-greylyn-gen (ω-gen ₀) = ω₀
  simple-of-greylyn-gen (ω-gen ₁) = ω₁
  simple-of-greylyn-gen (ω-gen ₂) = ω₂
  simple-of-greylyn-gen (ω-gen ₃) = ω₃
  simple-of-greylyn-gen (X-gen ₀₁) = X₀₁
  simple-of-greylyn-gen (X-gen ₀₂) = X₀₂
  simple-of-greylyn-gen (X-gen ₀₃) = X₀₃
  simple-of-greylyn-gen (X-gen ₁₂) = X₁₂
  simple-of-greylyn-gen (X-gen ₁₃) = X₁₃
  simple-of-greylyn-gen (X-gen ₂₃) = X₂₃
  simple-of-greylyn-gen (H-gen ₀₁) = H₀₁
  simple-of-greylyn-gen (H-gen ₀₂) = H₀₂
  simple-of-greylyn-gen (H-gen ₀₃) = H₀₃
  simple-of-greylyn-gen (H-gen ₁₂) = H₁₂
  simple-of-greylyn-gen (H-gen ₁₃) = H₁₃
  simple-of-greylyn-gen (H-gen ₂₃) = H₂₃

  -- Translation of words.
  simple-of-greylyn : Word G.Generator -> Word Generator
  simple-of-greylyn = simple-of-greylyn-gen *

  -- The two sets of relations are equivalent, but it turns out that
  -- we don't need to prove both directions of the equivalence. We
  -- only need that every equation that follows from Greylyn's
  -- original relations also follows from the simplified relations.
  -- This is the content of theorem-greylyn-of-simple and
  -- theorem-simple-of-greylyn below. We prove them using the
  -- simplified Reidemeister-Schreier theorem.

  module Greylyn-Simplified-Proofs where

    -- The first hypothesis of the Reidemeister-Schreier theorem is
    -- that the translation from the simple generators to the original
    -- generators and back is the identity. It is trivial in the
    -- current situation.
    hypA : ∀ (x : Generator) -> Rel ⊢ gen x === simple-of-greylyn (greylyn-of-simple-gen x)
    hypA ω₀-gen = refl
    hypA X₀₁-gen = refl
    hypA X₁₂-gen = refl
    hypA X₂₃-gen = refl
    hypA H₀₁-gen = refl

    -- The second hypothesis of the Reidemeister-Schreier theorem is
    -- that each of Greylyn's 123 relations follows from the new
    -- simplified relations. We prove this by a case distinction with
    -- 123 cases. All of the cases can either be solved by the above
    -- rewrite system or by rewriting after a suitable basis change.
    hypB : ∀ (u t : Word G.Generator) -> u === t ∈ G.Rel -> Rel ⊢ simple-of-greylyn u === simple-of-greylyn t
    hypB _ _ ([1] {₀}) = general-rewrite 10 auto
    hypB _ _ ([1] {₁}) = general-rewrite 10 auto
    hypB _ _ ([1] {₂}) = general-rewrite 20 auto
    hypB _ _ ([1] {₃}) = general-rewrite 30 auto
    hypB _ _ ([2] {jk = ₀₁}) = general-rewrite 10 auto
    hypB _ _ ([2] {jk = ₀₂}) = general-rewrite 10 auto
    hypB _ _ ([2] {jk = ₀₃}) = general-rewrite 10 auto
    hypB _ _ ([2] {jk = ₁₂}) = general-rewrite 10 auto
    hypB _ _ ([2] {jk = ₁₃}) = general-rewrite 10 auto
    hypB _ _ ([2] {jk = ₂₃}) = general-rewrite 20 auto
    hypB _ _ ([3] {jk = ₀₁}) = general-rewrite 10 auto
    hypB _ _ ([3] {jk = ₀₂}) = general-rewrite 10 auto
    hypB _ _ ([3] {jk = ₀₃}) = general-rewrite 10 auto
    hypB _ _ ([3] {jk = ₁₂}) = general-rewrite 10 auto
    hypB _ _ ([3] {jk = ₁₃}) = general-rewrite 10 auto
    hypB _ _ ([3] {jk = ₂₃}) = general-rewrite 10 auto
    hypB _ _ ([4] {jk = ₀₁}) = axiom [S6]
    hypB _ _ ([4] {jk = ₀₂}) = by-basis-change X₁₂ (axiom [S6]) 10 auto
    hypB _ _ ([4] {jk = ₀₃}) = by-basis-change X₁₃ (axiom [S6]) 10 auto
    hypB _ _ ([4] {jk = ₁₀}) = axiom [S6] reversed
    hypB _ _ ([4] {jk = ₁₂}) = by-basis-change X₀₂ (axiom [S6]) 10 auto reversed
    hypB _ _ ([4] {jk = ₁₃}) = by-basis-change X₀₃ (axiom [S6]) 10 auto reversed
    hypB _ _ ([4] {jk = ₂₀}) = by-basis-change X₁₂ (axiom [S6]) 10 auto reversed
    hypB _ _ ([4] {jk = ₂₁}) = by-basis-change X₀₂ (axiom [S6]) 10 auto
    hypB _ _ ([4] {jk = ₂₃}) = by-basis-change (X₀₂ • X₁₃) (axiom [S6]) 10 auto
    hypB _ _ ([4] {jk = ₃₀}) = by-basis-change X₁₃ (axiom [S6]) 10 auto reversed
    hypB _ _ ([4] {jk = ₃₁}) = by-basis-change X₀₃ (axiom [S6]) 10 auto
    hypB _ _ ([4] {jk = ₃₂}) = by-basis-change (X₀₂ • X₁₃) (axiom [S6]) 10 auto reversed
    hypB _ _ ([5] {jk = ₀₁} {₁₀} {()})
    hypB _ _ ([5] {jk = ₀₁} {₂₀} {₂₁}) = axiom [S7]
    hypB _ _ ([5] {jk = ₀₁} {₃₀} {₃₁}) = by-basis-change X₂₃ (axiom [S7]) 10 auto
    hypB _ _ ([5] {jk = ₀₂} {₁₀} {₁₂}) = by-basis-change X₁₂ (axiom [S7]) 10 auto
    hypB _ _ ([5] {jk = ₀₂} {₂₀} {()})
    hypB _ _ ([5] {jk = ₀₂} {₃₀} {₃₂}) = by-basis-change (X₁₂ • X₂₃) (axiom [S7]) 10 auto
    hypB _ _ ([5] {jk = ₀₃} {₁₀} {₁₃}) = by-basis-change (X₂₃ • X₁₂) (axiom [S7]) 10 auto
    hypB _ _ ([5] {jk = ₀₃} {₂₀} {₂₃}) = by-basis-change X₁₃ (axiom [S7]) 10 auto
    hypB _ _ ([5] {jk = ₀₃} {₃₀} {()})
    hypB _ _ ([5] {jk = ₁₂} {₀₁} {₀₂}) = by-basis-change (X₀₁ • X₁₂) (axiom [S7]) 10 auto
    hypB _ _ ([5] {jk = ₁₂} {₂₁} {()})
    hypB _ _ ([5] {jk = ₁₂} {₃₁} {₃₂}) = by-basis-change (X₀₁ • X₁₂ • X₂₃) (axiom [S7]) 10 auto
    hypB _ _ ([5] {jk = ₁₃} {₀₁} {₀₃}) = by-basis-change (X₀₁ • X₂₃ • X₁₂) (axiom [S7]) 10 auto
    hypB _ _ ([5] {jk = ₁₃} {₂₁} {₂₃}) = by-basis-change (X₀₁ • X₁₃) (axiom [S7]) 10 auto
    hypB _ _ ([5] {jk = ₁₃} {₃₁} {()})
    hypB _ _ ([5] {jk = ₂₃} {₀₂} {₀₃}) = by-basis-change (X₀₂ • X₁₃) (axiom [S7]) 20 auto
    hypB _ _ ([5] {jk = ₂₃} {₁₂} {₁₃}) = by-basis-change (X₁₂ • X₀₁ • X₁₃) (axiom [S7]) 10 auto
    hypB _ _ ([5] {jk = ₂₃} {₃₂} {()})
    hypB _ _ ([6] {jk = ₀₁} {₁₀} {()})
    hypB _ _ ([6] {jk = ₀₁} {₂₀} {₂₁}) = general-rewrite 10 auto
    hypB _ _ ([6] {jk = ₀₁} {₃₀} {₃₁}) = general-rewrite 10 auto
    hypB _ _ ([6] {jk = ₀₂} {₁₀} {₁₂}) = general-rewrite 10 auto
    hypB _ _ ([6] {jk = ₀₂} {₂₀} {()})
    hypB _ _ ([6] {jk = ₀₂} {₃₀} {₃₂}) = general-rewrite 10 auto
    hypB _ _ ([6] {jk = ₀₃} {₁₀} {₁₃}) = general-rewrite 10 auto
    hypB _ _ ([6] {jk = ₀₃} {₂₀} {₂₃}) = general-rewrite 10 auto
    hypB _ _ ([6] {jk = ₀₃} {₃₀} {()})
    hypB _ _ ([6] {jk = ₁₂} {₀₁} {₀₂}) = general-rewrite 10 auto
    hypB _ _ ([6] {jk = ₁₂} {₂₁} {()})
    hypB _ _ ([6] {jk = ₁₂} {₃₁} {₃₂}) = general-rewrite 10 auto
    hypB _ _ ([6] {jk = ₁₃} {₀₁} {₀₃}) = general-rewrite 10 auto
    hypB _ _ ([6] {jk = ₁₃} {₂₁} {₂₃}) = general-rewrite 10 auto
    hypB _ _ ([6] {jk = ₁₃} {₃₁} {()})
    hypB _ _ ([6] {jk = ₂₃} {₀₂} {₀₃}) = general-rewrite 10 auto
    hypB _ _ ([6] {jk = ₂₃} {₁₂} {₁₃}) = general-rewrite 10 auto
    hypB _ _ ([6] {jk = ₂₃} {₃₂} {()})
    hypB _ _ ([7] {jk = ₀₁} {₀₁} {lj = ()})
    hypB _ _ ([7] {jk = ₀₁} {₀₂} {lj = ()})
    hypB _ _ ([7] {jk = ₀₁} {₀₃} {lj = ()})
    hypB _ _ ([7] {jk = ₀₁} {₁₂} {lk = ()})
    hypB _ _ ([7] {jk = ₀₁} {₁₃} {lk = ()})
    hypB _ _ ([7] {jk = ₀₁} {₂₃} {₂₀} {₂₁} {₃₀} {₃₁}) = axiom [S10]
    hypB _ _ ([7] {jk = ₀₂} {₀₁} {lj = ()})
    hypB _ _ ([7] {jk = ₀₂} {₀₂} {lj = ()})
    hypB _ _ ([7] {jk = ₀₂} {₀₃} {lj = ()})
    hypB _ _ ([7] {jk = ₀₂} {₁₂} {tk = ()})
    hypB _ _ ([7] {jk = ₀₂} {₁₃} {₁₀} {₁₂} {₃₀} {₃₂}) = by-basis-change X₁₂ (axiom [S10]) 10 auto
    hypB _ _ ([7] {jk = ₀₂} {₂₃} {lk = ()})
    hypB _ _ ([7] {jk = ₀₃} {₀₁} {lj = ()})
    hypB _ _ ([7] {jk = ₀₃} {₀₂} {lj = ()})
    hypB _ _ ([7] {jk = ₀₃} {₀₃} {lj = ()})
    hypB _ _ ([7] {jk = ₀₃} {₁₂} {₁₀} {₁₃} {₂₀} {₂₃}) = by-basis-change (X₂₃ • X₁₂) (axiom [S10]) 10 auto
    hypB _ _ ([7] {jk = ₀₃} {₁₃} {tk = ()})
    hypB _ _ ([7] {jk = ₀₃} {₂₃} {tk = ()})
    hypB _ _ ([7] {jk = ₁₂} {₀₁} {tj = ()})
    hypB _ _ ([7] {jk = ₁₂} {₀₂} {tk = ()})
    hypB _ _ ([7] {jk = ₁₂} {₀₃} {₀₁} {₀₂} {₃₁} {₃₂}) = by-basis-change (X₀₁ • X₁₂) (axiom [S10]) 10 auto
    hypB _ _ ([7] {jk = ₁₂} {₁₂} {tk = ()})
    hypB _ _ ([7] {jk = ₁₂} {₁₃} {lj = ()})
    hypB _ _ ([7] {jk = ₁₂} {₂₃} {lk = ()})
    hypB _ _ ([7] {jk = ₁₃} {₀₁} {tj = ()})
    hypB _ _ ([7] {jk = ₁₃} {₀₂} {₀₁} {₀₃} {₂₁} {₂₃}) = by-basis-change (X₀₁ • X₂₃ • X₁₂) (axiom [S10]) 10 auto
    hypB _ _ ([7] {jk = ₁₃} {₀₃} {tk = ()})
    hypB _ _ ([7] {jk = ₁₃} {₁₂} {lj = ()})
    hypB _ _ ([7] {jk = ₁₃} {₁₃} {lj = ()})
    hypB _ _ ([7] {jk = ₁₃} {₂₃} {tk = ()})
    hypB _ _ ([7] {jk = ₂₃} {₀₁} {₀₂} {₀₃} {₁₂} {₁₃}) = axiom [S10] reversed
    hypB _ _ ([7] {jk = ₂₃} {₀₂} {tj = ()})
    hypB _ _ ([7] {jk = ₂₃} {₀₃} {tk = ()})
    hypB _ _ ([7] {jk = ₂₃} {₁₂} {tj = ()})
    hypB _ _ ([7] {jk = ₂₃} {₁₃} {tk = ()})
    hypB _ _ ([7] {jk = ₂₃} {₂₃} {tk = ()})
    hypB _ _ ([8] {jk = ₀₁} {₀₁} {lj = ()})
    hypB _ _ ([8] {jk = ₀₁} {₀₂} {lj = ()})
    hypB _ _ ([8] {jk = ₀₁} {₀₃} {lj = ()})
    hypB _ _ ([8] {jk = ₀₁} {₁₂} {lk = ()})
    hypB _ _ ([8] {jk = ₀₁} {₁₃} {lk = ()})
    hypB _ _ ([8] {jk = ₀₁} {₂₃} {₂₀} {₂₁} {₃₀} {₃₁}) = general-rewrite 10 auto
    hypB _ _ ([8] {jk = ₀₂} {₀₁} {lj = ()})
    hypB _ _ ([8] {jk = ₀₂} {₀₂} {lj = ()})
    hypB _ _ ([8] {jk = ₀₂} {₀₃} {lj = ()})
    hypB _ _ ([8] {jk = ₀₂} {₁₂} {tk = ()})
    hypB _ _ ([8] {jk = ₀₂} {₁₃} {₁₀} {₁₂} {₃₀} {₃₂}) = general-rewrite 10 auto 
    hypB _ _ ([8] {jk = ₀₂} {₂₃} {lk = ()})
    hypB _ _ ([8] {jk = ₀₃} {₀₁} {lj = ()})
    hypB _ _ ([8] {jk = ₀₃} {₀₂} {lj = ()})
    hypB _ _ ([8] {jk = ₀₃} {₀₃} {lj = ()})
    hypB _ _ ([8] {jk = ₀₃} {₁₂} {₁₀} {₁₃} {₂₀} {₂₃}) = general-rewrite 10 auto 
    hypB _ _ ([8] {jk = ₀₃} {₁₃} {tk = ()})
    hypB _ _ ([8] {jk = ₀₃} {₂₃} {tk = ()})
    hypB _ _ ([8] {jk = ₁₂} {₀₁} {tj = ()})
    hypB _ _ ([8] {jk = ₁₂} {₀₂} {tk = ()})
    hypB _ _ ([8] {jk = ₁₂} {₀₃} {₀₁} {₀₂} {₃₁} {₃₂}) = general-rewrite 10 auto 
    hypB _ _ ([8] {jk = ₁₂} {₁₂} {tk = ()})
    hypB _ _ ([8] {jk = ₁₂} {₁₃} {lj = ()})
    hypB _ _ ([8] {jk = ₁₂} {₂₃} {lk = ()})
    hypB _ _ ([8] {jk = ₁₃} {₀₁} {tj = ()})
    hypB _ _ ([8] {jk = ₁₃} {₀₂} {₀₁} {₀₃} {₂₁} {₂₃}) = general-rewrite 10 auto 
    hypB _ _ ([8] {jk = ₁₃} {₀₃} {tk = ()})
    hypB _ _ ([8] {jk = ₁₃} {₁₂} {lj = ()})
    hypB _ _ ([8] {jk = ₁₃} {₁₃} {lj = ()})
    hypB _ _ ([8] {jk = ₁₃} {₂₃} {tk = ()})
    hypB _ _ ([8] {jk = ₂₃} {₀₁} {₀₂} {₀₃} {₁₂} {₁₃}) = general-rewrite 10 auto 
    hypB _ _ ([8] {jk = ₂₃} {₀₂} {tj = ()})
    hypB _ _ ([8] {jk = ₂₃} {₀₃} {tk = ()})
    hypB _ _ ([8] {jk = ₂₃} {₁₂} {tj = ()})
    hypB _ _ ([8] {jk = ₂₃} {₁₃} {tk = ()})
    hypB _ _ ([8] {jk = ₂₃} {₂₃} {tk = ()})
    hypB _ _ ([9] {jk = ₀₁} {₀₁} {lj = ()})
    hypB _ _ ([9] {jk = ₀₁} {₀₂} {lj = ()})
    hypB _ _ ([9] {jk = ₀₁} {₀₃} {lj = ()})
    hypB _ _ ([9] {jk = ₀₁} {₁₂} {lk = ()})
    hypB _ _ ([9] {jk = ₀₁} {₁₃} {lk = ()})
    hypB _ _ ([9] {jk = ₀₁} {₂₃} {₂₀} {₂₁} {₃₀} {₃₁}) = general-rewrite 10 auto
    hypB _ _ ([9] {jk = ₀₂} {₀₁} {lj = ()})
    hypB _ _ ([9] {jk = ₀₂} {₀₂} {lj = ()})
    hypB _ _ ([9] {jk = ₀₂} {₀₃} {lj = ()})
    hypB _ _ ([9] {jk = ₀₂} {₁₂} {tk = ()})
    hypB _ _ ([9] {jk = ₀₂} {₁₃} {₁₀} {₁₂} {₃₀} {₃₂}) = general-rewrite 10 auto 
    hypB _ _ ([9] {jk = ₀₂} {₂₃} {lk = ()})
    hypB _ _ ([9] {jk = ₀₃} {₀₁} {lj = ()})
    hypB _ _ ([9] {jk = ₀₃} {₀₂} {lj = ()})
    hypB _ _ ([9] {jk = ₀₃} {₀₃} {lj = ()})
    hypB _ _ ([9] {jk = ₀₃} {₁₂} {₁₀} {₁₃} {₂₀} {₂₃}) = general-rewrite 10 auto 
    hypB _ _ ([9] {jk = ₀₃} {₁₃} {tk = ()})
    hypB _ _ ([9] {jk = ₀₃} {₂₃} {tk = ()})
    hypB _ _ ([9] {jk = ₁₂} {₀₁} {tj = ()})
    hypB _ _ ([9] {jk = ₁₂} {₀₂} {tk = ()})
    hypB _ _ ([9] {jk = ₁₂} {₀₃} {₀₁} {₀₂} {₃₁} {₃₂}) = general-rewrite 10 auto 
    hypB _ _ ([9] {jk = ₁₂} {₁₂} {tk = ()})
    hypB _ _ ([9] {jk = ₁₂} {₁₃} {lj = ()})
    hypB _ _ ([9] {jk = ₁₂} {₂₃} {lk = ()})
    hypB _ _ ([9] {jk = ₁₃} {₀₁} {tj = ()})
    hypB _ _ ([9] {jk = ₁₃} {₀₂} {₀₁} {₀₃} {₂₁} {₂₃}) = general-rewrite 10 auto 
    hypB _ _ ([9] {jk = ₁₃} {₀₃} {tk = ()})
    hypB _ _ ([9] {jk = ₁₃} {₁₂} {lj = ()})
    hypB _ _ ([9] {jk = ₁₃} {₁₃} {lj = ()})
    hypB _ _ ([9] {jk = ₁₃} {₂₃} {tk = ()})
    hypB _ _ ([9] {jk = ₂₃} {₀₁} {₀₂} {₀₃} {₁₂} {₁₃}) = general-rewrite 10 auto 
    hypB _ _ ([9] {jk = ₂₃} {₀₂} {tj = ()})
    hypB _ _ ([9] {jk = ₂₃} {₀₃} {tk = ()})
    hypB _ _ ([9] {jk = ₂₃} {₁₂} {tj = ()})
    hypB _ _ ([9] {jk = ₂₃} {₁₃} {tk = ()})
    hypB _ _ ([9] {jk = ₂₃} {₂₃} {tk = ()})
    hypB _ _ ([10] {jk = ₀₁}) = general-rewrite 10 auto
    hypB _ _ ([10] {jk = ₀₂}) = general-rewrite 10 auto
    hypB _ _ ([10] {jk = ₀₃}) = general-rewrite 10 auto
    hypB _ _ ([10] {jk = ₁₂}) = general-rewrite 10 auto
    hypB _ _ ([10] {jk = ₁₃}) = general-rewrite 10 auto
    hypB _ _ ([10] {jk = ₂₃}) = general-rewrite 10 auto
    hypB _ _ ([11] {jk = ₀₁}) = general-rewrite 10 auto
    hypB _ _ ([11] {jk = ₀₂}) = general-rewrite 10 auto
    hypB _ _ ([11] {jk = ₀₃}) = general-rewrite 10 auto
    hypB _ _ ([11] {jk = ₁₂}) = general-rewrite 10 auto
    hypB _ _ ([11] {jk = ₁₃}) = general-rewrite 10 auto
    hypB _ _ ([11] {jk = ₂₃}) = general-rewrite 10 auto
    hypB _ _ ([12] {jk = ₀₁} {₁₂} {₀₂}) = general-rewrite 10 auto
    hypB _ _ ([12] {jk = ₀₁} {₁₃} {₀₃}) = general-rewrite 10 auto
    hypB _ _ ([12] {jk = ₀₂} {₂₃} {₀₃}) = general-rewrite 10 auto
    hypB _ _ ([12] {jk = ₀₃} {kl = ()})
    hypB _ _ ([12] {jk = ₁₂} {₂₃} {₁₃}) = general-rewrite 10 auto
    hypB _ _ ([12] {jk = ₁₃} {kl = ()})
    hypB _ _ ([12] {jk = ₂₃} {kl = ()})
    hypB _ _ ([13] {jk = ₀₁} {lj = ()})
    hypB _ _ ([13] {jk = ₀₂} {lj = ()})
    hypB _ _ ([13] {jk = ₀₃} {lj = ()})
    hypB _ _ ([13] {jk = ₁₂} {₀₂} {₀₁}) = general-rewrite 10 auto
    hypB _ _ ([13] {jk = ₁₃} {₀₃} {₀₁}) = general-rewrite 10 auto
    hypB _ _ ([13] {jk = ₂₃} {₀₃} {₀₂}) = general-rewrite 10 auto
    hypB _ _ ([13] {jk = ₂₃} {₁₃} {₁₂}) = general-rewrite 10 auto
    hypB _ _ ([14] {jk = ₀₁} {₁₂} {₀₂}) = general-rewrite 10 auto
    hypB _ _ ([14] {jk = ₀₁} {₁₃} {₀₃}) = general-rewrite 10 auto
    hypB _ _ ([14] {jk = ₀₂} {₂₃} {₀₃}) = general-rewrite 10 auto
    hypB _ _ ([14] {jk = ₀₃} {kl = ()})
    hypB _ _ ([14] {jk = ₁₂} {₂₃} {₁₃}) = general-rewrite 10 auto
    hypB _ _ ([14] {jk = ₁₃} {kl = ()})
    hypB _ _ ([14] {jk = ₂₃} {kl = ()})
    hypB _ _ ([15] {jk = ₀₁} {lj = ()})
    hypB _ _ ([15] {jk = ₀₂} {lj = ()})
    hypB _ _ ([15] {jk = ₀₃} {lj = ()})
    hypB _ _ ([15] {jk = ₁₂} {₀₂} {₀₁}) = general-rewrite 10 auto
    hypB _ _ ([15] {jk = ₁₃} {₀₃} {₀₁}) = general-rewrite 10 auto
    hypB _ _ ([15] {jk = ₂₃} {₀₃} {₀₂}) = general-rewrite 10 auto
    hypB _ _ ([15] {jk = ₂₃} {₁₃} {₁₂}) = general-rewrite 10 auto
    hypB _ _ ([16] {jk = ₀₁}) = axiom [S15]
    hypB _ _ ([16] {jk = ₀₂}) = by-basis-change X₁₂ (axiom [S15]) 10 auto
    hypB _ _ ([16] {jk = ₀₃}) = by-basis-change X₁₃ (axiom [S15]) 10 auto
    hypB _ _ ([16] {jk = ₁₂}) = by-basis-change (X₀₁ • X₁₂) (axiom [S15]) 10 auto
    hypB _ _ ([16] {jk = ₁₃}) = by-basis-change (X₀₁ • X₁₃) (axiom [S15]) 10 auto
    hypB _ _ ([16] {jk = ₂₃}) = by-basis-change (X₀₂ • X₁₃) (axiom [S15]) 20 auto
    hypB _ _ ([17] {jk = ₀₁}) = axiom [S16]
    hypB _ _ ([17] {jk = ₀₂}) = by-basis-change X₁₂ (axiom [S16]) 10 auto
    hypB _ _ ([17] {jk = ₀₃}) = by-basis-change X₁₃ (axiom [S16]) 10 auto
    hypB _ _ ([17] {jk = ₁₂}) = by-basis-change (X₀₁ • X₁₂) (axiom [S16]) 10 auto
    hypB _ _ ([17] {jk = ₁₃}) = by-basis-change (X₀₁ • X₁₃) (axiom [S16]) 10 auto
    hypB _ _ ([17] {jk = ₂₃}) = by-basis-change (X₀₂ • X₁₃) (axiom [S16]) 20 auto
    hypB _ _ ([18] {jk = ₀₁}) = axiom [S17]
    hypB _ _ ([18] {jk = ₀₂}) = by-basis-change X₁₂ (axiom [S17]) 10 auto
    hypB _ _ ([18] {jk = ₀₃}) = by-basis-change X₁₃ (axiom [S17]) 20 auto
    hypB _ _ ([18] {jk = ₁₂}) = by-basis-change (X₀₁ • X₁₂) (axiom [S17]) 10 auto
    hypB _ _ ([18] {jk = ₁₃}) = by-basis-change (X₀₁ • X₁₃) (axiom [S17]) 30 auto
    hypB _ _ ([18] {jk = ₂₃}) = by-basis-change (X₀₂ • X₁₃) (axiom [S17]) 20 auto
    hypB _ _ ([19] {jk = ₀₁}) = axiom [S18]
    hypB _ _ ([19] {jk = ₀₂}) = by-basis-change X₁₂ (axiom [S18]) 20 auto
    hypB _ _ ([19] {jk = ₀₃}) = by-basis-change X₁₃ (axiom [S18]) 50 auto
    hypB _ _ ([19] {jk = ₁₂}) = by-basis-change (X₀₁ • X₁₂) (axiom [S18]) 30 auto
    hypB _ _ ([19] {jk = ₁₃}) = by-basis-change (X₀₁ • X₁₃) (axiom [S18]) 50 auto
    hypB _ _ ([19] {jk = ₂₃}) = by-basis-change (X₀₂ • X₁₃) (axiom [S18]) 70 auto
    hypB _ _ ([20] {jk = ₀₁} {₁₂} {₂₃} {₀₂} {₁₃}) = axiom [S19]
    hypB _ _ ([20] {jk = ₀₁} {₁₃} {lt = ()})
    hypB _ _ ([20] {jk = ₀₂} {₂₃} {lt = ()})
    hypB _ _ ([20] {jk = ₀₃} {kl = ()})
    hypB _ _ ([20] {jk = ₁₂} {₂₃} {lt = ()})
    hypB _ _ ([20] {jk = ₁₃} {kl = ()})
    hypB _ _ ([20] {jk = ₂₃} {kl = ()})

  -- Completeness of the new relations.
  theorem-greylyn-of-simple : (w v : Word Generator) -> G.Rel ⊢ greylyn-of-simple w === greylyn-of-simple v -> Rel ⊢ w === v
  theorem-greylyn-of-simple = reidemeister-schreier-simplified greylyn-of-simple-gen simple-of-greylyn-gen Greylyn-Simplified-Proofs.hypA Greylyn-Simplified-Proofs.hypB

  -- A special case of completeness for words that are in the image of
  -- simple-of-greylyn. This is all we actually need in the proof of
  -- the main completeness theorem in Completeness.agda.
  theorem-simple-of-greylyn : {w v : Word Greylyn.Generator} -> G.Rel ⊢ w === v -> Rel ⊢ simple-of-greylyn w === simple-of-greylyn v
  theorem-simple-of-greylyn = lemma-b greylyn-of-simple-gen simple-of-greylyn-gen Greylyn-Simplified-Proofs.hypA Greylyn-Simplified-Proofs.hypB


==> anc/Inspect.agda <==
-- This module provides the "inspect" paradigm from the Agda standard
-- library. This is used when one needs to do a pattern matching on
-- the result r of some expression e, while also "remembering" a proof
-- of r == e.

-- Example usage:
-- 
-- f x y with g x | inspect g x
-- f x y | c z | [ eq ] = ...

open import Equality

module Inspect where

record Reveal_·_is_ {A : Set} {B : A → Set}
                    (f : (x : A) → B x) (x : A) (y : B x) : Set where
  constructor [_]
  field eq : f x == y

inspect : ∀ {A : Set} {B : A → Set}
          (f : (x : A) → B x) (x : A) → Reveal f · x is f x
inspect f x = [ refl ]


==> anc/List.agda <==
-- This module provides the datatype of lists.

open import Proposition
open import Equality
open import Nat
open import Maybe
open import Inspect

module List where

-- ----------------------------------------------------------------------
-- * Definition

infixr 7 _::_
infixr 6 _++_

-- The list datatype.
data List (X : Set) : Set where
  nil : List X
  _::_ : X -> List X -> List X

-- A notation for singleton lists.
[[_]] : {X : Set} -> X -> List X
[[ x ]] = x :: nil

-- ----------------------------------------------------------------------
-- * Operations

-- ----------------------------------------------------------------------
-- ** Membership

-- The list membership relation.
data mem {X : Set} (x : X) : List X -> Set where
  mem-head : ∀ {xs} -> mem x (x :: xs)
  mem-tail : ∀ {y xs} -> mem x xs -> mem x (y :: xs)

-- Return the nth member of a list, if any.
nth : {X : Set} -> Nat -> List X -> Maybe X
nth n nil = Nothing
nth zero (x :: xs) = Just x
nth (succ n) (x :: xs) = nth n xs

-- Lemma: The nth member of a list is a member!
lemma-mem-nth : ∀ {X : Set} {x : X} {xs : List X} (n : Nat) -> nth n xs == Just x -> mem x xs
lemma-mem-nth {xs = nil} n ()
lemma-mem-nth {xs = x :: xs} zero refl = mem-head
lemma-mem-nth {xs = x :: xs} (succ n) hyp = mem-tail (lemma-mem-nth n hyp)

-- ----------------------------------------------------------------------
-- ** Map

-- Map a function over all the elements of a list.
map : {X Y : Set} -> (f : X -> Y) -> List X -> List Y
map f nil = nil
map f (x :: xs) = f x :: map f xs

-- Lemma: if x ∈ xs, then f x ∈ map f xs.
lemma-mem-map : {X Y : Set} -> (f : X -> Y) -> (xs : List X) -> ∀ x -> mem x xs -> mem (f x) (map f xs)
lemma-mem-map f nil x ()
lemma-mem-map f (x :: xs) .x mem-head = mem-head
lemma-mem-map f (x :: xs) y (mem-tail hyp) = mem-tail (lemma-mem-map f xs y hyp)

-- ----------------------------------------------------------------------
-- ** Length

-- Return the length of a list.
length : ∀ {X} -> List X -> Nat
length nil = 0
length (x :: xs) = succ (length xs)

-- ----------------------------------------------------------------------
-- ** Appending

-- Append two lists.
_++_ : ∀ {X} -> List X -> List X -> List X
nil ++ ys = ys
(x :: xs) ++ ys = x :: (xs ++ ys)

-- Lemma: Every member of xs is a member of xs ++ ys.
lemma-mem-append1 : ∀ {X} -> (xs ys : List X) -> {x : X} -> mem x xs -> mem x (xs ++ ys)
lemma-mem-append1 nil ys ()
lemma-mem-append1 (x :: xs) ys mem-head = mem-head
lemma-mem-append1 (a :: xs) ys (mem-tail hyp) = mem-tail (lemma-mem-append1 xs ys hyp)

-- Lemma: Every member of ys is a member of xs ++ ys.
lemma-mem-append2 : ∀ {X} -> (xs ys : List X) -> {x : X} -> mem x ys -> mem x (xs ++ ys)
lemma-mem-append2 nil ys hyp = hyp
lemma-mem-append2 (x :: xs) ys hyp = mem-tail (lemma-mem-append2 xs ys hyp)

-- ----------------------------------------------------------------------
-- ** Concatenate a list of lists

-- Concatenate a list of lists.
concat : ∀ {X} -> List (List X) -> List X
concat nil = nil
concat (xs :: xss) = xs ++ concat xss

-- Lemma: any member of a member of xss is a member of (concat xss).
lemma-mem-concat : ∀ {X} -> (xss : List (List X)) -> ∀ {x} {xs} -> mem x xs -> mem xs xss -> mem x (concat xss)
lemma-mem-concat nil mem-x ()
lemma-mem-concat (xs :: xss) mem-x mem-head = lemma-mem-append1 xs (concat xss) mem-x
lemma-mem-concat (y :: xss) mem-x (mem-tail mem-xs) = lemma-mem-append2 y (concat xss) (lemma-mem-concat xss mem-x mem-xs)

-- ----------------------------------------------------------------------
-- ** Reverse a list

-- Append the second list to the reverse of the first one.
reverse-append : ∀ {X} -> List X -> List X -> List X
reverse-append nil ys = ys
reverse-append (x :: xs) ys = reverse-append xs (x :: ys)

-- Reverse the given list.
reverse : ∀ {X} -> List X -> List X
reverse xs = reverse-append xs nil

-- ----------------------------------------------------------------------
-- ** Split

-- Split a list xs into a prefix of length up to n, and a remainder.
split : ∀ {X} -> Nat -> List X -> List X × List X
split n nil = (nil , nil)
split zero (x :: xs) = (nil , x :: xs)
split (succ n) (x :: xs) with split n xs
... | (xs1 , xs2) = (x :: xs1 , xs2)

-- Lemma: splitting a list and the appending the two parts yields the
-- original list.
lemma-split : ∀ {X} -> (n : Nat) -> (xs : List X) -> ∀ {ys zs} -> split n xs == (ys , zs) -> ys ++ zs == xs
lemma-split n nil refl = refl
lemma-split zero (x :: xs) refl = refl
lemma-split (succ n) (x :: xs) eq with split n xs | lemma-split n xs
lemma-split (succ n) (x :: xs) refl | (xs1 , xs2) | ih = 
   equational (x :: xs1) ++ xs2
           by refl
       equals x :: (xs1 ++ xs2)
           by context (λ □ → x :: □) (ih refl)
       equals x :: xs

-- Like split, but split the list into 3 parts: (x , y , z), where x
-- is of length up to n and y is of length up to m.
split3 : ∀ {X} -> Nat -> Nat -> List X -> List X × List X × List X
split3 n m xs with split n xs
... | (x , ys) with split m ys
... | (y , z) = (x , y , z)

-- Like lemma-split, but for split3.
lemma-split3 : ∀ {X} -> (n m : Nat) -> (xs : List X) -> ∀ {x y z} -> split3 n m xs == (x , y , z) -> x ++ y ++ z == xs
lemma-split3 n m xs hyp with split n xs | inspect (split n) xs
lemma-split3 n m xs hyp | (x , ys) | [ eq1 ] with split m ys | inspect (split m) ys
lemma-split3 n m xs refl | x , ys | [ eq1 ] | y , z | [ eq2 ] =
  equational x ++ y ++ z
          by context (λ □ → x ++ □) hyp2
      equals x ++ ys
          by hyp1
      equals xs
  where
    hyp1 : x ++ ys == xs
    hyp1 = lemma-split n xs eq1

    hyp2 : y ++ z == ys
    hyp2 = lemma-split m ys eq2
  
-- ----------------------------------------------------------------------
-- ** Product

-- The product of two lists is the list of all pairs (x , y), where x
-- is taken from X and y is taken from Y.
list-prod : ∀ {X Y : Set} -> List X -> List Y -> List (X × Y)
list-prod xs ys = concat (map (λ y → map (λ x → (x , y)) xs) ys)

-- Lemma: if x and y are members of two lists, then (x , y) is a
-- member of their product.
lemma-mem-list-prod : ∀ {X Y : Set} -> (xs : List X) -> (ys : List Y) -> ∀ {x y} -> mem x xs -> mem y ys -> mem (x , y) (list-prod xs ys)
lemma-mem-list-prod xs ys {x} {y} p q =
  let p' : mem (x , y) (map (λ x → (x , y)) xs)
      p' = lemma-mem-map (λ x -> (x , y)) xs x p

      q' : mem (map (λ x → (x , y)) xs) (map (λ y → map (λ x → (x , y)) xs) ys)
      q' = lemma-mem-map (λ y → map (λ x → x , y) xs) ys y q
  in
    lemma-mem-concat (map (λ y → map (λ x → x , y) xs) ys) p' q'

-- ----------------------------------------------------------------------
-- * List quantification

module All where

  infixr 7 _::_

  -- A quantifier for lists. "All P xs" means that all members of xs
  -- have property P.
  data All {A : Set} (P : A -> Set) : List A -> Set where
    [] : All P nil
    _::_ : ∀ {x xs} -> P x -> All P xs -> All P (x :: xs)

  -- A more convenient syntax for list quantification.
  infixr 4 All
  syntax All (λ x -> B) xs = All[ x ∈ xs ] B

  -- The All-elimination rule.
  All-elim : ∀ {X} {x : X} {xs P} -> mem x xs -> All P xs -> P x
  All-elim mem-head (x :: a) = x
  All-elim (mem-tail m) (y :: a) = All-elim m a

-- ----------------------------------------------------------------------
-- * Strict functions

module Strict where

  -- Apply a function to a list, after first expanding the list
  -- strictly. This is basically a trick to work around certain
  -- problems with Agda's evaluation mechanism. Agda's default
  -- mechanism for evaluating expressions can be very inefficient, and
  -- using 'strict' can occasionally speed things up.
  strict : {X : Set} {P : List X -> Set} -> (xs : List X) -> (k : (xs : List X) -> P xs) -> P xs
  strict nil k = k nil
  strict (x :: xs) k = strict xs (\xs' -> k (x :: xs'))

  lemma-strict : {X : Set} {P : List X -> Set} -> (xs : List X) -> (k : (xs : List X) -> P xs) -> strict xs k == k xs
  lemma-strict nil k = refl
  lemma-strict (x :: xs) k = lemma-strict xs (\xs' -> k (x :: xs'))

-- ----------------------------------------------------------------------
-- * Additional properties of lists

-- If two non-empty lists are equal, then so are their heads.
lemma-list-cancellation-head : ∀ {X} {x y : X} {xs ys : List X} -> x List.:: xs == y :: ys -> x == y
lemma-list-cancellation-head refl = refl

-- If two non-empty lists are equal, then so are their tails.
lemma-list-cancellation-tail : ∀ {X} {x y : X} {xs ys : List X} -> x List.:: xs == y :: ys -> xs == ys
lemma-list-cancellation-tail refl = refl

-- ----------------------------------------------------------------------
-- * Some support for proofs by case distinction

-- ----------------------------------------------------------------------
-- ** Finiteness

module Finite where

  -- A set X is finite iff there is a list having all elements of X as
  -- members.
  Finite : (X : Set) -> Set
  Finite X = ∃ λ (xs : List X) -> ∀ x -> mem x xs
  
  -- Lemma: The product of two finite sets is finite.
  lemma-finite-product : {X Y : Set} -> Finite X -> Finite Y -> Finite (X × Y)
  lemma-finite-product (xs , x-enum) (ys , y-enum) = (zs , z-enum)
    where
      zs = concat (map (λ y → map (λ x → (x , y)) xs) ys)
  
      z-enum : ∀ z -> mem z zs
      z-enum (x , y) = lemma-mem-list-prod xs ys (x-enum x) (y-enum y)

-- ----------------------------------------------------------------------
-- ** Case distinction over a finite set

module By-Cases where

  open Finite
  open All

  -- When X is finite, we can prove ∀-statements by finite case
  -- distinction.
  by-finite-cases : {X : Set} -> (fin : Finite X) -> (x : X) -> (B : X -> Set) -> All[ x ∈ fst fin ] B x -> B x
  by-finite-cases (xs , enum) x B hyp = All-elim (enum x) hyp
  
  -- Equality of lists implies a list of equalities.
  lemma-list-equality : {X Y : Set} -> (xs : List X) -> (eq : X -> Y × Y) -> let eqs = map eq xs in map fst eqs == map snd eqs -> All[ x ∈ xs ] fst (eq x) == snd (eq x)
  lemma-list-equality nil eq hyp = []
  lemma-list-equality (x :: xs) eq hyp = lemma-list-cancellation-head hyp :: (lemma-list-equality xs eq (lemma-list-cancellation-tail hyp))
  
  -- Reduce a finite family of equalities to a single equality.
  equality-by-cases : {X Y : Set} -> (fin : Finite X) -> (x : X) -> (eq : X -> Y × Y) ->
                      let xs = fst fin
                          eqs = map eq xs
                      in
                      map fst eqs == map snd eqs -> fst (eq x) == snd (eq x)
  equality-by-cases fin x eq hyp =
    let xs = fst fin
        enum = snd fin
        eqs = map eq xs
    in
      by-finite-cases fin x (λ x → fst (eq x) == snd (eq x)) (lemma-list-equality xs eq hyp)


==> anc/Maybe.agda <==
-- This module provides the Maybe type.

open import Boolean
open import Equality

module Maybe where

-- The type "Maybe A" is like A, with one new element added. It can be
-- used to encode partial functions.
data Maybe (A : Set) : Set where
  Just : A -> Maybe A
  Nothing : Maybe A

-- Check whether an element of Maybe A is actually an element of A.
isJust : {A : Set} -> Maybe A -> Boolean
isJust (Just x) = true
isJust Nothing = false

-- Conversion from Maybe A to A. This requires a proof of isJust x.
fromJust : {A : Set} (x : Maybe A) -> isJust x == true -> A
fromJust {A} (Just x) hyp = x
fromJust {A} Nothing ()


==> anc/Nat.agda <==
-- This module provides the type of natural numbers and some of its
-- properties.

open import Equality
open import Decidable

module Nat where

-- ----------------------------------------------------------------------
-- Definition

-- The type of natural numbers.
data Nat : Set where
  zero : Nat
  succ : Nat -> Nat

infixl 6 _+_ _-_
infixl 7 _*_

-- Addition.
_+_ : Nat -> Nat -> Nat
zero + m = m
succ n + m = succ (n + m)

-- Truncated subtraction.
_-_ : Nat -> Nat -> Nat
n - zero = n
zero - succ m = zero
succ n - succ m = n - m

-- Multiplication.
_*_ : Nat -> Nat -> Nat
zero * m = zero
succ n * m = m + n * m

-- The following directive enables constants such as 3 to be used
-- instead of succ (succ (succ zero)).
{-# BUILTIN NATURAL Nat #-}

-- ----------------------------------------------------------------------
-- Operations

infix 5 _<=_

-- The less-than-or-equal relation.
data _<=_ : Nat -> Nat -> Set where
  leq-zero : ∀ {m} -> 0 <= m
  leq-succ : ∀ {n m} -> n <= m -> succ n <= succ m

-- ----------------------------------------------------------------------
-- Properties

-- Successor is an injective function.
lemma-succ-cancellation : ∀ {n m} -> succ n == succ m -> n == m
lemma-succ-cancellation refl = refl

-- Successor is order-reflecting.
lemma-leq-cancellation : ∀ {n m} -> succ n <= succ m -> n <= m
lemma-leq-cancellation (leq-succ x) = x

-- ----------------------------------------------------------------------
-- Decidable properties.

infix 8 _==?_ _<=?_

-- Equality is decidable.
_==?_ : (n m : Nat) -> Decidable (n == m)
zero ==? zero = yes refl
zero ==? succ m = no (λ ())
succ n ==? zero = no (λ ())
succ n ==? succ m with n ==? m
succ n ==? succ m | yes w = yes (context succ w)
succ n ==? succ m | no w = no (λ k → w (lemma-succ-cancellation k))

-- Leq is decidable.
_<=?_ : (n m : Nat) -> Decidable (n <= m)
zero <=? m = yes leq-zero
succ n <=? zero = no (λ ())
succ n <=? succ m with n <=? m
succ n <=? succ m | yes w = yes (leq-succ w)
succ n <=? succ m | no w = no (λ k → w (lemma-leq-cancellation k))


==> anc/PauliRotations.agda <==
-- This module defines a Pauli rotation representation of Clifford+T
-- operators, a la Gosset, Kliuchnikov, Mosca, and Russo. It also
-- provides lemmas about manipulating these representations, with an
-- eye toward proving Clifford+T relations. Note: the Pauli rotation
-- representation is not quite unique (even up to commutativities of
-- the generators), so some additional relations are needed,
-- corresponding to rel-A, rel-B, and rel-C in Generator.agda.
-- 
-- Also, because Agda is very slow, we do not actually provide a
-- tactic for simplifying Pauli rotation representations
-- automatically. Instead, we just provide lemmas for individual proof
-- steps. The actual proofs of the equality of certain Clifford+T
-- operators are spelled out step-by-step in the files Equation1.agda
-- to Equation46.agda, and proceed by conversion to and from the Pauli
-- rotation representation and stepwise manipulation thereof, using
-- lemmas from this module.

module PauliRotations where

open import Proposition
open import List
open import Equality as Eq using (_==_; auto)
open import Maybe
open import Nat hiding (_==?_)
open import Decidable
open import Boolean

open import Word
open import Generator

open import Word-Lemmas
open import Word-Tactics
open import CliffordT-Lemmas
import Clifford-Lemmas

private module C = Clifford+T

-- ----------------------------------------------------------------------
-- * Clifford operators

module Clifford where

  -- Here, we provide generators for the 2-qubit Clifford group (as
  -- opposed to the 2-qubit Clifford+T group, for which generators
  -- were defined in Generator.agda). It is convenient to have the
  -- Clifford generators as a separate entity because we will have to
  -- define their action on the Pauli operators.

  open Inverse-Clifford+T
  open Monoid-Equational

  -- Clifford generators (2 qubits).
  data Clifford : Set where
    CZ-gen : Clifford
    H0-gen : Clifford
    H1-gen : Clifford
    S0-gen : Clifford
    S1-gen : Clifford
    W-gen : Clifford

  -- Convenience definitions for singleton words.
  CZ : Word Clifford
  CZ = gen CZ-gen

  H0 : Word Clifford
  H0 = gen H0-gen

  H1 : Word Clifford
  H1 = gen H1-gen

  S0 : Word Clifford
  S0 = gen S0-gen

  S1 : Word Clifford
  S1 = gen S1-gen

  W : Word Clifford
  W = gen W-gen

  X0 : Word Clifford
  X0 = H0 • S0 • S0 • H0

  X1 : Word Clifford
  X1 = H1 • S1 • S1 • H1

  W⁻¹ : Word Clifford
  W⁻¹ = W ^ 7

  S0⁻¹ : Word Clifford
  S0⁻¹ = S0 ^ 3

  S1⁻¹ : Word Clifford
  S1⁻¹ = S1 ^ 3

  CX0 : Word Clifford
  CX0 = H0 • CZ • H0

  CX1 : Word Clifford
  CX1 = H1 • CZ • H1
      
  Swap : Word Clifford
  Swap = H0 • CZ • H0 • H1 • CZ • H1 • H0 • CZ • H0

  -- Convert a Clifford generator to a Clifford+T generator.
  cliffordt-of-clifford-gen : Clifford -> Word C.Generator
  cliffordt-of-clifford-gen CZ-gen = C.CZ
  cliffordt-of-clifford-gen H0-gen = C.H0
  cliffordt-of-clifford-gen H1-gen = C.H1
  cliffordt-of-clifford-gen S0-gen = C.S0
  cliffordt-of-clifford-gen S1-gen = C.S1
  cliffordt-of-clifford-gen W-gen = C.W

  -- Convert a Clifford operator to a Clifford+T operator.
  cliffordt-of-clifford : Word Clifford -> Word C.Generator
  cliffordt-of-clifford (gen x) = cliffordt-of-clifford-gen x
  cliffordt-of-clifford ε = ε
  cliffordt-of-clifford (x • y) = cliffordt-of-clifford x • cliffordt-of-clifford y

  -- The inverse of a Clifford generator.
  inv-gen : Clifford -> Word Clifford
  inv-gen CZ-gen = CZ
  inv-gen H0-gen = H0
  inv-gen H1-gen = H1
  inv-gen S0-gen = S0⁻¹
  inv-gen S1-gen = S1⁻¹
  inv-gen W-gen = W⁻¹

  -- The inverse of a Clifford operator.
  inv : Word Clifford -> Word Clifford
  inv (gen x) = inv-gen x
  inv ε = ε
  inv (w • u) = inv u • inv w

  -- Lemma: inv-gen actually computes the inverse.
  lemma-inv-gen : (w : Clifford) -> C.Rel ⊢ cliffordt-of-clifford (inv-gen w) === (cliffordt-of-clifford-gen w) ⁻¹
  lemma-inv-gen CZ-gen = refl
  lemma-inv-gen H0-gen = refl
  lemma-inv-gen H1-gen = refl
  lemma-inv-gen S0-gen = refl
  lemma-inv-gen S1-gen = refl
  lemma-inv-gen W-gen = refl

  -- Lemma: inv actually computes the inverse.
  lemma-inv : (w : Word Clifford) -> C.Rel ⊢ cliffordt-of-clifford (inv w) === (cliffordt-of-clifford w) ⁻¹
  lemma-inv (gen x) = lemma-inv-gen x
  lemma-inv ε = refl
  lemma-inv (w • u) = cong (lemma-inv u) (lemma-inv w)

  -- Lemma: another way of saying that inv computes the inverse.
  lemma-C-inv : ∀ c -> C.Rel ⊢ cliffordt-of-clifford c • cliffordt-of-clifford (inv c) === ε
  lemma-C-inv c =
    equational cliffordt-of-clifford c • cliffordt-of-clifford (inv c)
            by right lemma-inv c
        equals cliffordt-of-clifford c • (cliffordt-of-clifford c) ⁻¹
            by lemma-right-inverse
        equals ε

-- ----------------------------------------------------------------------
-- * Pauli operators

module Pauli where

  -- Here, we provide a definition of the non-trivial signed 2-qubit
  -- Pauli operators. Note: for our purposes, we are not interested in
  -- the group structure of the Pauli group, but just on the action of
  -- the Clifford group on the Pauli operators. For this reason, we
  -- only consider the phases ±1 (and not ±i), and we also exclude the
  -- operators ±I⊗I, on which the Clifford group acts trivially.

  open Clifford
  open List.Finite
  open List.By-Cases

  -- ----------------------------------------------------------------------
  -- ** Definition of the Pauli operators

  -- Signs for Pauli operators: + and -.
  data Sign : Set where
    plus : Sign
    minus : Sign

  -- Negate a sign.
  neg-sign : Sign -> Sign
  neg-sign plus = minus
  neg-sign minus = plus

  -- The unsigned non-trivial 2-qubit Pauli operators. There are
  -- exactly 15 of them, and it is convenient to define them by
  -- enumerating them.
  data Unsigned-Pauli2 : Set where
    I⊗X : Unsigned-Pauli2
    I⊗Y : Unsigned-Pauli2
    I⊗Z : Unsigned-Pauli2
    X⊗I : Unsigned-Pauli2
    X⊗X : Unsigned-Pauli2
    X⊗Y : Unsigned-Pauli2
    X⊗Z : Unsigned-Pauli2
    Y⊗I : Unsigned-Pauli2
    Y⊗X : Unsigned-Pauli2
    Y⊗Y : Unsigned-Pauli2
    Y⊗Z : Unsigned-Pauli2
    Z⊗I : Unsigned-Pauli2
    Z⊗X : Unsigned-Pauli2
    Z⊗Y : Unsigned-Pauli2
    Z⊗Z : Unsigned-Pauli2

  -- A Pauli operator is a pair of a sign and an unsigned Pauli
  -- operator. In what follows, many definitions and lemmas are first
  -- given for the unsigned case, and then extended to the signed
  -- case. This has the advantage that our case distinctions usually
  -- have 15, rather than 30 cases.
  Pauli2 : Set
  Pauli2 = Sign × Unsigned-Pauli2

  -- Negate a Pauli operator.
  neg : Pauli2 -> Pauli2
  neg (sign , p) = (neg-sign sign , p)

  -- Lemma: double negation.
  lemma-neg-neg : {p : Pauli2} -> neg (neg p) == p
  lemma-neg-neg {plus , p} = auto
  lemma-neg-neg {minus , p} = auto

  -- ----------------------------------------------------------------------
  -- ** Finiteness and equality

  -- Lemma: the set of non-trivial unsigned 2-qubit Pauli operators is
  -- finite. This can be used to automate certain case distinctions.
  lemma-finite-Unsigned-Pauli2 : Finite Unsigned-Pauli2
  lemma-finite-Unsigned-Pauli2 = (list , claim)
    where
      list = I⊗X :: I⊗Y :: I⊗Z :: X⊗I :: X⊗X :: X⊗Y :: X⊗Z :: Y⊗I :: Y⊗X :: Y⊗Y :: Y⊗Z :: Z⊗I :: Z⊗X :: Z⊗Y :: Z⊗Z :: nil
      claim : ∀ x -> mem x list
      claim I⊗X = lemma-mem-nth 0 auto
      claim I⊗Y = lemma-mem-nth 1 auto
      claim I⊗Z = lemma-mem-nth 2 auto
      claim X⊗I = lemma-mem-nth 3 auto
      claim X⊗X = lemma-mem-nth 4 auto
      claim X⊗Y = lemma-mem-nth 5 auto
      claim X⊗Z = lemma-mem-nth 6 auto
      claim Y⊗I = lemma-mem-nth 7 auto
      claim Y⊗X = lemma-mem-nth 8 auto
      claim Y⊗Y = lemma-mem-nth 9 auto
      claim Y⊗Z = lemma-mem-nth 10 auto
      claim Z⊗I = lemma-mem-nth 11 auto
      claim Z⊗X = lemma-mem-nth 12 auto
      claim Z⊗Y = lemma-mem-nth 13 auto
      claim Z⊗Z = lemma-mem-nth 14 auto

  -- Lemma: the set of signs is finite.
  lemma-finite-Sign : Finite Sign
  lemma-finite-Sign = (list , claim)
    where
      list = plus :: minus :: nil
      claim : ∀ x -> mem x list
      claim plus = mem-head
      claim minus = mem-tail mem-head

  -- Lemma: the set of (signed) 2-qubit Pauli operators is finite.
  lemma-finite-Pauli2 : Finite Pauli2
  lemma-finite-Pauli2 = lemma-finite-product lemma-finite-Sign lemma-finite-Unsigned-Pauli2

  -- Check equality of unsigned Pauli operators. This is used later in
  -- the semi-decision procedure for commutativity of R-syllables.
  unsigned-pauli2-equal? : (p q : Unsigned-Pauli2) -> Maybe (p == q)
  unsigned-pauli2-equal? I⊗X I⊗X = Just Eq.refl
  unsigned-pauli2-equal? I⊗Y I⊗Y = Just Eq.refl
  unsigned-pauli2-equal? I⊗Z I⊗Z = Just Eq.refl
  unsigned-pauli2-equal? X⊗I X⊗I = Just Eq.refl
  unsigned-pauli2-equal? Y⊗I Y⊗I = Just Eq.refl
  unsigned-pauli2-equal? Z⊗I Z⊗I = Just Eq.refl
  unsigned-pauli2-equal? X⊗X X⊗X = Just Eq.refl
  unsigned-pauli2-equal? X⊗Y X⊗Y = Just Eq.refl
  unsigned-pauli2-equal? X⊗Z X⊗Z = Just Eq.refl
  unsigned-pauli2-equal? Y⊗X Y⊗X = Just Eq.refl
  unsigned-pauli2-equal? Y⊗Y Y⊗Y = Just Eq.refl
  unsigned-pauli2-equal? Y⊗Z Y⊗Z = Just Eq.refl
  unsigned-pauli2-equal? Z⊗X Z⊗X = Just Eq.refl
  unsigned-pauli2-equal? Z⊗Y Z⊗Y = Just Eq.refl
  unsigned-pauli2-equal? Z⊗Z Z⊗Z = Just Eq.refl
  unsigned-pauli2-equal? _ _ = Nothing

  -- ----------------------------------------------------------------------
  -- ** The action of the Clifford group on Pauli operators

  -- Definition: the action of each Clifford generator on each
  -- unsigned Pauli operator. In other words, given C and P, compute
  -- CPC⁻¹. This is a huge case distinction. The correctness of this
  -- definition is implicitly proved later, via the lemmas that it
  -- satisfies, and specifically lemma-R.
  pauli-action-gen-unsigned : Clifford -> Unsigned-Pauli2 -> Pauli2
  pauli-action-gen-unsigned CZ-gen I⊗X = (plus , Z⊗X)
  pauli-action-gen-unsigned CZ-gen I⊗Y = (plus , Z⊗Y)
  pauli-action-gen-unsigned CZ-gen I⊗Z = (plus , I⊗Z)
  pauli-action-gen-unsigned CZ-gen X⊗I = (plus , X⊗Z)
  pauli-action-gen-unsigned CZ-gen X⊗X = (plus , Y⊗Y)
  pauli-action-gen-unsigned CZ-gen X⊗Y = (minus , Y⊗X)
  pauli-action-gen-unsigned CZ-gen X⊗Z = (plus , X⊗I)
  pauli-action-gen-unsigned CZ-gen Y⊗I = (plus , Y⊗Z)
  pauli-action-gen-unsigned CZ-gen Y⊗X = (minus , X⊗Y)
  pauli-action-gen-unsigned CZ-gen Y⊗Y = (plus , X⊗X)
  pauli-action-gen-unsigned CZ-gen Y⊗Z = (plus , Y⊗I)
  pauli-action-gen-unsigned CZ-gen Z⊗I = (plus , Z⊗I)
  pauli-action-gen-unsigned CZ-gen Z⊗X = (plus , I⊗X)
  pauli-action-gen-unsigned CZ-gen Z⊗Y = (plus , I⊗Y)
  pauli-action-gen-unsigned CZ-gen Z⊗Z = (plus , Z⊗Z)
  pauli-action-gen-unsigned H0-gen I⊗X = (plus , I⊗X)
  pauli-action-gen-unsigned H0-gen I⊗Y = (plus , I⊗Y)
  pauli-action-gen-unsigned H0-gen I⊗Z = (plus , I⊗Z)
  pauli-action-gen-unsigned H0-gen X⊗I = (plus , Z⊗I)
  pauli-action-gen-unsigned H0-gen X⊗X = (plus , Z⊗X)
  pauli-action-gen-unsigned H0-gen X⊗Y = (plus , Z⊗Y)
  pauli-action-gen-unsigned H0-gen X⊗Z = (plus , Z⊗Z)
  pauli-action-gen-unsigned H0-gen Y⊗I = (minus , Y⊗I)
  pauli-action-gen-unsigned H0-gen Y⊗X = (minus , Y⊗X)
  pauli-action-gen-unsigned H0-gen Y⊗Y = (minus , Y⊗Y)
  pauli-action-gen-unsigned H0-gen Y⊗Z = (minus , Y⊗Z)
  pauli-action-gen-unsigned H0-gen Z⊗I = (plus , X⊗I)
  pauli-action-gen-unsigned H0-gen Z⊗X = (plus , X⊗X)
  pauli-action-gen-unsigned H0-gen Z⊗Y = (plus , X⊗Y)
  pauli-action-gen-unsigned H0-gen Z⊗Z = (plus , X⊗Z)
  pauli-action-gen-unsigned H1-gen X⊗I = (plus , X⊗I)
  pauli-action-gen-unsigned H1-gen Y⊗I = (plus , Y⊗I)
  pauli-action-gen-unsigned H1-gen Z⊗I = (plus , Z⊗I)
  pauli-action-gen-unsigned H1-gen I⊗X = (plus , I⊗Z)
  pauli-action-gen-unsigned H1-gen X⊗X = (plus , X⊗Z)
  pauli-action-gen-unsigned H1-gen Y⊗X = (plus , Y⊗Z)
  pauli-action-gen-unsigned H1-gen Z⊗X = (plus , Z⊗Z)
  pauli-action-gen-unsigned H1-gen I⊗Y = (minus , I⊗Y)
  pauli-action-gen-unsigned H1-gen X⊗Y = (minus , X⊗Y)
  pauli-action-gen-unsigned H1-gen Y⊗Y = (minus , Y⊗Y)
  pauli-action-gen-unsigned H1-gen Z⊗Y = (minus , Z⊗Y)
  pauli-action-gen-unsigned H1-gen I⊗Z = (plus , I⊗X)
  pauli-action-gen-unsigned H1-gen X⊗Z = (plus , X⊗X)
  pauli-action-gen-unsigned H1-gen Y⊗Z = (plus , Y⊗X)
  pauli-action-gen-unsigned H1-gen Z⊗Z = (plus , Z⊗X)
  pauli-action-gen-unsigned S0-gen I⊗X = (plus , I⊗X)
  pauli-action-gen-unsigned S0-gen I⊗Y = (plus , I⊗Y)
  pauli-action-gen-unsigned S0-gen I⊗Z = (plus , I⊗Z)
  pauli-action-gen-unsigned S0-gen X⊗I = (plus , Y⊗I)
  pauli-action-gen-unsigned S0-gen X⊗X = (plus , Y⊗X)
  pauli-action-gen-unsigned S0-gen X⊗Y = (plus , Y⊗Y)
  pauli-action-gen-unsigned S0-gen X⊗Z = (plus , Y⊗Z)
  pauli-action-gen-unsigned S0-gen Y⊗I = (minus , X⊗I)
  pauli-action-gen-unsigned S0-gen Y⊗X = (minus , X⊗X)
  pauli-action-gen-unsigned S0-gen Y⊗Y = (minus , X⊗Y)
  pauli-action-gen-unsigned S0-gen Y⊗Z = (minus , X⊗Z)
  pauli-action-gen-unsigned S0-gen Z⊗I = (plus , Z⊗I)
  pauli-action-gen-unsigned S0-gen Z⊗X = (plus , Z⊗X)
  pauli-action-gen-unsigned S0-gen Z⊗Y = (plus , Z⊗Y)
  pauli-action-gen-unsigned S0-gen Z⊗Z = (plus , Z⊗Z)
  pauli-action-gen-unsigned S1-gen X⊗I = (plus , X⊗I)
  pauli-action-gen-unsigned S1-gen Y⊗I = (plus , Y⊗I)
  pauli-action-gen-unsigned S1-gen Z⊗I = (plus , Z⊗I)
  pauli-action-gen-unsigned S1-gen I⊗X = (plus , I⊗Y)
  pauli-action-gen-unsigned S1-gen X⊗X = (plus , X⊗Y)
  pauli-action-gen-unsigned S1-gen Y⊗X = (plus , Y⊗Y)
  pauli-action-gen-unsigned S1-gen Z⊗X = (plus , Z⊗Y)
  pauli-action-gen-unsigned S1-gen I⊗Y = (minus , I⊗X)
  pauli-action-gen-unsigned S1-gen X⊗Y = (minus , X⊗X)
  pauli-action-gen-unsigned S1-gen Y⊗Y = (minus , Y⊗X)
  pauli-action-gen-unsigned S1-gen Z⊗Y = (minus , Z⊗X)
  pauli-action-gen-unsigned S1-gen I⊗Z = (plus , I⊗Z)
  pauli-action-gen-unsigned S1-gen X⊗Z = (plus , X⊗Z)
  pauli-action-gen-unsigned S1-gen Y⊗Z = (plus , Y⊗Z)
  pauli-action-gen-unsigned S1-gen Z⊗Z = (plus , Z⊗Z)
  pauli-action-gen-unsigned W-gen p⊗q = (plus , p⊗q)

  -- Extend the action to signed Pauli operators.
  -- Given C and P, compute CPC⁻¹.
  pauli-action-gen : Clifford -> Pauli2 -> Pauli2
  pauli-action-gen c (plus , p) = pauli-action-gen-unsigned c p
  pauli-action-gen c (minus , p) = neg (pauli-action-gen-unsigned c p)

  -- Extend the action to words of Clifford generators.
  pauli-action : Word Clifford -> Pauli2 -> Pauli2
  pauli-action (gen x) pauli = pauli-action-gen x pauli
  pauli-action ε pauli = pauli
  pauli-action (c • d) pauli = pauli-action c (pauli-action d pauli)

  -- Lemma: the Pauli action commutes with negation.
  lemma-pauli-action-neg : (c : Word Clifford) -> (p : Pauli2) -> pauli-action c (neg p) == neg (pauli-action c p)
  lemma-pauli-action-neg (gen x) (plus , p) = Eq.refl
  lemma-pauli-action-neg (gen x) (minus , p) = lemma-neg-neg Eq.reversed
  lemma-pauli-action-neg ε p = Eq.refl
  lemma-pauli-action-neg (c • d) p =
     Eq.equational pauli-action c (pauli-action d (neg p))
             Eq.by Eq.context (pauli-action c) (lemma-pauli-action-neg d p)
            equals pauli-action c (neg (pauli-action d p))
             Eq.by lemma-pauli-action-neg c (pauli-action d p)
            equals neg (pauli-action c (pauli-action d p))

  -- Lemma: The Pauli action of C⁻¹ is the inverse of that of C.
  lemma-pauli-action-inv : (c : Word Clifford) -> (p : Pauli2) -> pauli-action (c • inv c) p == p
  lemma-pauli-action-inv (gen CZ-gen) p = equality-by-cases lemma-finite-Pauli2 p (λ p → (pauli-action (CZ • inv CZ) p , p)) auto
  lemma-pauli-action-inv (gen H0-gen) p = equality-by-cases lemma-finite-Pauli2 p (λ p → (pauli-action (H0 • inv H0) p , p)) auto
  lemma-pauli-action-inv (gen H1-gen) p = equality-by-cases lemma-finite-Pauli2 p (λ p → (pauli-action (H1 • inv H1) p , p)) auto
  lemma-pauli-action-inv (gen S0-gen) p = equality-by-cases lemma-finite-Pauli2 p (λ p → (pauli-action (S0 • inv S0) p , p)) auto
  lemma-pauli-action-inv (gen S1-gen) p = equality-by-cases lemma-finite-Pauli2 p (λ p → (pauli-action (S1 • inv S1) p , p)) auto
  lemma-pauli-action-inv (gen W-gen) p = equality-by-cases lemma-finite-Pauli2 p (λ p → (pauli-action (W • inv W) p , p)) auto
  lemma-pauli-action-inv ε p = Eq.refl
  lemma-pauli-action-inv (c • d) p =
    Eq.equational pauli-action c (pauli-action d (pauli-action (inv d) (pauli-action (inv c) p)))
            Eq.by Eq.context (pauli-action c) (lemma-pauli-action-inv d (pauli-action (inv c) p))
           equals pauli-action c (pauli-action (inv c) p)
            Eq.by lemma-pauli-action-inv c p
           equals p

-- ----------------------------------------------------------------------
-- * Pauli rotation representation

module PauliRotRep where

  -- Here, we define the Pauli rotations and prove their main
  -- property. Specifically, for every non-trivial 2-qubit Pauli
  -- operator P, we define a word R(P), which we call an R-syllable.
  -- Mathematically, we have
  --
  -- R(P) = (1+ω)/2 I + (1-ω)/2 P,
  --
  -- but of course this is not the definition we give here, because we
  -- must define R(P) as a word in the Clifford+T generators.
  --
  -- The fundamental property of R-syllables is the following, which
  -- is essentially lemma-R below:
  --
  -- For any Clifford operator C, we have CR(P)C⁻¹ = R(CPC⁻¹).

  open Monoid-Equational
  open Associative
  open Clifford
  open Commuting-Clifford+T
  open Clifford-Lemmas
  open Commutes-T0
  open Pauli
  open Inverse-Clifford+T
  open Clifford+T-Duality

  -- ----------------------------------------------------------------------
  -- ** Conjugators

  -- The action of the Clifford group on Pauli operators is
  -- transitive. Specifically, for every 2-qubit Pauli operator P ≠ ±I,
  -- there exists some Clifford operator C such that
  --
  -- C(Z⊗I)C⁻¹ == P.
  --
  -- For each P, we choose a particular such C and call it the
  -- conjugator of P.
  
  -- Definition: conjugators for the unsigned Pauli operators.
  conjugator-unsigned : Unsigned-Pauli2 -> Word Clifford
  conjugator-unsigned I⊗X = H1 • Swap
  conjugator-unsigned I⊗Y = S1 • H1 • Swap
  conjugator-unsigned I⊗Z = Swap
  conjugator-unsigned X⊗I = H0
  conjugator-unsigned X⊗X = H1 • CZ • H0
  conjugator-unsigned X⊗Y = S1 • H1 • CZ • H0
  conjugator-unsigned X⊗Z = CZ • H0
  conjugator-unsigned Y⊗I = S0 • H0
  conjugator-unsigned Y⊗X = H1 • S0 • CZ • H0
  conjugator-unsigned Y⊗Y = S1 • H1 • S0 • CZ • H0
  conjugator-unsigned Y⊗Z = S0 • CZ • H0
  conjugator-unsigned Z⊗I = ε
  conjugator-unsigned Z⊗X = H1 • H0 • CZ • H0
  conjugator-unsigned Z⊗Y = S1 • H1 • H0 • CZ • H0
  conjugator-unsigned Z⊗Z = H0 • CZ • H0

  -- Definition: conjugators for signed Pauli operators.
  conjugator : Pauli2 -> Word Clifford
  conjugator (plus , p⊗q) = conjugator-unsigned (p⊗q)
  conjugator (minus , p⊗q) = conjugator-unsigned (p⊗q) • X0

  -- Lemma (conjugators and negation): The conjugators for P and −P
  -- are related by an X0 gate.
  lemma-conjugator-neg : (p : Pauli2) -> C.Rel ⊢ cliffordt-of-clifford (conjugator (neg p)) === cliffordt-of-clifford (conjugator p) • C.X0
  lemma-conjugator-neg (plus , p) = refl
  lemma-conjugator-neg (minus , p) =
      equational cliffordt-of-clifford (conjugator (plus , p))
              by right-unit reversed
          equals cliffordt-of-clifford (conjugator (plus , p)) • ε
              by right rewrite-clifford 10 auto
          equals cliffordt-of-clifford (conjugator (plus , p)) • (C.X0 • C.X0)
              by assoc reversed
          equals (cliffordt-of-clifford (conjugator (plus , p)) • C.X0) • C.X0

  -- Lemma (the defining property of conjugators): C • (Z ⊗ I) • C⁻¹ == P.
  -- Unsigned case.
  lemma-pauli-action-conjugator-unsigned : (p : Unsigned-Pauli2) -> pauli-action (conjugator-unsigned p) (plus , Z⊗I) == (plus , p)
  lemma-pauli-action-conjugator-unsigned I⊗X = Eq.refl
  lemma-pauli-action-conjugator-unsigned I⊗Y = Eq.refl
  lemma-pauli-action-conjugator-unsigned I⊗Z = Eq.refl
  lemma-pauli-action-conjugator-unsigned X⊗I = Eq.refl
  lemma-pauli-action-conjugator-unsigned X⊗X = Eq.refl
  lemma-pauli-action-conjugator-unsigned X⊗Y = Eq.refl
  lemma-pauli-action-conjugator-unsigned X⊗Z = Eq.refl
  lemma-pauli-action-conjugator-unsigned Y⊗I = Eq.refl
  lemma-pauli-action-conjugator-unsigned Y⊗X = Eq.refl
  lemma-pauli-action-conjugator-unsigned Y⊗Y = Eq.refl
  lemma-pauli-action-conjugator-unsigned Y⊗Z = Eq.refl
  lemma-pauli-action-conjugator-unsigned Z⊗I = Eq.refl
  lemma-pauli-action-conjugator-unsigned Z⊗X = Eq.refl
  lemma-pauli-action-conjugator-unsigned Z⊗Y = Eq.refl
  lemma-pauli-action-conjugator-unsigned Z⊗Z = Eq.refl

  -- The defining property of conjugators, signed case.
  lemma-pauli-action-conjugator : (p : Pauli2) -> pauli-action (conjugator p) (plus , Z⊗I) == p
  lemma-pauli-action-conjugator (plus , p) = lemma-pauli-action-conjugator-unsigned p
  lemma-pauli-action-conjugator (minus , p) =
    Eq.equational pauli-action (conjugator-unsigned p) (minus , Z⊗I)
            Eq.by lemma-pauli-action-neg (conjugator-unsigned p) (plus , Z⊗I)
           equals neg (pauli-action (conjugator-unsigned p) (plus , Z⊗I))
            Eq.by Eq.context neg (lemma-pauli-action-conjugator-unsigned p)
           equals neg (plus , p)

  -- An alternative version of the previous lemma, where we act on
  -- ±Z⊗I instead of +Z⊗I.
  lemma-pauli-action-conjugator-alt : ∀ s p -> pauli-action (conjugator-unsigned p) (s , Z⊗I) == (s , p)
  lemma-pauli-action-conjugator-alt plus p = lemma-pauli-action-conjugator-unsigned p
  lemma-pauli-action-conjugator-alt minus p =
   Eq.equational pauli-action c (minus , Z⊗I)
           Eq.by Eq.definition
          equals pauli-action c (neg (plus , Z⊗I))
           Eq.by lemma-pauli-action-neg c (plus , Z⊗I)
          equals neg (pauli-action c (plus , Z⊗I))
           Eq.by Eq.context neg (lemma-pauli-action-conjugator-unsigned p)
          equals neg (plus , p)
           Eq.by Eq.definition
          equals (minus , p)
   where
     c = conjugator-unsigned p

  -- ----------------------------------------------------------------------
  -- ** R-syllables

  -- Definition of the R-syllables.
  R : Pauli2 -> Word C.Generator
  R pauli = cliffordt-of-clifford c • C.T0 • cliffordt-of-clifford c ⁻¹
    where
      c : Word Clifford
      c = conjugator pauli

  -- Special R-syllable: T0 = R(Z⊗I)
  lemma-R-T0 : C.Rel ⊢ C.T0 === R (plus , Z⊗I)
  lemma-R-T0 = general-assoc auto

  -- Special R-syllable: T1 = R(I⊗Z)
  lemma-R-T1 : C.Rel ⊢ C.T1 === R (plus , I⊗Z)
  lemma-R-T1 =
      equational C.T1
              by lemma-Swap-T0-Swap⁻¹ reversed
          equals C.Swap • C.T0 • C.Swap ⁻¹

  lemma-R-T0⁻¹ : Clifford+T.Rel ⊢ C.T0⁻¹ === R (plus , Z⊗I) • C.S0⁻¹
  lemma-R-T0⁻¹ =
    equational C.T0⁻¹
            by lemma-T0⁻¹
        equals C.T0 • C.S0 ^ 3
            by general-assoc auto
        equals R (plus , Z⊗I) • C.S0⁻¹

  lemma-R-T1⁻¹ : Clifford+T.Rel ⊢ C.T1⁻¹ === R (plus , I⊗Z) • C.S1⁻¹
  lemma-R-T1⁻¹ =
    equational C.T1⁻¹
            by lemma-T1⁻¹
        equals C.T1 • C.S1 ^ 3
            by general-assoc auto
        equals C.T1 • C.S1⁻¹
            by left lemma-R-T1
        equals R (plus , I⊗Z) • C.S1⁻¹

  -- ----------------------------------------------------------------------
  -- ** The fundamental property of R-syllables

  -- Our goal in this section is to prove the fundamental property of
  -- R-syllables, i.e., that for any Pauli operator P and Clifford
  -- operator C, we have
  --
  -- CR(P)C⁻¹ = R(CPC⁻¹).
  --
  -- Since both sets are finite, this could in principle be proved by
  -- a case distinction, but the number of Clifford operators is huge.
  -- Instead, we first prove some simpler lemmas about conjugators
  -- that will allow us to prove the fundamental property.


  -- A lemma about conjugators. This lemma is a bit obscure, but its
  -- merit is that it can be proved by case distinction with a
  -- relatively small number of cases: one case for each pair of a
  -- Clifford generator and an unsigned Pauli operator. The lemma
  -- relates the conjugator of P to the conjugator of CPC⁻¹.
  --
  -- Specifically, it states that if E is the conjugator of P and D is
  -- the conjugator of CPC⁻¹, then D⁻¹CE commutes with T0.
  lemma-conjugator-unsigned : (c : Clifford) -> (p : Unsigned-Pauli2) ->
      let D = cliffordt-of-clifford (conjugator (pauli-action-gen c (plus , p)))
          E = cliffordt-of-clifford (conjugator (plus , p))
          C = cliffordt-of-clifford-gen c
      in
          C.Rel ⊢ (D ⁻¹ • C • E) • C.T0 === C.T0 • (D ⁻¹ • C • E)
  lemma-conjugator-unsigned CZ-gen I⊗X = general-comm-T0 130 auto
  lemma-conjugator-unsigned CZ-gen I⊗Y = general-comm-T0 130 auto
  lemma-conjugator-unsigned CZ-gen I⊗Z = general-comm-T0 130 auto
  lemma-conjugator-unsigned CZ-gen X⊗I = general-comm-T0 130 auto
  lemma-conjugator-unsigned CZ-gen X⊗X = general-comm-T0 130 auto
  lemma-conjugator-unsigned CZ-gen X⊗Y = general-comm-T0 130 auto
  lemma-conjugator-unsigned CZ-gen X⊗Z = general-comm-T0 130 auto
  lemma-conjugator-unsigned CZ-gen Y⊗I = general-comm-T0 130 auto
  lemma-conjugator-unsigned CZ-gen Y⊗X = general-comm-T0 130 auto
  lemma-conjugator-unsigned CZ-gen Y⊗Y = general-comm-T0 130 auto
  lemma-conjugator-unsigned CZ-gen Y⊗Z = general-comm-T0 130 auto
  lemma-conjugator-unsigned CZ-gen Z⊗I = general-comm-T0 130 auto
  lemma-conjugator-unsigned CZ-gen Z⊗X = general-comm-T0 130 auto
  lemma-conjugator-unsigned CZ-gen Z⊗Y = general-comm-T0 130 auto
  lemma-conjugator-unsigned CZ-gen Z⊗Z = general-comm-T0 130 auto
  lemma-conjugator-unsigned H0-gen I⊗X = general-comm-T0 140 auto
  lemma-conjugator-unsigned H0-gen I⊗Y = general-comm-T0 140 auto
  lemma-conjugator-unsigned H0-gen I⊗Z = general-comm-T0 130 auto
  lemma-conjugator-unsigned H0-gen X⊗I = general-comm-T0 130 auto
  lemma-conjugator-unsigned H0-gen X⊗X = general-comm-T0 130 auto
  lemma-conjugator-unsigned H0-gen X⊗Y = general-comm-T0 130 auto
  lemma-conjugator-unsigned H0-gen X⊗Z = general-comm-T0 130 auto
  lemma-conjugator-unsigned H0-gen Y⊗I = general-comm-T0 130 auto
  lemma-conjugator-unsigned H0-gen Y⊗X = general-comm-T0 130 auto
  lemma-conjugator-unsigned H0-gen Y⊗Y = general-comm-T0 130 auto
  lemma-conjugator-unsigned H0-gen Y⊗Z = general-comm-T0 130 auto
  lemma-conjugator-unsigned H0-gen Z⊗I = general-comm-T0 130 auto
  lemma-conjugator-unsigned H0-gen Z⊗X = general-comm-T0 130 auto
  lemma-conjugator-unsigned H0-gen Z⊗Y = general-comm-T0 130 auto
  lemma-conjugator-unsigned H0-gen Z⊗Z = general-comm-T0 130 auto
  lemma-conjugator-unsigned H1-gen I⊗X = general-comm-T0 130 auto
  lemma-conjugator-unsigned H1-gen I⊗Y = general-comm-T0 220 auto
  lemma-conjugator-unsigned H1-gen I⊗Z = general-comm-T0 130 auto
  lemma-conjugator-unsigned H1-gen X⊗I = general-comm-T0 130 auto
  lemma-conjugator-unsigned H1-gen X⊗X = general-comm-T0 130 auto
  lemma-conjugator-unsigned H1-gen X⊗Y = general-comm-T0 130 auto
  lemma-conjugator-unsigned H1-gen X⊗Z = general-comm-T0 130 auto
  lemma-conjugator-unsigned H1-gen Y⊗I = general-comm-T0 130 auto
  lemma-conjugator-unsigned H1-gen Y⊗X = general-comm-T0 130 auto
  lemma-conjugator-unsigned H1-gen Y⊗Y = general-comm-T0 130 auto
  lemma-conjugator-unsigned H1-gen Y⊗Z = general-comm-T0 130 auto
  lemma-conjugator-unsigned H1-gen Z⊗I = general-comm-T0 130 auto
  lemma-conjugator-unsigned H1-gen Z⊗X = general-comm-T0 130 auto
  lemma-conjugator-unsigned H1-gen Z⊗Y = general-comm-T0 130 auto
  lemma-conjugator-unsigned H1-gen Z⊗Z = general-comm-T0 130 auto
  lemma-conjugator-unsigned S0-gen I⊗X = general-comm-T0 190 auto
  lemma-conjugator-unsigned S0-gen I⊗Y = general-comm-T0 190 auto
  lemma-conjugator-unsigned S0-gen I⊗Z = general-comm-T0 200 auto
  lemma-conjugator-unsigned S0-gen X⊗I = general-comm-T0 130 auto
  lemma-conjugator-unsigned S0-gen X⊗X = general-comm-T0 130 auto
  lemma-conjugator-unsigned S0-gen X⊗Y = general-comm-T0 130 auto
  lemma-conjugator-unsigned S0-gen X⊗Z = general-comm-T0 130 auto
  lemma-conjugator-unsigned S0-gen Y⊗I = general-comm-T0 130 auto
  lemma-conjugator-unsigned S0-gen Y⊗X = general-comm-T0 130 auto
  lemma-conjugator-unsigned S0-gen Y⊗Y = general-comm-T0 130 auto
  lemma-conjugator-unsigned S0-gen Y⊗Z = general-comm-T0 130 auto
  lemma-conjugator-unsigned S0-gen Z⊗I = general-comm-T0 130 auto
  lemma-conjugator-unsigned S0-gen Z⊗X = general-comm-T0 130 auto
  lemma-conjugator-unsigned S0-gen Z⊗Y = general-comm-T0 130 auto
  lemma-conjugator-unsigned S0-gen Z⊗Z = general-comm-T0 130 auto
  lemma-conjugator-unsigned S1-gen I⊗X = general-comm-T0 130 auto
  lemma-conjugator-unsigned S1-gen I⊗Y = general-comm-T0 130 auto
  lemma-conjugator-unsigned S1-gen I⊗Z = general-comm-T0 130 auto
  lemma-conjugator-unsigned S1-gen X⊗I = general-comm-T0 130 auto
  lemma-conjugator-unsigned S1-gen X⊗X = general-comm-T0 130 auto
  lemma-conjugator-unsigned S1-gen X⊗Y = general-comm-T0 130 auto
  lemma-conjugator-unsigned S1-gen X⊗Z = general-comm-T0 130 auto
  lemma-conjugator-unsigned S1-gen Y⊗I = general-comm-T0 130 auto
  lemma-conjugator-unsigned S1-gen Y⊗X = general-comm-T0 130 auto
  lemma-conjugator-unsigned S1-gen Y⊗Y = general-comm-T0 130 auto
  lemma-conjugator-unsigned S1-gen Y⊗Z = general-comm-T0 130 auto
  lemma-conjugator-unsigned S1-gen Z⊗I = general-comm-T0 130 auto
  lemma-conjugator-unsigned S1-gen Z⊗X = general-comm-T0 130 auto
  lemma-conjugator-unsigned S1-gen Z⊗Y = general-comm-T0 130 auto
  lemma-conjugator-unsigned S1-gen Z⊗Z = general-comm-T0 130 auto
  lemma-conjugator-unsigned W-gen I⊗X = general-comm-T0 130 auto
  lemma-conjugator-unsigned W-gen I⊗Y = general-comm-T0 130 auto
  lemma-conjugator-unsigned W-gen I⊗Z = general-comm-T0 130 auto
  lemma-conjugator-unsigned W-gen X⊗I = general-comm-T0 130 auto
  lemma-conjugator-unsigned W-gen X⊗X = general-comm-T0 130 auto
  lemma-conjugator-unsigned W-gen X⊗Y = general-comm-T0 130 auto
  lemma-conjugator-unsigned W-gen X⊗Z = general-comm-T0 130 auto
  lemma-conjugator-unsigned W-gen Y⊗I = general-comm-T0 130 auto
  lemma-conjugator-unsigned W-gen Y⊗X = general-comm-T0 130 auto
  lemma-conjugator-unsigned W-gen Y⊗Y = general-comm-T0 130 auto
  lemma-conjugator-unsigned W-gen Y⊗Z = general-comm-T0 130 auto
  lemma-conjugator-unsigned W-gen Z⊗I = general-comm-T0 130 auto
  lemma-conjugator-unsigned W-gen Z⊗X = general-comm-T0 130 auto
  lemma-conjugator-unsigned W-gen Z⊗Y = general-comm-T0 130 auto
  lemma-conjugator-unsigned W-gen Z⊗Z = general-comm-T0 130 auto

  -- We extend the previous lemma to signed Pauli operators.
  lemma-conjugator : (c : Clifford) -> (p : Pauli2) ->
      let D = cliffordt-of-clifford (conjugator (pauli-action-gen c p))
          E = cliffordt-of-clifford (conjugator p)
          C = cliffordt-of-clifford-gen c
      in
          C.Rel ⊢ (D ⁻¹ • C • E) • C.T0 === C.T0 • (D ⁻¹ • C • E)

  lemma-conjugator c (plus , p) = lemma-conjugator-unsigned c p
  lemma-conjugator c (minus , p) =
      let D = cliffordt-of-clifford (conjugator (pauli-action-gen c (minus , p)))
          D' = cliffordt-of-clifford (conjugator (pauli-action-gen c (plus , p)))
          E = cliffordt-of-clifford (conjugator (minus , p))
          E' = cliffordt-of-clifford (conjugator (plus , p))
          C = cliffordt-of-clifford-gen c
 
          claim : C.Rel ⊢ D === D' • C.X0
          claim = lemma-conjugator-neg (pauli-action-gen c (plus , p))
      in
        equational (D ⁻¹ • C • E) • C.T0
                by left left lemma-cong-inv claim
            equals ((D' • C.X0) ⁻¹ • C • (E' • C.X0)) • C.T0
                by special-assoc (((□ • □) • □ • (□ • □)) • □) ((□ • □ • □ • □) • (□ • □)) auto
            equals (C.X0 ⁻¹ • D' ⁻¹ • C • E') • (C.X0 • C.T0)
                by right lemma-X0-T0
            equals (C.X0 ⁻¹ • D' ⁻¹ • C • E') • (C.T0 ⁻¹ • C.W • C.X0)
                by special-assoc ((□ • □ • □ • □) • (□ • □ • □)) (□ • ((□ • □ • □) • □) • (□ • □)) auto
            equals C.X0 ⁻¹ • ((D' ⁻¹ • C • E') • C.T0 ⁻¹) • (C.W • C.X0)
                by right left lemma-comm-inv (lemma-conjugator-unsigned c p)
            equals C.X0 ⁻¹ • (C.T0 ⁻¹ • (D' ⁻¹ • C • E')) • (C.W • C.X0)
                by special-assoc (□ • (□ • □) • (□ • □)) ((□ • □) • (□ • □) • □) auto
            equals (C.X0 ⁻¹ • C.T0 ⁻¹) • ((D' ⁻¹ • C • E') • C.W) • C.X0
                by right left Clifford.inclusion Clifford-Powers.lemma-comm-W reversed
            equals (C.X0 ⁻¹ • C.T0 ⁻¹) • (C.W • (D' ⁻¹ • C • E')) • C.X0
                by special-assoc ((□ • □) • (□ • (□ • □ • □)) • □) ((□ • □ • □) • □ • □ • □ • □) auto
            equals (C.X0 ⁻¹ • C.T0 ⁻¹ • C.W) • D' ⁻¹ • C • E' • C.X0
                by left lemma-T0-X0⁻¹ reversed
            equals (C.T0 • C.X0 ⁻¹) • D' ⁻¹ • C • E' • C.X0
                by general-assoc auto
            equals C.T0 • ((D' • C.X0) ⁻¹ • C • (E' • C.X0))
                by refl
            equals C.T0 • ((D' • C.X0) ⁻¹ • C • E)
                by right left lemma-cong-inv claim reversed
            equals C.T0 • (D ⁻¹ • C • E)
                
  -- Lemma: the fundamental property of R-syllables holds in the
  -- special case when C is a Clifford generator.
  lemma-R-gen : (c : Clifford) -> (p : Pauli2) -> C.Rel ⊢ cliffordt-of-clifford-gen c • R p === R (pauli-action-gen c p) • cliffordt-of-clifford-gen c
  lemma-R-gen c p =
    let D = cliffordt-of-clifford (conjugator (pauli-action-gen c p))
        E = cliffordt-of-clifford (conjugator p)
        C = cliffordt-of-clifford-gen c
    in
      equational C • (E • C.T0 • E ⁻¹)
              by special-assoc (□ • (□ • □ • □)) ((□ • □ • □) • □) auto
          equals (C • E • C.T0) • E ⁻¹
              by left left-unit reversed
          equals (ε • C • E • C.T0) • E ⁻¹
              by left left lemma-right-inverse reversed
          equals ((D • D ⁻¹) • C • E • C.T0) • E ⁻¹
              by special-assoc (((□ • □) • □ • □ • □) • □) (□ • ((□ • □ • □) • □) • □) auto
          equals D • ((D ⁻¹ • C • E) • C.T0) • E ⁻¹
              by right left lemma-conjugator c p
          equals D • (C.T0 • (D ⁻¹ • C • E)) • E ⁻¹
              by special-assoc (□ • (□ • (□ • □ • □)) • □) (((□ • □ • □) • □) • (□ • □)) auto
          equals ((D • C.T0 • D ⁻¹) • C) • (E • E ⁻¹)
              by right lemma-right-inverse
          equals ((D • C.T0 • D ⁻¹) • C) • ε
              by right-unit
          equals (D • C.T0 • D ⁻¹) • C

  -- The fundamental property of R-syllables.
  --
  -- Instead of CR(P)C⁻¹ = R(CPC⁻¹), we prove the equivalent property
  -- CR(P) = R(CPC⁻¹)C.
  --
  -- In other words, this lemma allows us to commute a Clifford
  -- operator past an R-syllable, resulting in a possibly different
  -- R-syllable.
  lemma-R : (c : Word Clifford) -> (p : Pauli2) -> C.Rel ⊢ cliffordt-of-clifford c • R p === R (pauli-action c p) • cliffordt-of-clifford c
  lemma-R (gen c) p = lemma-R-gen c p
  lemma-R ε p = trans left-unit (right-unit reversed)
  lemma-R (c • d) p =
      equational cliffordt-of-clifford (c • d) • R p
              by assoc
          equals cliffordt-of-clifford c • (cliffordt-of-clifford d • R p)
              by right lemma-R d p
          equals cliffordt-of-clifford c • (R (pauli-action d p) • cliffordt-of-clifford d)
              by assoc reversed
          equals (cliffordt-of-clifford c • R (pauli-action d p)) • cliffordt-of-clifford d
              by left lemma-R c (pauli-action d p)
          equals (R (pauli-action (c • d) p) • cliffordt-of-clifford c) • cliffordt-of-clifford d
              by assoc
          equals R (pauli-action (c • d) p) • cliffordt-of-clifford (c • d)

  -- The following lemma is a consequence of lemma-R, in a form that
  -- is convenient for the proofs of lemma-combine and
  -- lemma-correction below.
  lemma-action : ∀ c p s -> c == conjugator-unsigned p -> Clifford+T.Rel ⊢ cliffordt-of-clifford c • R (s , Z⊗I) • (cliffordt-of-clifford c) ⁻¹ === R (s , p) 
  lemma-action c p s Eq.refl =
   equational d • R (s , Z⊗I) • d ⁻¹
           by assoc reversed
       equals (d • R (s , Z⊗I)) • d ⁻¹
           by left lemma-R c (s , Z⊗I)
       equals (R (pauli-action c (s , Z⊗I)) • d) • d ⁻¹
           by assoc
       equals R (pauli-action c (s , Z⊗I)) • (d • d ⁻¹)
           by right lemma-right-inverse
       equals R (pauli-action c (s , Z⊗I)) • ε
           by right-unit
       equals R (pauli-action c (s , Z⊗I))
           by refl' (Eq.context R (lemma-pauli-action-conjugator-alt s p))
       equals R (s , p)
   where
     d = cliffordt-of-clifford c

-- ----------------------------------------------------------------------
-- * Commutativity of R-syllables.

module Commutativity where

  -- Here, we define a tactic tactic-pauli-commute for proving that
  -- two R-syllables commute. Most of the work of the tactic is done
  -- by a function comm-pauli that determines whether two R-syllables
  -- commute, and returns a proof of their commutativity if they do.
  -- Since commutativity must be proved from the Clifford+T axioms,
  -- there's a bit of work involved in doing so uniformly; this is
  -- achieved via a sequence of lemmas about properties of
  -- conjugators.

  open Monoid-Equational
  open Associative
  open Clifford
  open Commuting-Clifford+T
  open Pauli
  open PauliRotRep
  open Clifford-Lemmas

  -- For each unsigned Pauli operator P ≠ Z⊗I that commutes with Z⊗I,
  -- return a Clifford operator C such that:
  --
  -- (1) C (I⊗Z) C⁻¹ == P
  --
  -- (2) C Z⊗I C⁻¹ == Z⊗I.
  --
  -- Return Nothing if P = Z⊗I or P doesn't commute with Z⊗I.
  -- 
  -- This function can be used, in conjunction with 'conjugator', to
  -- map any pair of commuting Pauli operators to (Z⊗I , I⊗Z).
  conjugator2-unsigned : (p : Unsigned-Pauli2) -> Maybe (∃ λ (c : Word Clifford) -> pauli-action c (plus , I⊗Z) == (plus , p) ∧ pauli-action c (plus , Z⊗I) == (plus , Z⊗I))
  conjugator2-unsigned I⊗X = Just (H1 , Eq.refl , Eq.refl)
  conjugator2-unsigned I⊗Y = Just (S1 • H1 , Eq.refl , Eq.refl)
  conjugator2-unsigned I⊗Z = Just (ε , Eq.refl , Eq.refl)
  conjugator2-unsigned Z⊗X = Just (H1 • CX1 , Eq.refl , Eq.refl)
  conjugator2-unsigned Z⊗Y = Just (S1 • H1 • CX1 , Eq.refl , Eq.refl)
  conjugator2-unsigned Z⊗Z = Just (CX1 , Eq.refl , Eq.refl)
  conjugator2-unsigned _ = Nothing

  -- Like conjugator2-unsigned, but for signed Pauli operators.
  conjugator2 : (p : Pauli2) -> Maybe (∃ λ (c : Word Clifford) -> pauli-action c (plus , I⊗Z) == p ∧ pauli-action c (plus , Z⊗I) == (plus , Z⊗I))
  conjugator2 (plus , p) = conjugator2-unsigned p
  conjugator2 (minus , p) with conjugator2-unsigned p
  conjugator2 (minus , p) | Nothing = Nothing
  conjugator2 (minus , p) | Just (c , eq1 , eq2) = Just (c • X1 , claim1 , eq2)
    where
      claim1 : pauli-action (c • X1) (plus , I⊗Z) == (minus , p)
      claim1 =
        Eq.equational pauli-action (c • X1) (plus , I⊗Z)
                Eq.by Eq.refl
               equals pauli-action c (neg (plus , I⊗Z))
                Eq.by lemma-pauli-action-neg c (plus , I⊗Z)
               equals neg (pauli-action c (plus , I⊗Z))
                Eq.by Eq.context neg eq1
               equals neg (plus , p)
                Eq.by Eq.refl
               equals (minus , p)

  -- Given two commuting Pauli operators P and Q with P ≠ ±Q, return a
  -- Clifford operator C such that
  --
  -- (1) C (Z⊗I) C⁻¹ == P
  --
  -- (2) C (I⊗Z) C⁻¹ == Q.
  --
  -- If the operators don't commute, or if P = ±Q, return Nothing.
  double-conjugator : (p q : Pauli2) -> Maybe (∃ λ (C : Word Clifford) -> pauli-action C (plus , Z⊗I) == p ∧ pauli-action C (plus , I⊗Z) == q)
  double-conjugator p q with conjugator2 q'
    where
      d = conjugator p              -- D (Z⊗I) D⁻¹ == P
      q' = pauli-action (inv d) q   -- D Q' D⁻¹ == Q
  double-conjugator p q | Nothing = Nothing
  double-conjugator p q | Just (e , eq1 , eq2)
                                    -- E (I⊗Z) E⁻¹ == Q', E (Z⊗I) E⁻¹ == Z⊗I
    = Just (d • e , claim1 , claim2)
    where
      d = conjugator p            
      q' = pauli-action (inv d) q 

      claim1 : pauli-action (d • e) (plus , Z⊗I) == p
      claim1 =
        Eq.equational pauli-action (d • e) (plus , Z⊗I)
                Eq.by Eq.refl
               equals pauli-action d (pauli-action e (plus , Z⊗I))
                Eq.by Eq.context (pauli-action d) eq2
               equals pauli-action d (plus , Z⊗I)
                Eq.by lemma-pauli-action-conjugator p
               equals p

      claim2 : pauli-action (d • e) (plus , I⊗Z) == q
      claim2 =
        Eq.equational pauli-action (d • e) (plus , I⊗Z)
                Eq.by Eq.refl
               equals pauli-action d (pauli-action e (plus , I⊗Z))
                Eq.by Eq.context (pauli-action d) eq1
               equals pauli-action d q'
                Eq.by Eq.refl
               equals pauli-action (d • inv d) q
                Eq.by lemma-pauli-action-inv d q
               equals q

  -- A special case of commuting syllables is that R(Z⊗I) commutes with
  -- R(I⊗Z). This one case implies all other cases of commuting syllables
  -- P ≠ ±Q via conjugation.
  lemma-special-comm : C.Rel ⊢ R (plus , Z⊗I) • R (plus , I⊗Z) === R (plus , I⊗Z) • R (plus , Z⊗I)
  lemma-special-comm = 
      equational R (plus , Z⊗I) • R (plus , I⊗Z)
              by cong lemma-R-T0 lemma-R-T1 reversed
          equals C.T0 • C.T1
              by general-comm auto
          equals C.T1 • C.T0
              by cong lemma-R-T1 lemma-R-T0
          equals R (plus , I⊗Z) • R (plus , Z⊗I)

  -- Another special case of commuting syllables: R(Z⊗I) commutes with
  -- R(−Z⊗I).
  lemma-special-comm2 : C.Rel ⊢ R (plus , Z⊗I) • R (minus , Z⊗I) === R (minus , Z⊗I) • R (plus , Z⊗I)
  lemma-special-comm2 = 
      equational R (plus , Z⊗I) • R (minus , Z⊗I)
              by rewrite-clifford 10 auto
          equals (C.T0 • C.X0) • (C.T0 • C.X0)
              by axiom C.lemma-order-T0X0
          equals C.W
              by rewrite-clifford 10 auto
          equals C.X0 • C.W • C.X0
              by right left axiom C.lemma-order-T0X0 reversed
          equals C.X0 • ((C.T0 • C.X0) • (C.T0 • C.X0)) • C.X0
              by rewrite-clifford 10 auto
          equals C.X0 • C.T0 • C.X0 • C.T0
              by rewrite-clifford 10 auto
          equals R (minus , Z⊗I) • R (plus , Z⊗I)

  -- Every syllable R(P) commutes with R(−P).
  lemma-comm-plus-minus : ∀ p -> C.Rel ⊢ R (plus , p) • R (minus , p) === R (minus , p) • R (plus , p)
  lemma-comm-plus-minus p =
      equational R (plus , p) • R (minus , p)
              by cong (refl' (Eq.context R claim1)) (refl' (Eq.context R claim2))
          equals R r • R q
              by special-assoc □ (□ • ε) auto
          equals (R r • R q) • ε
              by right lemma-C-inv c reversed
          equals (R r • R q) • (cliffordt-of-clifford c • cliffordt-of-clifford (inv c))
              by special-assoc ((□ • □) • (□ • □)) (□ • (□ • □) • □) auto
          equals R r • (R q • cliffordt-of-clifford c) • cliffordt-of-clifford (inv c)
              by right left (lemma-R c (minus , Z⊗I)) reversed
          equals R r • (cliffordt-of-clifford c • R (minus , Z⊗I)) • cliffordt-of-clifford (inv c)
              by special-assoc (□ • (□ • □) • □) ((□ • □) • (□ • □)) auto
          equals (R r • cliffordt-of-clifford c) • (R (minus , Z⊗I) • cliffordt-of-clifford (inv c))
              by left (lemma-R c (plus , Z⊗I)) reversed
          equals (cliffordt-of-clifford c • R (plus , Z⊗I)) • (R (minus , Z⊗I) • cliffordt-of-clifford (inv c))
              by special-assoc ((□ • □) • (□ • □)) (□ • (□ • □) • □) auto
          equals cliffordt-of-clifford c • (R (plus , Z⊗I) • R (minus , Z⊗I)) • cliffordt-of-clifford (inv c)
              by right left lemma-special-comm2
          equals cliffordt-of-clifford c • (R (minus , Z⊗I) • R (plus , Z⊗I)) • cliffordt-of-clifford (inv c)
              by special-assoc (□ • (□ • □) • □) ((□ • □) • (□ • □)) auto
          equals (cliffordt-of-clifford c • R (minus , Z⊗I)) • (R (plus , Z⊗I) • cliffordt-of-clifford (inv c))
              by left (lemma-R c (minus , Z⊗I))
          equals (R q • cliffordt-of-clifford c) • (R (plus , Z⊗I) • cliffordt-of-clifford (inv c))
              by special-assoc ((□ • □) • (□ • □)) (□ • (□ • □) • □) auto
          equals R q • (cliffordt-of-clifford c • R (plus , Z⊗I)) • cliffordt-of-clifford (inv c)
              by right left (lemma-R c (plus , Z⊗I))
          equals R q • (R r • cliffordt-of-clifford c) • cliffordt-of-clifford (inv c)
              by special-assoc (□ • (□ • □) • □) ((□ • □) • (□ • □)) auto
          equals (R q • R r) • (cliffordt-of-clifford c • cliffordt-of-clifford (inv c))
              by right lemma-C-inv c
          equals (R q • R r) • ε
              by special-assoc (□ • ε) □ auto
          equals R q • R r
              by cong (refl' (Eq.context R claim2)) (refl' (Eq.context R claim1)) reversed
          equals R (minus , p) • R (plus , p)
      where
        c = conjugator (plus , p)
        q = pauli-action c (minus , Z⊗I)
        r = pauli-action c (plus , Z⊗I)

        claim1 : (plus , p) == r
        claim1 = lemma-pauli-action-conjugator-unsigned p Eq.reversed

        claim2 : (minus , p) == q
        claim2 =
            Eq.equational (minus , p)
                    Eq.by Eq.definition
                   equals neg (plus , p)
                    Eq.by Eq.context neg claim1
                   equals neg (pauli-action c (plus , Z⊗I))
                    Eq.by lemma-pauli-action-neg c (plus , Z⊗I) Eq.reversed
                   equals pauli-action c (minus , Z⊗I)
                    Eq.by Eq.definition
                   equals q

  -- A more general version of lemma-comm-plus-minus, stating that R(±P)
  -- commutes with R(±P), for each of the four combinations of "+" and
  -- "−".
  lemma-comm-self : ∀ s t p -> C.Rel ⊢ R (s , p) • R (t , p) === R (t , p) • R (s , p)
  lemma-comm-self plus plus p = refl
  lemma-comm-self plus minus p = lemma-comm-plus-minus p
  lemma-comm-self minus plus p = lemma-comm-plus-minus p reversed
  lemma-comm-self minus minus p = refl

  -- Determine whether (R p) and (R q) commute. If they commute,
  -- return a proof of this fact; otherwise, return Nothing.
  comm-pauli : (p q : Pauli2) -> Maybe (commutes-word C.Rel (R p) (R q))
  comm-pauli p q with unsigned-pauli2-equal? (snd p) (snd q)
  comm-pauli (s , p) (t , .p) | Just Eq.refl = Just (lemma-comm-self s t p)
  comm-pauli p q | Nothing with double-conjugator p q
  comm-pauli p q | Nothing | Nothing = Nothing
  comm-pauli p q | Nothing | Just (c , eq1 , eq2) = Just claim
    where
      p' = pauli-action c (plus , Z⊗I)
      q' = pauli-action c (plus , I⊗Z)

      claim : C.Rel ⊢ R p • R q === R q • R p
      claim =
        equational R p • R q
                by cong (refl' (Eq.context R eq1)) (refl' (Eq.context R eq2)) reversed
            equals R p' • R q'
                by special-assoc □ (□ • ε) auto
            equals (R p' • R q') • ε
                by right lemma-C-inv c reversed
            equals (R p' • R q') • (cliffordt-of-clifford c • cliffordt-of-clifford (inv c))
                by special-assoc ((□ • □) • (□ • □)) (□ • (□ • □) • □) auto
            equals R p' • (R q' • cliffordt-of-clifford c) • cliffordt-of-clifford (inv c)
                by right left (lemma-R c (plus , I⊗Z)) reversed
            equals R p' • (cliffordt-of-clifford c • R (plus , I⊗Z)) • cliffordt-of-clifford (inv c)
                by special-assoc (□ • (□ • □) • □) ((□ • □) • (□ • □)) auto
            equals (R p' • cliffordt-of-clifford c) • (R (plus , I⊗Z) • cliffordt-of-clifford (inv c))
                by left (lemma-R c (plus , Z⊗I)) reversed
            equals (cliffordt-of-clifford c • R (plus , Z⊗I)) • (R (plus , I⊗Z) • cliffordt-of-clifford (inv c))
                by special-assoc ((□ • □) • (□ • □)) (□ • (□ • □) • □) auto
            equals cliffordt-of-clifford c • (R (plus , Z⊗I) • R (plus , I⊗Z)) • cliffordt-of-clifford (inv c)
                by right (left lemma-special-comm)
            equals cliffordt-of-clifford c • (R (plus , I⊗Z) • R (plus , Z⊗I)) • cliffordt-of-clifford (inv c)
                by special-assoc (□ • (□ • □) • □) ((□ • □) • (□ • □)) auto
            equals (cliffordt-of-clifford c • R (plus , I⊗Z)) • (R (plus , Z⊗I) • cliffordt-of-clifford (inv c))
                by left (lemma-R c (plus , I⊗Z))
            equals (R q' • cliffordt-of-clifford c) • (R (plus , Z⊗I) • cliffordt-of-clifford (inv c))
                by special-assoc ((□ • □) • (□ • □)) (□ • (□ • □) • □) auto
            equals R q' • (cliffordt-of-clifford c • R (plus , Z⊗I)) • cliffordt-of-clifford (inv c)
                by right left (lemma-R c (plus , Z⊗I))
            equals R q' • (R p' • cliffordt-of-clifford c) • cliffordt-of-clifford (inv c)
                by special-assoc (□ • (□ • □) • □) ((□ • □) • (□ • □)) auto
            equals (R q' • R p') • cliffordt-of-clifford c • cliffordt-of-clifford (inv c)
                by right lemma-C-inv c
            equals (R q' • R p') • ε
                by special-assoc (□ • ε) □ auto
            equals R q' • R p'
                by cong (refl' (Eq.context R eq2)) (refl' (Eq.context R eq1))
            equals R q • R p

  -- A tactic for proving that two R-syllables commute.
  tactic-pauli-commute : (p1 p2 : Pauli2) -> isJust (comm-pauli p1 p2) == true -> C.Rel ⊢ R p1 • R p2 === R p2 • R p1
  tactic-pauli-commute p1 p2 = fromJust (comm-pauli p1 p2)

-- ----------------------------------------------------------------------
-- * Combining adjacent R-syllables.

module Combine where

  -- When two adjacent R-syllables use the same Pauli rotation
  -- (possibly with different signs), they can be combined into a
  -- Clifford operator. For example:
  --
  -- R(+Z⊗I) • R(-Z⊗I) = ω.
  --
  -- This module provides a function "combine", which given s, s', p,
  -- computes a Clifford operator c such that
  --
  -- R (s , p) • R (s' , p) === c.
  --
  -- It also provides a lemma "lemma-combine" that proves the above
  -- property.

  open Pauli
  open PauliRotRep
  open Monoid-Equational
  open Associative
  open Inverse-Clifford+T
  open Clifford using (cliffordt-of-clifford)
  open Clifford-Lemmas
  open Clifford+T

  -- A special case of combining adjacent syllables: Given s, s',
  -- return R (s , Z⊗I) • R (s', Z⊗I).
  combineZ0 : (s s' : Sign) -> Word Clifford+T.Generator
  combineZ0 plus plus = S0
  combineZ0 plus minus = W
  combineZ0 minus plus = W
  combineZ0 minus minus = S0⁻¹ • W ^ 2

  -- The defining property of combineZ0.
  lemma-combineZ0 : (s s' : Sign) -> Clifford+T.Rel ⊢ R (s , Z⊗I) • R (s' , Z⊗I) === combineZ0 s s'
  lemma-combineZ0 plus plus =
   equational R (plus , Z⊗I) • R (plus , Z⊗I)
           by general-assoc auto
       equals T0 • T0
           by axiom square-T0
       equals S0
  lemma-combineZ0 plus minus =
   equational R (plus , Z⊗I) • R (minus , Z⊗I)
           by general-assoc auto
       equals T0 • X0 • T0 • X0 ⁻¹
           by rewrite-clifford 100 auto
       equals (T0 • X0) • (T0 • X0)
           by axiom lemma-order-T0X0
       equals W
  lemma-combineZ0 minus plus =
   equational R (minus , Z⊗I) • R (plus , Z⊗I)
           by general-assoc auto
       equals X0 • T0 • X0 ⁻¹ • T0
           by rewrite-clifford 100 auto
       equals X0 • ((T0 • X0) • (T0 • X0)) • X0
           by right left axiom lemma-order-T0X0
       equals X0 • W • X0
           by rewrite-clifford 100 auto
       equals W
  lemma-combineZ0 minus minus =
   equational R (minus , Z⊗I) • R (minus , Z⊗I)
           by general-assoc auto
       equals X0 • T0 • X0 ⁻¹ • X0 • T0 • X0 ⁻¹
           by rewrite-clifford 100 auto
       equals X0 • (T0 • T0) • X0
           by right left axiom square-T0
       equals X0 • S0 • X0
           by rewrite-clifford 100 auto
       equals S0⁻¹ • W ^ 2

  -- Given s, s', p, compute w such that R (s , p) • R (s' , p) === w.
  combine : (s s' : Sign) -> (p : Unsigned-Pauli2) -> Word Clifford+T.Generator
  combine s s' p = c • corr • c ⁻¹
   where
     c = cliffordt-of-clifford (PauliRotRep.conjugator-unsigned p)
     corr = combineZ0 s s'

  -- The defining property of combine.
  lemma-combine : (s s' : Sign) -> (p : Unsigned-Pauli2) -> Clifford+T.Rel ⊢ R (s , p) • R (s' , p) === combine s s' p
  lemma-combine s s' p =
   equational R (s , p) • R (s' , p)
           by cong (lemma-action c' p s auto reversed) (lemma-action c' p s' auto reversed)
       equals (c • R (s , Z⊗I) • c ⁻¹) • (c • R (s' , Z⊗I) • c ⁻¹)
           by special-assoc ((□ • □ • □) • (□ • □ • □)) ((□ • □) • (□ • □) • (□ • □)) auto
       equals (c • R (s , Z⊗I)) • (c ⁻¹ • c) • (R (s' , Z⊗I) • c ⁻¹)
           by right left lemma-left-inverse
       equals (c • R (s , Z⊗I)) • ε • (R (s' , Z⊗I) • c ⁻¹)
           by special-assoc ((□ • □) • ε • (□ • □)) (□ • (□ • □) • □) auto
       equals c • (R (s , Z⊗I) • R (s' , Z⊗I)) • c ⁻¹
           by right left lemma-combineZ0 s s'
       equals c • corr • c ⁻¹
           by definition
       equals combine s s' p
   where
     c' = PauliRotRep.conjugator-unsigned p
     c = cliffordt-of-clifford c'
     corr = combineZ0 s s'

-- ----------------------------------------------------------------------
-- * Sign correction

module Correction where

  -- The R-syllables R(-P) and R(P) differ only by a Clifford operator:
  --
  -- R(-P) = R(P) • C.
  --
  -- In order to standardize the Pauli rotation representation as much
  -- as possible, it is desirable to do a "sign correction", i.e., to
  -- change all R-syllables to use positive signs.
  --
  -- This module provides a function "correction", which given any
  -- unsigned Pauli operator P, returns a Clifford operator C such
  -- that R(-P) = R(P) • C. It also provides a lemma
  -- "lemma-correction" proving the above property.

  open Pauli
  open Clifford using (cliffordt-of-clifford)
  open Clifford+T
  open Inverse-Clifford+T
  open PauliRotRep
  open Monoid-Equational
  open Associative
  open Clifford-Lemmas

  -- Given p, return a Clifford operator corr such that
  -- R (minus , p) === R (plus , p) • corr.
  correction : (p : Unsigned-Pauli2) -> Word Clifford+T.Generator
  correction p = c • S0⁻¹ • W • c ⁻¹
    where
      c' = PauliRotRep.conjugator-unsigned p
      c = cliffordt-of-clifford c'

  -- We first prove a special case of lemma-correction, when P = Z⊗I.
  lemma-correctionZ0 : Clifford+T.Rel ⊢ R (minus , Z⊗I) === R (plus , Z⊗I) • S0⁻¹ • W
  lemma-correctionZ0 =
    equational R (minus , Z⊗I)
            by general-assoc auto
        equals X0 • T0 • X0 ⁻¹
            by rewrite-clifford 10 auto
        equals (X0 • T0 • X0) • S0 • S0⁻¹
            by right left axiom square-T0 reversed
        equals (X0 • T0 • X0) • (T0 • T0) • S0⁻¹
            by rewrite-clifford 10 auto
        equals X0 • ((T0 • X0) • (T0 • X0)) • (X0 • T0 • S0⁻¹)
            by right left axiom lemma-order-T0X0
        equals X0 • W • (X0 • T0 • S0⁻¹)
            by rewrite-clifford 10 auto
        equals T0 • S0⁻¹ • W
            by general-assoc auto
        equals R (plus , Z⊗I) • S0⁻¹ • W

  -- The defining property of 'correction':
  lemma-correction : (p : Unsigned-Pauli2) -> Clifford+T.Rel ⊢ R (minus , p) === R (plus , p) • correction p
  lemma-correction p =
    equational R (minus , p)
            by lemma-action c' p minus auto reversed
        equals c • R (minus , Z⊗I) • c ⁻¹
            by right left lemma-correctionZ0
        equals c • (R (plus , Z⊗I) • S0⁻¹ • W) • c ⁻¹
            by special-assoc (□ • (□ • □ • □) • □) ((□ • □) • ε • (□ • □ • □)) auto
        equals (c • R (plus , Z⊗I)) • ε • (S0⁻¹ • W • c ⁻¹)
            by right left lemma-left-inverse reversed
        equals (c • R (plus , Z⊗I)) • (c ⁻¹ • c) • (S0⁻¹ • W • c ⁻¹)
            by special-assoc ((□ • □) • (□ • □) • (□ • □)) ((□ • □ • □) • (□ • □ • □)) auto
        equals (c • R (plus , Z⊗I) • c ⁻¹) • (c • S0⁻¹ • W • c ⁻¹)
            by definition
        equals (c • R (plus , Z⊗I) • c ⁻¹) • corr
            by left lemma-action c' p plus auto 
        equals R (plus , p) • corr
    where
      c' = PauliRotRep.conjugator-unsigned p
      c = cliffordt-of-clifford c'
      corr = correction p


==> anc/Proof.agda <==
-- This module collects the proofs of the soundness and completeness
-- theorems, which were proved separately in Soundness.agda and
-- Completeness.agda, into a single file for easy checking.

import Generator
import Soundness
import Completeness

module Proof where

  open Generator

  soundness : soundness-property
  soundness = Soundness.soundness

  completeness : completeness-property
  completeness = Completeness.completeness


==> anc/Proposition.agda <==
-- This module provides basic definitions in propositional logic.

-- Agda is based on the propositions-as-types paradigm, also known as
-- the Curry-Howard isomorphism. Consequently, each proposition is
-- identified with the set of its proofs.

module Proposition where

-- ----------------------------------------------------------------------
-- * Definitions

infixr 2 _∧_ _×_
infixr 4 _,_

-- The proposition "True" has a canonical proof, so it is identified
-- with the singleton type.
record True : Set where
  constructor <>
  -- No fields

-- The proposition "False" has no proof, so it is identified with the
-- empty type.
data False : Set where
  -- No constructors.

-- Existential quantifier. A proof of "there exists x : A such that
-- B(x)" is a pair whose first component is x and whose second
-- component is a proof of B(x).
data Exists (A : Set) (B : A -> Set) : Set where
  _,_ : (x : A) -> B x -> Exists A B

open Exists public

-- Get the first component of a pair.
fst : ∀ {A : Set} {B : A -> Set} -> Exists A B -> A
fst (x , y) = x

-- Get the second component of a pair.
snd : ∀ {A : Set} {B : A -> Set} -> (x : Exists A B) -> B (fst x)
snd (x , y) = y

-- Conjunction is a special case.
_∧_ : ∀ (A : Set) (B : Set) -> Set
A ∧ B = Exists A (λ x -> B)

-- Negation.
Not : Set -> Set
Not A = A -> False

-- ----------------------------------------------------------------------
-- * Alternate names

-- Cartesian product.
_×_ : ∀ (A : Set) (B : Set) -> Set
_×_ = _∧_

-- Nicer syntax for "exists"
∃ : ∀ {A : Set} (B : A -> Set) -> Set
∃ = Exists _


==> anc/Reidemeister-Schreier.agda <==
-- This file provides two versions of the Reidemeister-Schreier
-- theorem for monoids.
--
-- * The simplified Reidemeister-Schreier theorem assumes that X and Y
--   are sets of generators for the same monoid. In this case, there
--   are translations from X to Y* and from Y to X*, and no cosets are
--   required.
--
-- * The full Reidemeister-Schreier theorem is Theorem 4.2 from the
--   accompanying paper. It assumes that Y generates some monoid and X
--   generates a submonoid, as described in the paper.

open import Proposition
open import Equality as Eq using (_==_)
open import Inspect

open import Word
open import Word-Lemmas

module Reidemeister-Schreier where

-- ----------------------------------------------------------------------
-- * The simplified Reidemeister-Schreier theorem for monoids

-- We assume that X and Y are sets of generators, Γ and Δ are sets of
-- relations over X and Y, respectively, and there are translations
-- f : X -> Y* and g : Y -> X* compatible with Γ and Δ. In this case,
-- it follows that ⟨X | Γ⟩ and ⟨Y | Δ⟩ are isomorphic monoids.

module Reidemeister-Schreier-Simplified
       {X : Set} {Γ : Context X} 
       {Y : Set} {Δ : Context Y} 
       (f : X -> Word Y)
       (g : Y -> Word X)
       (hypA : ∀ (x : X) -> Γ ⊢ gen x === (g *) (f x))
       (hypB : ∀ (u t : Word Y) -> u === t ∈ Δ -> Γ ⊢ (g *) u === (g *) t)
  where

  open Monoid-Equational

  lemma-a : ∀ (w : Word X) -> Γ ⊢ w === (g *) ((f *) w)
  lemma-a (gen x) = hypA x
  lemma-a ε = refl
  lemma-a (w • v) = cong (lemma-a w) (lemma-a v)

  lemma-b : ∀ {u t : Word Y} -> Δ ⊢ u === t -> Γ ⊢ (g *) u === (g *) t
  lemma-b (axiom x) = hypB _ _ x
  lemma-b refl = refl
  lemma-b (symm hyp) = lemma-b hyp reversed
  lemma-b (trans hyp1 hyp2) = trans (lemma-b hyp1) (lemma-b hyp2)
  lemma-b (cong hyp1 hyp2) = cong (lemma-b hyp1) (lemma-b hyp2)
  lemma-b assoc = assoc
  lemma-b left-unit = left-unit
  lemma-b right-unit = right-unit

  reidemeister-schreier-simplified : (w v : Word X) -> Δ ⊢ (f *) w === (f *) v -> Γ ⊢ w === v
  reidemeister-schreier-simplified w v hyp = 
    equational w
            by lemma-a w
        equals (g *) ((f *) w)
            by lemma-b hyp
        equals (g *) ((f *) v)
            by lemma-a v reversed
        equals v

-- ----------------------------------------------------------------------
-- * The full Reidemeister-Schreier theorem for monoids

-- We start with some notations.

-- Extend a function from generators to words, with accumulator.
_** : {Y X C : Set} -> (C -> Y -> Word X × C) -> (C -> Word Y -> Word X × C)
_** h c (gen y) = h c y
_** h c ε = (ε , c)
_** h c (w • u) with (h **) c w
_** h c (w • u) | (w' , c') with (h **) c' u
_** h c (w • u) | (w' , c') | (u' , c'') = (w' • u' , c'')

-- Abbreviation: We write Γ ⊢ₚ (u , c) === (t , c')
-- for Γ ⊢ u === t and c == c'.
_⊢ₚ_===_ : {X C : Set} (Γ : Context X) -> Word X × C -> Word X × C -> Set
Γ ⊢ₚ (u , c) === (t , c') = Γ ⊢ u === t ∧ c == c'

-- Reflexivity, symmetry, and transitivity for ⊢ₚ.
lemma-refl-⊢ₚ : ∀ {X Γ C} {p q : Word X × C} -> p == q -> Γ ⊢ₚ p === q
lemma-refl-⊢ₚ {p = u1 , c1} {u2 , c2} Eq.refl = (refl , Eq.refl)

lemma-symm-⊢ₚ : ∀ {X Γ C} {p q : Word X × C} -> Γ ⊢ₚ p === q -> Γ ⊢ₚ q === p
lemma-symm-⊢ₚ {p = u1 , c1} {u2 , c2} (hyp1 , eq1) = (symm hyp1 , Eq.symm eq1)

lemma-trans-⊢ₚ : ∀ {X Γ C} {p q r : Word X × C} -> Γ ⊢ₚ p === q -> Γ ⊢ₚ q === r -> Γ ⊢ₚ p === r
lemma-trans-⊢ₚ {p = u1 , c1} {u2 , c2} {u3 , c3} (hyp1 , eq1) (hyp2 , eq2) = (trans hyp1 hyp2 , Eq.trans eq1 eq2)

-- Two obvious lemmas about ⊢ₚ.
lemma-⊢ₚ-fst : ∀ {X Γ C} (lhs rhs : Word X × C) -> Γ ⊢ₚ lhs === rhs -> Γ ⊢ fst lhs === fst rhs
lemma-⊢ₚ-fst (w , c) (w' , c') hyp = fst hyp

lemma-⊢ₚ-snd : ∀ {X Γ C} (lhs rhs : Word X × C) -> Γ ⊢ₚ lhs === rhs -> snd lhs == snd rhs
lemma-⊢ₚ-snd (w , c) (w' , c') hyp = snd hyp

-- The Reidemeister-Schreier theorem. We assume that X and Y are sets
-- of generators, Γ and Δ are sets of relations over X and Y,
-- respectively, C is a set (typically a set of coset representatives,
-- although this is not assumed), and there are translations
-- f : X -> Y* and h : C × Y -> X* × C, subject to two assumptions.
-- In that case, Γ is a complete set of relations for the submonoid of
-- Y* generated by X.
module Reidemeister-Schreier-Full
       {X : Set} {Γ : Context X}
       {Y : Set} {Δ : Context Y}
       (C : Set)
       (I : C)
       (f : X -> Word Y)
       (h : C -> Y -> Word X × C)
       (hypA : ∀ (x : X) -> Γ ⊢ₚ (h **) I (f x) === (gen x , I))
       (hypB : ∀ (c : C) {w w' : Word Y} -> w === w' ∈ Δ -> Γ ⊢ₚ (h **) c w === (h **) c w')
  where

    open Monoid-Equational

    -- Definition: A word is special if it doesn't leave the "I"-coset.
    special : Word Y -> Set
    special w = snd ((h **) I w) == I

    -- Lemma: ε is special.
    lemma-special-ε : special ε
    lemma-special-ε = Eq.refl

    -- Lemma: Special words are closed under multiplication.
    lemma-special-• : ∀ (w v : Word Y) -> special w -> special v -> special (w • v)
    lemma-special-• w v hyp-w hyp-v with (h **) I w | inspect ((h **) I) w
    lemma-special-• w v hyp-w hyp-v | (w' , c') | [ eq1 ] with (h **) c' v | inspect ((h **) c') v
    lemma-special-• w v hyp-w hyp-v | (w' , c') | [ eq1 ] | (v' , c'') | [ eq2 ] = lem3
      where
          lem1 : c' == I
          lem1 = hyp-w

          lem2 : (v' , c'') == (h **) I v
          lem2 =
            Eq.equational (v' , c'')
                    Eq.by Eq.symm eq2
                   equals (h **) c' v
                    Eq.by Eq.context (λ □ → (h **) □ v) lem1
                   equals (h **) I v

          lem3 : c'' == I
          lem3 = 
            Eq.equational c''
                    Eq.by Eq.context snd lem2
                   equals snd ((h **) I v)
                    Eq.by hyp-v
                   equals I

    -- Lemma: The image of f is special.
    lemma-special-f : ∀ (x : X) -> special (f x)
    lemma-special-f x = lemma-⊢ₚ-snd ((h **) I (f x)) (gen x , I) (hypA x)

    -- Lemma: The image of (f *) is special.
    lemma-special-f* : ∀ (w : Word X) -> special ((f *) w)
    lemma-special-f* (gen x) = lemma-special-f x
    lemma-special-f* ε = lemma-special-ε
    lemma-special-f* (w • v) = lemma-special-• ((f *) w) ((f *) v) (lemma-special-f* w) (lemma-special-f* v)

    -- Definition: For special words, there is a translation back.
    g : Word Y -> Word X
    g w = fst ((h **) I w)

    -- Lemma: g preserves ε.
    lemma-g-ε : g ε == ε
    lemma-g-ε = Eq.refl

    -- Lemma: g is a homomorphism on special words.
    lemma-g-• : ∀ (w v : Word Y) -> special w -> g (w • v) == g w • g v
    lemma-g-• w v hyp with (h **) I w | inspect ((h **) I) w
    lemma-g-• w v hyp | (w' , c') | [ eq1 ] with (h **) c' v | inspect ((h **) c') v
    lemma-g-• w v hyp | (w' , c') | [ eq1 ] | (v' , c'') | [ eq2 ] = lem6
      where
          lem1 : c' == I
          lem1 = hyp

          lem2 : (v' , c'') == (h **) I v
          lem2 =
            Eq.equational (v' , c'')
                    Eq.by eq2 Eq.reversed
                   equals (h **) c' v
                    Eq.by Eq.context (λ □ → (h **) □ v) lem1
                   equals (h **) I v

          lem4 : v' == g v
          lem4 = Eq.context fst lem2 

          lem6 : w' • v' == w' • g v
          lem6 = Eq.context (λ □ → w' • □) lem4

    -- Lemma: g is a left inverse of f *.
    lemma-a : ∀ (w : Word X) -> Γ ⊢ w === g ((f *) w)
    lemma-a (gen x) = lemma-⊢ₚ-fst (gen x , I) ((h **) I (f x)) (lemma-symm-⊢ₚ (hypA x))
    lemma-a ε = refl
    lemma-a (w • u) = 
      equational w • u
              by left lemma-a w
          equals g ((f *) w) • u
              by right lemma-a u
          equals g ((f *) w) • g ((f *) u)
              by refl' (lemma-g-• ((f *) w) ((f *) u) (lemma-special-f* w)) reversed
          equals g ((f *) w • (f *) u)

    -- Lemma: Hypothesis B can be extended from the elements of Δ to
    -- all consequences of Δ.
    lemma-hypB : ∀ (c : C) (u t : Word Y) -> Δ ⊢ u === t -> Γ ⊢ₚ (h **) c u === (h **) c t

    lemma-hypB c u t (axiom x) = hypB c x

    lemma-hypB c u .u refl = lemma-refl-⊢ₚ Eq.refl

    lemma-hypB c ((u • v) • w) (.u • (.v • .w)) assoc with (h **) c u
    ... | (u' , c') with (h **) c' v
    ... | (v' , c'') with (h **) c'' w
    ... | (w' , c''') = (assoc , Eq.refl)

    lemma-hypB c (ε • u) .u left-unit with (h **) c u
    ... | (u' , c') = (left-unit , Eq.refl)

    lemma-hypB c (u • ε) .u right-unit with (h **) c u
    ... | (u' , c') = (right-unit , Eq.refl)

    lemma-hypB c u t (symm hyp) = lemma-symm-⊢ₚ (lemma-hypB c t u hyp)

    lemma-hypB c u t (trans {v = v} hyp1 hyp2) = lemma-trans-⊢ₚ (lemma-hypB c u v hyp1) (lemma-hypB c v t hyp2)

    lemma-hypB c (u • u') (t • t') (cong hyp1 hyp2)
      with (h **) c u | (h **) c t | lemma-hypB c u t hyp1
    ... | (u'' , c') | (t'' , c'') | (ih1 , ih1')
      rewrite ih1'
      with (h **) c'' u' | (h **) c'' t' | lemma-hypB c'' u' t' hyp2
    ... | (u''' , c''') | (t''' , c'''') | (ih2 , ih2') = (cong ih1 ih2 , ih2')

    -- Lemma: g preserves relations.
    lemma-b : ∀ (u t : Word Y) -> Δ ⊢ u === t -> Γ ⊢ g u === g t
    lemma-b u t hyp with (h **) I u | (h **) I t | lemma-hypB I u t hyp
    ... | (u' , c') | (t' , c'') | (ih , ih') = ih

    -- Reidemeister-Schreier Theorem.
    reidemeister-schreier : (w v : Word X) -> Δ ⊢ (f *) w === (f *) v -> Γ ⊢ w === v
    reidemeister-schreier w v hyp =
      equational w
              by lemma-a w
          equals g ((f *) w)
              by lemma-b ((f *) w) ((f *) v) hyp
          equals g ((f *) v)
              by lemma-a v reversed
          equals v


==> anc/Soundness.agda <==
-- This module contains the proof of the main soundness theorem. The
-- statement of the theorem was already given in Generator.agda (under
-- the name "soundness-property").
--
-- Soundness is proved by translating every basic Clifford+T relation
-- w === v into a relation on 1- and 2-level generators
-- (f *) w === (f *) v, and showing that the latter follows from
-- Greylyn's axioms. This is basically a large case distinction.
-- The automated tactic defined in Greylyn-Lemmas is able to prove
-- most of the cases; only the remaining cases, namely comm-H0-H1,
-- swap-T0, and rel-C, must be proved by hand.

open import Equality as Eq using (auto)

open import Word
open import Generator

open import Word-Lemmas
open import Word-Tactics
open import Greylyn-Lemmas

module Soundness where

  open Clifford+T
  open Greylyn
  open Monoid-Equational
  open Associative
  open Commuting-Greylyn
  open Inverse-Greylyn
  open Greylyn-Rewrite-Twolevel

  -- ----------------------------------------------------------------------
  -- * Some lemmas

  -- These lemmas are required to complete the "rel-C" case of
  -- soundness.

  -- A lemma about the translation of CH0 • H0 • T0 • CH0 into 1- and
  -- 2-level generators.
  lemma-CH0-H0-T0-CH0 : Greylyn.Rel ⊢ (f *) (CH0 • H0 • T0 • CH0) === ω ₃ • H ₁₃ • H ₀₂ • ω ₂
  lemma-CH0-H0-T0-CH0 = rewrite-twolevel 60 auto

  -- A lemma about the translation of CH1 • H1 • T1 • CH1 into 1- and
  -- 2-level generators.
  lemma-CH1-H1-T1-CH1 : Greylyn.Rel ⊢ (f *) (CH1 • H1 • T1 • CH1) === ω ₃ • H ₂₃ • H ₀₁ • ω ₁
  lemma-CH1-H1-T1-CH1 = rewrite-twolevel 60 auto

  -- The soundness of the translation of rel-C.
  lemma-soundness-rel-C : Greylyn.Rel ⊢ (f *) (CH1 • H1 • T1 • CH1 • CH0 • H0 • T0 • CH0) === (f *) (CH0 • H0 • T0 • CH0 • CH1 • H1 • T1 • CH1)
  lemma-soundness-rel-C =
      equational (f *) (CH1 • H1 • T1 • CH1 • CH0 • H0 • T0 • CH0)
              by general-assoc auto
          equals (f *) (CH1 • H1 • T1 • CH1) • (f *) (CH0 • H0 • T0 • CH0)
              by cong lemma-CH1-H1-T1-CH1 lemma-CH0-H0-T0-CH0
          equals (ω ₃ • H ₂₃ • H ₀₁ • ω ₁) • (ω ₃ • H ₁₃ • H ₀₂ • ω ₂)
              by general-comm auto
          equals (ω ₃ • H ₀₁ • H ₂₃ • H ₀₂) • (ω ₁ • ω ₃ • H ₁₃) • ω ₂
              by  right left axiom [17]
          equals (ω ₃ • H ₀₁ • H ₂₃ • H ₀₂) • (H ₁₃ • ω ₁ • ω ₃) • ω ₂
              by general-comm auto
          equals ω ₃ • (H ₀₁ • H ₂₃ • H ₀₂ • H ₁₃) • ω ₁ • ω ₃ • ω ₂
              by right left axiom ([20] {kl = ₁₂})
          equals ω ₃ • (H ₀₂ •  H ₁₃ • H ₀₁ • H ₂₃) • ω ₁ • ω ₃ • ω ₂
              by general-comm auto
          equals (ω ₃ • H ₁₃ • H ₀₂ • H ₀₁) • (H ₂₃ •  ω ₂ • ω ₃) • ω ₁
              by right left axiom [17] reversed
          equals (ω ₃ • H ₁₃ • H ₀₂ • H ₀₁) • (ω ₂ • ω ₃ • H ₂₃) • ω ₁
              by general-comm auto
          equals (ω ₃ • H ₁₃ • H ₀₂ • ω ₂) • (ω ₃ • H ₂₃ • H ₀₁ • ω ₁)
              by cong lemma-CH0-H0-T0-CH0 lemma-CH1-H1-T1-CH1 reversed
          equals (f *) (CH0 • H0 • T0 • CH0) • (f *) (CH1 • H1 • T1 • CH1)
              by general-assoc auto
          equals (f *) (CH0 • H0 • T0 • CH0 • CH1 • H1 • T1 • CH1)

  -- Base case of the soundness theorem: The translation of every
  -- basic Clifford+T relation is sound.
  soundness-base : ∀ {w v} -> w === v ∈ Clifford+T.Rel -> Greylyn.Rel ⊢ (f *) w === (f *) v
  soundness-base (comm-W W-gen) = refl
  soundness-base (comm-W H0-gen) = rewrite-twolevel 30 auto
  soundness-base (comm-W H1-gen) = rewrite-twolevel 30 auto
  soundness-base (comm-W S0-gen) = rewrite-twolevel 10 auto
  soundness-base (comm-W S1-gen) = rewrite-twolevel 10 auto
  soundness-base (comm-W T0-gen) = rewrite-twolevel 10 auto
  soundness-base (comm-W T1-gen) = rewrite-twolevel 10 auto
  soundness-base (comm-W CZ-gen) = rewrite-twolevel 10 auto

  soundness-base comm-H0-H1 =
      equational (H ₁₃ • H ₀₂) • (H ₂₃ • H ₀₁)
              by general-assoc auto
          equals H ₁₃ • H ₀₂ • H ₂₃ • H ₀₁
              by inverse-eq (axiom ([20] {kl = ₁₂}))
          equals H ₂₃ • H ₀₁ • H ₁₃ • H ₀₂
              by general-assoc auto
          equals (H ₂₃ • H ₀₁) • (H ₁₃ • H ₀₂)
              
  soundness-base comm-H0-S1 = rewrite-twolevel 20 auto
  soundness-base comm-H0-T1 = rewrite-twolevel 20 auto
  soundness-base comm-S0-H1 = rewrite-twolevel 20 auto
  soundness-base comm-S0-S1 = rewrite-twolevel 10 auto
  soundness-base comm-S0-T1 = rewrite-twolevel 10 auto
  soundness-base comm-T0-H1 = rewrite-twolevel 20 auto
  soundness-base comm-T0-S1 = rewrite-twolevel 10 auto
  soundness-base comm-T0-T1 = rewrite-twolevel 10 auto
  soundness-base order-W  = rewrite-twolevel 10 auto
  soundness-base order-H0 = rewrite-twolevel 10 auto
  soundness-base order-H1 = rewrite-twolevel 10 auto
  soundness-base order-S0 = rewrite-twolevel 10 auto
  soundness-base order-S1 = rewrite-twolevel 10 auto
  soundness-base order-S0H0 = rewrite-twolevel 80 auto 
  soundness-base order-S1H1 = rewrite-twolevel 80 auto 
  soundness-base order-CZ = rewrite-twolevel 10 auto
  soundness-base comm-S0-CZ = rewrite-twolevel 10 auto
  soundness-base comm-S1-CZ = rewrite-twolevel 10 auto
  soundness-base rel-X0-CZ = rewrite-twolevel 20 auto 
  soundness-base rel-X1-CZ = rewrite-twolevel 20 auto
  soundness-base rel-CZ-H0-CZ = rewrite-twolevel 70 auto
  soundness-base rel-CZ-H1-CZ = rewrite-twolevel 70 auto
  soundness-base square-T0 = rewrite-twolevel 10 auto
  soundness-base square-T1 = rewrite-twolevel 10 auto
  soundness-base lemma-order-T0X0 = rewrite-twolevel 50 auto
  soundness-base lemma-order-T1X1 = rewrite-twolevel 50 auto
  soundness-base comm-T0-CZ = rewrite-twolevel 10 auto
  
  soundness-base swap-T0 =
      equational (H ₂₃ • H ₀₁) • ω ₃ ^ 4 • (H ₁₃ • H ₀₂) • (H ₂₃ • H ₀₁) • ω ₃ ^ 4 • (H ₁₃ • H ₀₂) • ω ₂ • ω ₃
              by general-comm auto
          equals (H ₂₃ • H ₀₁ • ω ₃ ^ 4) • (H ₀₂ • H ₁₃ • H ₀₁ • H ₂₃) • (ω ₃ ^ 4 • H ₁₃ • H ₀₂ • ω ₂ • ω ₃)
              by right left axiom ([20] {kl = ₁₂}) reversed
          equals (H ₂₃ • H ₀₁ • ω ₃ ^ 4) • (H ₀₁ • H ₂₃ • H ₀₂ • H ₁₃) • (ω ₃ ^ 4 • H ₁₃ • H ₀₂ • ω ₂ • ω ₃)
              by rewrite-twolevel 30 auto
          equals (ω ₃ • ω ₁ • H ₂₃ • H ₀₁ • ω ₃ ^ 4) • (H ₀₁ • H ₂₃ • H ₀₂ • H ₁₃) • (ω ₃ ^ 4 • H ₁₃ • H ₀₂)
              by right (left axiom ([20] {kl = ₁₂}))
          equals (ω ₃ • ω ₁ • H ₂₃ • H ₀₁ • ω ₃ ^ 4) • (H ₀₂ • H ₁₃ • H ₀₁ • H ₂₃) • (ω ₃ ^ 4 • H ₁₃ • H ₀₂)
              by general-comm auto
          equals (ω ₁ • ω ₃) • (H ₂₃ • H ₀₁) • ω ₃ ^ 4 • (H ₁₃ • H ₀₂) • (H ₂₃ • H ₀₁) • ω ₃ ^ 4 • H ₁₃ • H ₀₂

  soundness-base rel-A = rewrite-twolevel 30 auto
  soundness-base rel-B = rewrite-twolevel 30 auto
  soundness-base rel-C = lemma-soundness-rel-C

  -- Proof of the soundness theorem: All the work was done in the base
  -- cases. The rest is just an obvious induction.
  soundness : soundness-property
  soundness (axiom x) = soundness-base x
  soundness refl = refl
  soundness (symm deriv) = symm (soundness deriv)
  soundness (trans deriv deriv₁) = trans (soundness deriv) (soundness deriv₁)
  soundness (cong deriv deriv₁) = cong (soundness deriv) (soundness deriv₁)
  soundness assoc = assoc
  soundness left-unit = left-unit
  soundness right-unit = right-unit


==> anc/Word-Lemmas.agda <==
-- This file provides some combinators for equational reasoning
-- about words. It also provides some basic lemmas about monoids and
-- groups.

open import Proposition
open import Equality as Eq using (_==_)
open import Nat

open import Word

module Word-Lemmas where

-- ----------------------------------------------------------------------
-- * Combinators for equational reasoning

module Monoid-Equational where

  -- The following definitions provide a convenient syntax for writing
  -- equational proofs in monoids. To prove Γ ⊢ a0 === an, we can write:
  -- 
  -- equational a0
  --         by reason1
  --     equals a1
  --         by reason2
  --     equals a2
  --        ...
  --         by reasonn
  --     equals an
  --
  -- Note that the syntax is the same as that provided in Equality.agda,
  -- so depending on which type of equation one needs to reason about,
  -- only one or the other module should be opened.
  
  infix 2 equational_
  infixl 1 by-equals
  infixl 4 _reversed
  infixl 3 left_
  infixl 3 right_

  equational_ : ∀ {X : Set} {Γ : Context X} -> (w : Word X) -> Γ ⊢ w === w
  equational_ w = refl
  
  by-equals : ∀ {X : Set} {Γ : Context X} {w v : Word X} -> Γ ⊢ w === v -> (u : Word X) -> Γ ⊢ v === u -> Γ ⊢ w === u
  by-equals E u reason = trans E reason
  
  syntax by-equals E u reason = E by reason equals u
  
  _reversed : ∀ {X : Set} {Γ : Context X} {w v : Word X} -> Γ ⊢ w === v -> Γ ⊢ v === w
  _reversed = symm
  
  left_ : ∀ {X : Set} {Γ : Context X} {w v u : Word X} -> Γ ⊢ w === v -> Γ ⊢ w • u === v • u
  left_ E = cong E refl
  
  right_ : ∀ {X : Set} {Γ : Context X} {w v u : Word X} -> Γ ⊢ w === v -> Γ ⊢ u • w === u • v
  right_ E = cong refl E
  
  -- A version of reflexivity that can be used as an introduction rule.
  refl' : ∀ {X : Set} {Γ : Context X} {w v : Word X} -> w == v -> Γ ⊢ w === v
  refl' Eq.refl = refl
  
  -- A synonym for refl, so that we can say "by definition".
  definition : ∀ {X : Set} {Γ : Context X} {w} -> Γ ⊢ w === w
  definition = refl

-- ----------------------------------------------------------------------
-- * Basic lemmas about monoids

-- We take X and Γ to be fixed throughout the following lemmas.
module Monoid-Lemmas {X : Set} {Γ : Context X} where

  open Monoid-Equational

  -- The left unit is unique.
  lemma-left-unit-unique : {w : Word X} -> (∀ v -> Γ ⊢ w • v === v) -> Γ ⊢ w === ε
  lemma-left-unit-unique {w} p =
    equational w
            by right-unit reversed
        equals w • ε
            by p ε
        equals ε

  -- The right unit is unique.
  lemma-right-unit-unique : {w : Word X} -> (∀ v -> Γ ⊢ v • w === v) -> Γ ⊢ w === ε
  lemma-right-unit-unique {w} p =
    equational w
            by left-unit reversed
        equals ε • w
            by p ε
        equals ε

  -- Congruence for powers.
  lemma-cong-power : {w v : Word X} (n : Nat) -> Γ ⊢ w === v -> Γ ⊢ w ^ n === v ^ n
  lemma-cong-power zero hyp = refl
  lemma-cong-power (succ zero) hyp = hyp
  lemma-cong-power (succ (succ n)) hyp = cong hyp (lemma-cong-power (succ n) hyp)

  -- Recursive expansion of powers by repeated multiplication on the left.
  lemma-power-succ-left : {w : Word X} (n : Nat) -> Γ ⊢ w ^ (succ n) === w • w ^ n
  lemma-power-succ-left zero = right-unit reversed
  lemma-power-succ-left (succ n) = refl

  -- Recursive expansion of powers by repeated multiplication on the right.
  lemma-power-succ-right : {w : Word X} (n : Nat) -> Γ ⊢ w ^ (succ n) === w ^ n • w
  lemma-power-succ-right zero = left-unit reversed
  lemma-power-succ-right {w} (succ n) =
      equational w • w ^ succ n
              by right lemma-power-succ-right n
          equals w • (w ^ n • w)
              by assoc reversed
          equals (w • w ^ n) • w
              by left lemma-power-succ-left n reversed
          equals w ^ (succ n) • w

  -- A lemma about powers and multiplication.
  lemma-comm-power : ∀ {v w' w} -> (n : Nat) -> Γ ⊢ v • w === w' • v -> Γ ⊢ v • w ^ n === w' ^ n • v
  lemma-comm-power {v} {w'} {w} zero hyp =
      equational v • ε
              by right-unit
          equals v
              by left-unit reversed
          equals ε • v
  lemma-comm-power {v} {w'} {w} (succ n) hyp =
      equational v • w ^ succ n
              by right lemma-power-succ-left n
          equals v • (w • w ^ n)
              by assoc reversed
          equals (v • w) • w ^ n
              by left hyp
          equals (w' • v) • w ^ n
              by assoc
          equals w' • (v • w ^ n)
              by right lemma-comm-power n hyp
          equals w' • (w' ^ n • v)
              by assoc reversed
          equals (w' • w' ^ n) • v
              by left lemma-power-succ-left n reversed
          equals w' ^ succ n • v

  -- Commutativity of powers.
  lemma-comm-powers : ∀ {w v} -> (n m : Nat) -> Γ ⊢ w • v === v • w -> Γ ⊢ w ^ n • v ^ m === v ^ m • w ^ n
  lemma-comm-powers n m hyp = lemma-comm-power n (lemma-comm-power m hyp reversed) reversed

  -- Powers of products.
  lemma-product-power : ∀ {w v} -> (n : Nat) -> Γ ⊢ w • v === v • w -> Γ ⊢ (w • v) ^ n === w ^ n • v ^ n
  lemma-product-power zero hyp = right-unit reversed
  lemma-product-power {w} {v} (succ n) hyp =
      equational (w • v) ^ succ n
              by lemma-power-succ-left n
          equals (w • v) • (w • v) ^ n
              by right lemma-product-power n hyp
          equals (w • v) • (w ^ n • v ^ n)
              by assoc
          equals w • (v • (w ^ n • v ^ n))
              by right assoc reversed
          equals w • (v • w ^ n) • v ^ n
              by right left lemma-comm-power n (hyp reversed)
          equals w • (w ^ n • v) • v ^ n
              by right assoc
          equals w • (w ^ n • (v • v ^ n))
              by assoc reversed
          equals (w • w ^ n) • (v • v ^ n)
              by cong (lemma-power-succ-left n) (lemma-power-succ-left n) reversed
          equals w ^ succ n • v ^ succ n
  

  -- Power and change of basis.
  lemma-basis-change : ∀ {w w' v} -> (n : Nat) -> Γ ⊢ w' • w === ε -> Γ ⊢ (w • v • w') ^ succ n === w • v ^ succ n • w'
  lemma-basis-change {w} {w'} {v} 0 hyp = refl
  lemma-basis-change {w} {w'} {v} (succ n) hyp =
    equational (w • v • w') ^ succ (succ n)
            by definition
        equals (w • v • w') • (w • v • w') ^ succ n
            by right (lemma-basis-change n hyp)
        equals (w • v • w') • w • v ^ succ n • w'
            by left assoc reversed
        equals ((w • v) • w') • w • v ^ succ n • w'
            by assoc reversed
        equals (((w • v) • w') • w) • v ^ succ n • w'
            by left assoc
        equals ((w • v) • (w' • w)) • v ^ succ n • w'
            by left right hyp
        equals ((w • v) • ε) • v ^ succ n • w'
            by left right-unit
        equals (w • v) • v ^ succ n • w'
            by assoc
        equals w • v • v ^ succ n • w'
            by right assoc reversed
        equals w • (v • v ^ succ n) • w'
            by definition
        equals w • v ^ succ (succ n) • w'

-- ----------------------------------------------------------------------
-- ** Basic lemmas about groups

-- A context is group-like if it provides a left inverse to every
-- generator.
Grouplike : {X : Set} -> (Γ : Context X) -> Set
Grouplike {X} Γ = ∀ (x : X) -> ∃ λ (x' : Word X) -> Γ ⊢ x' • gen x === ε

-- We take X and Γ to be fixed throughout the following lemmas, and we
-- assume Γ is group-like.
module Group-Lemmas
       (X : Set)
       (Γ : Context X)
       (group-like : Grouplike Γ)
  where

  open Monoid-Equational

  infix 8 _⁻¹

  -- The inverse of a word.
  _⁻¹ : Word X -> Word X
  gen x ⁻¹ = fst (group-like x)
  ε ⁻¹ = ε
  (u • v) ⁻¹ = v ⁻¹ • u ⁻¹

  -- g ⁻¹ is a left inverse.
  lemma-left-inverse : {g : Word X} -> Γ ⊢ g ⁻¹ • g === ε
  lemma-left-inverse {gen x} = snd (group-like x)
  lemma-left-inverse {ε} = left-unit
  lemma-left-inverse {u • v} =
         equational (v ⁻¹ • u ⁻¹) • (u • v)
                 by assoc
             equals v ⁻¹ • (u ⁻¹ • (u • v))
                 by right assoc reversed
             equals v ⁻¹ • ((u ⁻¹ • u) • v)
                 by right left lemma-left-inverse
             equals v ⁻¹ • ε • v
                 by right left-unit
             equals v ⁻¹ • v
                 by lemma-left-inverse
             equals ε

  -- g ⁻¹ is a right inverse.
  lemma-right-inverse : {g : Word X} -> Γ ⊢ g • g ⁻¹ === ε
  lemma-right-inverse {g} = 
    equational g • (g ⁻¹)
            by left-unit reversed
        equals ε • (g • (g ⁻¹))
            by left lemma-left-inverse reversed
        equals ((g ⁻¹) ⁻¹ • g ⁻¹) • (g • (g ⁻¹))
            by assoc
        equals (g ⁻¹) ⁻¹ • (g ⁻¹ • (g • (g ⁻¹)))
            by right assoc reversed
        equals (g ⁻¹) ⁻¹ • ((g ⁻¹ • g) • g ⁻¹)
            by right left lemma-left-inverse
        equals (g ⁻¹) ⁻¹ • (ε • g ⁻¹)
            by right left-unit
        equals (g ⁻¹) ⁻¹ • g ⁻¹
            by lemma-left-inverse
        equals ε
  
  -- Left cancellation.
  lemma-left-cancel : {g h h' : Word X} -> Γ ⊢ g • h === g • h' -> Γ ⊢ h === h'
  lemma-left-cancel {g} {h} {h'} p = 
    equational h
               by left-unit reversed
        equals ε • h
               by left lemma-left-inverse reversed
        equals (g ⁻¹ • g) • h
               by assoc
        equals g ⁻¹ • (g • h)
               by right p
        equals g ⁻¹ • (g • h')
               by assoc reversed
        equals (g ⁻¹ • g) • h'
               by left lemma-left-inverse
        equals ε • h'
               by left-unit
        equals h'
  
  -- Right cancellation.
  lemma-right-cancel : {g g' h : Word X} -> Γ ⊢ g • h === g' • h -> Γ ⊢ g === g'
  lemma-right-cancel {g} {g'} {h} p = 
    equational g
               by right-unit reversed
        equals g • ε
               by right lemma-right-inverse reversed
        equals g • (h • h ⁻¹)
               by assoc reversed
        equals (g • h) • h ⁻¹
               by left p
        equals (g' • h) • h ⁻¹
               by assoc
        equals g' • (h • h ⁻¹)
               by right lemma-right-inverse
        equals g' • ε
               by right-unit
        equals g'
  
  -- Left inverses are unique.
  lemma-left-inverse-unique : {g h : Word X} -> Γ ⊢ h • g === ε -> Γ ⊢ h === g ⁻¹
  lemma-left-inverse-unique {g} {h} p = 
    equational h
               by right-unit reversed
        equals h • ε
               by right lemma-right-inverse reversed
        equals h • (g • g ⁻¹)
               by assoc reversed
        equals (h • g) • g ⁻¹
               by left p
        equals ε • g ⁻¹
               by left-unit
        equals g ⁻¹
  
  -- Right inverses are unique.
  lemma-right-inverse-unique : {g h : Word X} -> Γ ⊢ g • h === ε -> Γ ⊢ h === g ⁻¹
  lemma-right-inverse-unique {g} {h} p = 
    equational h
               by left-unit reversed
        equals ε • h
               by left lemma-left-inverse reversed
        equals (g ⁻¹ • g) • h
               by assoc
        equals g ⁻¹ • (g • h)
               by right p
        equals g ⁻¹ • ε
               by right-unit
        equals g ⁻¹

  -- Congruence for inverses.
  lemma-cong-inv : {g h : Word X} -> Γ ⊢ g === h -> Γ ⊢ g ⁻¹ === h ⁻¹
  lemma-cong-inv {g} {h} p = lemma-right-inverse-unique claim
     where
       claim : Γ ⊢ h • g ⁻¹ === ε
       claim = equational h • g ⁻¹
                       by left p reversed
                   equals g • g ⁻¹
                       by lemma-right-inverse
                   equals ε

  -- The inverse is involutive.
  lemma-inverse-involutive : {g : Word X} -> Γ ⊢ (g ⁻¹) ⁻¹ === g
  lemma-inverse-involutive {g} = lemma-right-inverse-unique lemma-left-inverse reversed
  
  -- The inverse of ε.
  lemma-unit-inverse : Γ ⊢ ε ⁻¹ === ε
  lemma-unit-inverse = refl
  
  -- The inverse of a product.
  lemma-product-inverse : ∀ {g h : Word X} -> Γ ⊢ (g • h) ⁻¹ === h ⁻¹ • g ⁻¹
  lemma-product-inverse = refl

  -- To show two words are equal, it is sufficient to show their
  -- inverses are equal.
  lemma-rule-inverse : ∀ {u v : Word X} -> Γ ⊢ u ⁻¹ === v ⁻¹ -> Γ ⊢ u === v
  lemma-rule-inverse {u} {v} hyp =
         equational u
                 by right-unit reversed
             equals u • ε
                 by right (lemma-left-inverse reversed)
             equals u • (v ⁻¹ • v)
                 by assoc reversed
             equals (u • v ⁻¹) • v
                 by left (right (hyp reversed))
             equals (u • u ⁻¹) • v
                 by left lemma-right-inverse
             equals ε • v
                 by left-unit
             equals v

  -- Commutativity of inverses. (Note: commutativity is the special
  -- case where v = v' and w = w')
  lemma-comm-inv : ∀ {v v' w w'} -> Γ ⊢ v • w === w' • v' -> Γ ⊢ v' • w ⁻¹ === w' ⁻¹ • v
  lemma-comm-inv {v} {v'} {w} {w'} hyp =
      equational v' • w ⁻¹
              by left-unit reversed
          equals ε • (v' • w ⁻¹)
              by left lemma-left-inverse reversed
          equals (w' ⁻¹ • w') • (v' • w ⁻¹)
              by assoc
          equals w' ⁻¹ • (w' • (v' • w ⁻¹))
              by right assoc reversed
          equals w' ⁻¹ • (w' • v') • w ⁻¹
              by right left hyp reversed
          equals w' ⁻¹ • (v • w) • w ⁻¹
              by right assoc
          equals w' ⁻¹ • v • (w • w ⁻¹)
              by assoc reversed
          equals (w' ⁻¹ • v) • (w • w ⁻¹)
              by right lemma-right-inverse
          equals (w' ⁻¹ • v) • ε
              by right-unit
          equals w' ⁻¹ • v

  -- Any equation can be reduced to a one-sided equation.
  lemma-one-sided : ∀ {w u} -> Γ ⊢ w • u ⁻¹ === ε -> Γ ⊢ w === u
  lemma-one-sided {w} {u} hyp =
      equational w
              by right-unit reversed
          equals w • ε
              by right lemma-left-inverse reversed
          equals w • (u ⁻¹ • u)
              by assoc reversed
          equals (w • u ⁻¹) • u
              by left hyp
          equals ε • u
              by left-unit
          equals u

-- ----------------------------------------------------------------------
-- * Subtheories

module Monoid-Subtheories where

  -- Γ is a subtheory of Γ' if each theorem of Γ is a theorem of Γ'.
  _⊆_ : {X : Set} -> (Γ Γ' : Context X) -> Set
  Γ ⊆ Γ' = ∀ {E} -> Γ ⊢ E -> Γ' ⊢ E
  
  -- Lemma: To show Γ ⊆ Γ', it suffices to show that each axiom of Γ
  -- is a theorem of Γ'.
  lemma-⊆ : ∀ {X : Set} {Γ Γ'} -> (∀ {E : Relation X} -> E ∈ Γ -> Γ' ⊢ E) -> Γ ⊆ Γ'
  lemma-⊆ hyp (axiom x) = hyp x
  lemma-⊆ hyp refl = refl
  lemma-⊆ hyp (symm p) = symm (lemma-⊆ hyp p)
  lemma-⊆ hyp (trans p q) = trans (lemma-⊆ hyp p) (lemma-⊆ hyp q)
  lemma-⊆ hyp (cong p q) = cong (lemma-⊆ hyp p) (lemma-⊆ hyp q)
  lemma-⊆ hyp assoc = assoc
  lemma-⊆ hyp left-unit = left-unit
  lemma-⊆ hyp right-unit = right-unit



==> anc/Word-Tactics.agda <==
-- This module provides some convenient tactics for proving properties
-- of words, such as proving that two words are equal up to
-- associativity or commutativity, properties of inverses, support
-- for proofs involving rewrite systems, and others.

open import Boolean
open import Proposition
open import Equality as Eq using (_==_)
open import Inspect
open import Nat
open import Maybe
open import List hiding (split; lemma-split)

open import Word
open import Word-Lemmas

module Word-Tactics where

-- ----------------------------------------------------------------------
-- * Tactics for associativity

module Associative where

  -- This module provides some tactics for proving equations
  -- between words up to associativity and unit laws.
  --
  -- The tactic general-assoc can be used to automatically prove
  -- equalities of ground words (i.e., words that do not contain
  -- variables).  It can be used, for example, like this:
  --
  -- property : Γ ⊢ (H0 • ((CZ • S0) • ε)) === (H0 • (CZ • ε)) • S0
  -- property = general-assoc auto
  --
  -- The tactic special-assoc can be used to automatically prove
  -- equalities of non-ground words (i.e., those potentially
  -- containing variables). It can be used, for example, like this:
  --
  -- property : ∀ a b c -> Γ ⊢ (a • b) • (H0 • c) === a • (b • H0) • c
  -- property = special-assoc ((□ • □) • (□ • □)) (□ • (□ • □) • □) auto

  open Monoid-Equational

  -- Convert a list of generators to a word.
  word-of-list : ∀ {X} -> List X -> Word X
  word-of-list nil = ε
  word-of-list (x :: xs) = gen x • word-of-list xs

  -- Convert a word to a list of generators. Note that two words w, v
  -- are equal up to associativity and unit laws if and only if
  -- list-of-word w == list-of-word v.
  list-of-word : ∀ {X : Set} (w : Word X) -> List X
  list-of-word (gen x) = x :: nil
  list-of-word ε = nil
  list-of-word (w • u) = list-of-word w ++ list-of-word u

  -- Lemma: word-of-list of a homomorphism.
  lemma-append : ∀ {X Γ} -> (xs ys : List X) -> Γ ⊢ word-of-list xs • word-of-list ys === word-of-list (xs ++ ys)
  lemma-append nil ys = left-unit
  lemma-append (x :: xs) ys =
      equational (gen x • word-of-list xs) • word-of-list ys
              by assoc
          equals gen x • (word-of-list xs • word-of-list ys)
              by right lemma-append xs ys
          equals gen x • word-of-list (xs ++ ys)

  -- Lemma: word-of-list is the inverse of list-of-word, up to
  -- associativity.
  lemma-list-of-word : ∀ {X Γ} (w : Word X) -> Γ ⊢ w === word-of-list (list-of-word w)
  lemma-list-of-word (gen x) = right-unit reversed
  lemma-list-of-word ε = refl
  lemma-list-of-word (w • u) =
     equational w • u
             by left lemma-list-of-word w
         equals word-of-list (list-of-word w) • u
             by right lemma-list-of-word u
         equals word-of-list (list-of-word w) • word-of-list (list-of-word u)
             by lemma-append (list-of-word w) (list-of-word u)
         equals word-of-list (list-of-word w ++ list-of-word u)

  -- Lemma: list-of-word is the inverse of word-of-list.
  lemma-word-of-list : ∀ {X} (w : List X) -> w == list-of-word (word-of-list w)
  lemma-word-of-list nil = Eq.refl
  lemma-word-of-list (x :: w) = Eq.context (λ □ → x :: □) (lemma-word-of-list w)

  -- A tactic for arbitrary applications of associativity and unit
  -- laws to ground words. This reduces the problem of proving Γ ⊢ w
  -- === v to the problem of proving list-of-word w == list-of-word v,
  -- which can be done automatically if it is by reflexivity.
  general-assoc : ∀ {X Γ} {w v : Word X} -> list-of-word w == list-of-word v -> Γ ⊢ w === v
  general-assoc {X} {Γ} {w} {v} hyp =
     equational w
             by lemma-list-of-word w
         equals word-of-list (list-of-word w)
             by refl' (Eq.context word-of-list hyp)
         equals word-of-list (list-of-word v)
             by lemma-list-of-word v reversed
         equals v

  -- Another tactic: Here we need to justify a law only "up to
  -- associativity". For example, if we are given Γ ⊢ (X • Y) • Z
  -- === W, and we need to prove Γ ⊢ X • (Y • Z) === ε • W, we can
  -- apply the up-to-assoc tactic to the assumption to get the
  -- conclusion.
  up-to-assoc : ∀ {X Γ} {w v w' v' : Word X} -> (list-of-word w , list-of-word v) == (list-of-word w' , list-of-word v') -> Γ ⊢ w === v -> Γ ⊢ w' === v'
  up-to-assoc {X} {Γ} {w} {v} {w'} {v'} eqs deriv =
      equational w'
              by general-assoc (Eq.context fst eqs) reversed
          equals w
              by deriv
          equals v
              by general-assoc (Eq.context snd eqs)
          equals v'

  -- A convenient symbol to use in patterns such as (□ • □) • □.
  □ : Word True
  □ = gen <>

  -- A version of list-of-word that uses another "pattern" word to
  -- guide the conversion. Any subwords corresponding to occurrences
  -- of □ in the pattern word are not reduced further.
  list-of-word-special : ∀ {X} -> Word X -> Word True -> List (Word X)
  list-of-word-special w (gen <>) = w :: nil
  list-of-word-special (gen x) ε = gen x :: nil
  list-of-word-special (gen x) (p • q) = gen x :: nil
  list-of-word-special ε ε = nil
  list-of-word-special ε (p • q) = nil
  list-of-word-special (w • v) ε = list-of-word-special w ε ++ list-of-word-special v ε
  list-of-word-special (w • v) (p • q) = list-of-word-special w p ++ list-of-word-special v q

  -- Definition: Flatten a word of words into a word.
  flatten-word : ∀ {X} -> Word (Word X) -> Word X
  flatten-word (gen w) = w
  flatten-word ε = ε
  flatten-word (w • v) = flatten-word w • flatten-word v

  -- Lemma: If two words are equivalent, then so are their flattenings.
  lemma-flatten-word : ∀ {X Γ} -> {xs ys : Word (Word X)} -> ∅ ⊢ xs === ys -> Γ ⊢ flatten-word xs === flatten-word ys 
  lemma-flatten-word (axiom ())
  lemma-flatten-word refl = refl
  lemma-flatten-word (symm hyp) = symm (lemma-flatten-word hyp)
  lemma-flatten-word (trans hyp hyp₁) = trans (lemma-flatten-word hyp) (lemma-flatten-word hyp₁)
  lemma-flatten-word (cong hyp hyp₁) = cong (lemma-flatten-word hyp) (lemma-flatten-word hyp₁)
  lemma-flatten-word assoc = assoc
  lemma-flatten-word left-unit = left-unit
  lemma-flatten-word right-unit = right-unit

  -- Lemma: word-of-list is the inverse of list-of-word-special, up to
  -- flattening.
  lemma-list-of-word-special : ∀ {X Γ} (w : Word X) (p : Word True) -> Γ ⊢ flatten-word (word-of-list (list-of-word-special w p)) === w
  lemma-list-of-word-special w (gen <>) = right-unit
  lemma-list-of-word-special (gen x) ε = right-unit
  lemma-list-of-word-special (gen x) (p • q) = right-unit
  lemma-list-of-word-special ε ε = refl
  lemma-list-of-word-special ε (p • q) = refl
  lemma-list-of-word-special (w • v) ε =
      equational flatten-word (word-of-list (list-of-word-special w ε ++ list-of-word-special v ε))
              by lemma-flatten-word (lemma-append (list-of-word-special w ε) (list-of-word-special v ε)) reversed
          equals flatten-word (word-of-list (list-of-word-special w ε) • word-of-list (list-of-word-special v ε))
              by refl
          equals flatten-word (word-of-list (list-of-word-special w ε)) • flatten-word (word-of-list (list-of-word-special v ε))
              by cong (lemma-list-of-word-special w ε) (lemma-list-of-word-special v ε)
          equals w • v

  lemma-list-of-word-special (w • v) (p • q) = 
      equational flatten-word (word-of-list (list-of-word-special w p ++ list-of-word-special v q))
              by lemma-flatten-word (lemma-append (list-of-word-special w p) (list-of-word-special v q)) reversed
          equals flatten-word (word-of-list (list-of-word-special w p) • word-of-list (list-of-word-special v q))
              by refl
          equals flatten-word (word-of-list (list-of-word-special w p)) • flatten-word (word-of-list (list-of-word-special v q))
              by cong (lemma-list-of-word-special w p) (lemma-list-of-word-special v q)
          equals w • v

  -- A "guided" version of general associativity. Unlike
  -- general-assoc, this also works for non-ground words, i.e., words
  -- that contain variables. This is achieved by giving a pair of
  -- "pattern" words containing □ in all places that should not be
  -- reduced.
  --
  -- For example, to prove Γ ⊢ (a • b) • (c • d) === a • (b • c) • d,
  -- use
  -- special-assoc ((□ • □) • (□ • □)) (□ • (□ • □) • □) auto.
  --
  -- This even works when a, b, c, d are variables. For added
  -- convenience, ε can be used as a pattern for any determinate
  -- sub-word (i.e., a subword that contains no variables).
  special-assoc : ∀ {X Γ} {w v : Word X} (p q : Word True) -> list-of-word-special w p == list-of-word-special v q -> Γ ⊢ w === v
  special-assoc {w = w} {v = v} p q hyp =
      equational w
              by lemma-list-of-word-special w p reversed
          equals flatten-word (word-of-list (list-of-word-special w p))
              by refl' (Eq.context (λ □ → flatten-word (word-of-list □)) hyp)
          equals flatten-word (word-of-list (list-of-word-special v q))
              by lemma-list-of-word-special v q
          equals v

-- ----------------------------------------------------------------------
-- * Tactics for commutativity

-- Definition: two generators commute under Γ.
commutes : ∀ {X} -> Context X -> X -> X -> Set
commutes Γ x y = Γ ⊢ gen x • gen y === gen y • gen x

-- Definition: two words commute under Γ.
commutes-word : ∀ {X} -> Context X -> (u v : Word X) -> Set
commutes-word Γ u v = Γ ⊢ u • v === v • u

module Commuting
       (X : Set)
       (Γ : Context X)
       (comm : (x y : X) -> Maybe (commutes Γ x y))
       (less : X -> X -> Boolean)
  where

  -- This module provides some tactics for proving equations between
  -- words up to commutativity. We assume given a set X of generators,
  -- a set Γ of relations, and a semi-decidable commutativity relation
  -- (i.e., given generators x and y, comm x y either returns a proof
  -- that x and y commute, or Nothing). We also assume a total
  -- ordering 'less' on generators, which is used to find canonical
  -- representatives of words up to commutativity.
  --
  -- The tactic general-comm can be used to automatically prove
  -- equalities of ground words up to commutativity. It can be used,
  -- for example, as follows. Here, we assume that Z commutes with X
  -- and Y, but X does not commute with Y:
  --
  -- property : Γ ⊢ X • Y • Z === Z • X • Y
  -- property = general-comm auto
  --
  -- Note that this tactic also includes associativity.

  open Monoid-Equational
  open Associative

  open List.All

  -- ----------------------------------------------------------------------
  -- ** Canonical forms

  -- The primary engine of the commutativity tactic is the function
  -- comm-canonical, which computes the canonical form of a word
  -- modulo commutativity. The canonical form is defined to be the
  -- "smallest" word that is equivalent to the given one. Here,
  -- "smallest" is taken with respect to the reverse (or Hebrew)
  -- lexicographic order.
  --
  -- For example, consider generators A, B, C, D such that A commutes
  -- with C and D; B commutes with D; and no other pair of generators
  -- commutes. Assume A < B < C < D. Then the canonical form of
  -- B,A,D,C,A,B is D,B,C,A,A,B.
  --
  -- The reason we use the reverse lexicographic order is that it
  -- permits a convenient and efficient recursive algorithm for
  -- computing canonical forms. Namely, we can compute the canonical
  -- form of a non-empty list of generators x::xs by first computing
  -- the canonical form of xs, then inserting x in the correct
  -- position.

  -- Auxiliary function: Given ys, x, and zs, return
  -- (reverse zs1 @ ys , zs2), where zs = zs1 @ zs2 and zs1 is the
  -- longest prefix of zs all of whose elements commute with x.
  split : List X -> X -> List X -> List X × List X
  split ys x nil = (ys , nil)
  split ys x (z :: zs) with comm x z
  split ys x (z :: zs) | Nothing = (ys , z :: zs)
  split ys x (z :: zs) | Just _ = split (z :: ys) x zs

  -- Auxiliary function: Given ys, x, and zs, return reverse ys' @ zs,
  -- where ys' is the lexicographically smallest word that can be
  -- obtained by inserting x in ys. We assume that reverse ys @ zs is
  -- a canonical form.
  unsplit : List X -> X -> List X -> List X
  unsplit nil x zs = x :: zs
  unsplit (y :: ys) x zs with less x y
  unsplit (y :: ys) x zs | true = unsplit ys x (y :: zs)
  unsplit (y :: ys) x zs | false = reverse-append (y :: ys) (x :: zs)

  -- Given x and xs, where xs is already a canonical form, return the
  -- canonical form of x :: xs.
  insert : X -> List X -> List X
  insert x xs with split nil x xs
  insert x xs | (ys , zs) = unsplit ys x zs

  -- Return the canonical form of a word, modulo commutativity of
  -- generators.  Of all equivalent words, the canonical form is the
  -- least one in the reverse lexicographic order.
  comm-canonical : List X -> List X
  comm-canonical nil = nil
  comm-canonical (x :: xs) = insert x (comm-canonical xs)

  -- ----------------------------------------------------------------------
  -- ** Properties of canonical forms.

  -- We prove various technical properties of the functions split,
  -- reverse-append, unsplit, and insert. These will be needed for
  -- proving that every word is equivalent to its canonical form.

  lemma-split1 : (ys : List X) -> (x : X) -> (zs : List X) -> ∀ {ys' zs'} -> split ys x zs == (ys' , zs') -> Γ ⊢ word-of-list (reverse-append ys zs) === word-of-list (reverse-append ys' zs')
  lemma-split1 ys x nil Eq.refl = refl
  lemma-split1 ys x (z :: zs) eq with comm x z
  lemma-split1 ys x (z :: zs) Eq.refl | Nothing = refl
  lemma-split1 ys x (z :: zs) eq | Just wit = lemma-split1 (z :: ys) x zs eq

  lemma-split2 : (ys : List X) -> (x : X) -> (zs : List X) -> All[ y ∈ ys ] commutes Γ x y -> ∀ {ys' zs'} -> split ys x zs == (ys' , zs') -> All[ y ∈ ys' ] commutes Γ x y
  lemma-split2 ys x nil ih Eq.refl = ih -- ih
  lemma-split2 ys x (z :: zs) ih eq with comm x z
  lemma-split2 ys x (z :: zs) ih Eq.refl | Nothing = ih -- ih
  lemma-split2 ys x (z :: zs) ih eq | Just wit = lemma-split2 (z :: ys) x zs (wit :: ih) eq

  lemma-reverse-append-cong : (ys : List X) -> (zs zs' : List X) -> Γ ⊢ word-of-list zs === word-of-list zs' -> Γ ⊢ word-of-list (reverse-append ys zs) === word-of-list (reverse-append ys zs')
  lemma-reverse-append-cong nil zs zs' hyp = hyp
  lemma-reverse-append-cong (y :: ys) zs zs' hyp = lemma-reverse-append-cong ys (y :: zs) (y :: zs') (right hyp)

  lemma-reverse-append : (ys : List X) -> (x : X) -> (zs : List X) -> All[ y ∈ ys ] commutes Γ x y -> Γ ⊢ word-of-list (x :: reverse-append ys zs) === word-of-list (reverse-append ys (x :: zs))
  lemma-reverse-append nil x zs [] = refl
  lemma-reverse-append (y :: ys) x zs (h :: hyp) =
    let ih : Γ ⊢ word-of-list (x :: reverse-append ys (y :: zs)) === word-of-list (reverse-append ys (x :: y :: zs))
        ih = lemma-reverse-append ys x (y :: zs) hyp

        claim : Γ ⊢ gen x • gen y • word-of-list zs === gen y • gen x • word-of-list zs
        claim = equational gen x • gen y • word-of-list zs
                        by assoc reversed
                    equals (gen x • gen y) • word-of-list zs
                        by left h
                    equals (gen y • gen x) • word-of-list zs
                        by assoc
                    equals gen y • gen x • word-of-list zs
    in
    equational word-of-list (x :: reverse-append ys (y :: zs))
            by ih
        equals word-of-list (reverse-append ys (x :: y :: zs))
            by lemma-reverse-append-cong ys (x :: y :: zs) (y :: x :: zs) claim
        equals word-of-list (reverse-append ys (y :: x :: zs))
       
  lemma-unsplit : (ys : List X) -> (x : X) -> (zs : List X) -> All[ y ∈ ys ] commutes Γ x y -> Γ ⊢ word-of-list (x :: reverse-append ys zs) === word-of-list (unsplit ys x zs)
  lemma-unsplit nil x zs hyp = refl
  lemma-unsplit (y :: ys) x zs (h :: hyp) with less x y
  lemma-unsplit (y :: ys) x zs (h :: hyp) | true = lemma-unsplit ys x (y :: zs) hyp
  lemma-unsplit (y :: ys) x zs (h :: hyp) | false = lemma-reverse-append (y :: ys) x zs (h :: hyp)

  lemma-insert : (x : X) -> (xs : List X) -> Γ ⊢ word-of-list (x :: xs) === word-of-list (insert x xs)
  lemma-insert x xs with split nil x xs | inspect (split nil x) xs
  ... | (ys , zs) | [ eq ] =
      equational word-of-list (x :: xs)
              by right lemma-split1 nil x xs eq
          equals word-of-list (x :: reverse-append ys zs)
              by lemma-unsplit ys x zs (lemma-split2 nil x xs [] eq)
          equals word-of-list (unsplit ys x zs)

  -- Soundness of comm-canonical: every word is equivalent to its
  -- canonical form.
  lemma-comm-canonical : (xs : List X) -> Γ ⊢ word-of-list xs === word-of-list (comm-canonical xs)
  lemma-comm-canonical nil = refl
  lemma-comm-canonical (x :: xs) =
    equational word-of-list (x :: xs)
            by right (lemma-comm-canonical xs)
        equals word-of-list (x :: comm-canonical xs)
            by lemma-insert x (comm-canonical xs)
        equals word-of-list (insert x (comm-canonical xs))

  -- ----------------------------------------------------------------------
  -- ** The general-comm tactic

  -- A tactic for showing that two ground words are equivalent up to
  -- commutativity (and associativity). This works by converting both
  -- words to canonical form and checking that they are equal.
  general-comm : ∀ {w v : Word X} -> comm-canonical (list-of-word w) == comm-canonical (list-of-word v) -> Γ ⊢ w === v
  general-comm {w} {v} hyp =
   equational w
           by lemma-list-of-word w
       equals word-of-list (list-of-word w)
           by lemma-comm-canonical (list-of-word w)
       equals word-of-list (comm-canonical (list-of-word w))
           by refl' (Eq.context word-of-list hyp)
       equals word-of-list (comm-canonical (list-of-word v))
           by lemma-comm-canonical (list-of-word v) reversed
       equals word-of-list (list-of-word v)
           by lemma-list-of-word v reversed
       equals v

-- ----------------------------------------------------------------------
-- * Some tactics for inverse.

module Inverse
       (X : Set)
       (Γ : Context X)
       (group-like : Grouplike Γ)
  where

  -- This module provides a tactic inverse-eq, which can be used to
  -- prove that two words are equal by proving that their inverses are
  -- equal. It is similar to lemma-rule-inverse (from Word-Lemmas),
  -- except that the final ε on the inverses is omitted.

  open Monoid-Equational
  open Associative
  open Group-Lemmas X Γ group-like public

  -- An alternative version of word-of-list that omits the final ε.
  -- Sometimes this is preferable for cosmetic reasons.
  word-of-list-alt : ∀ {X} -> List X -> Word X
  word-of-list-alt nil = ε
  word-of-list-alt (x :: nil) = gen x
  word-of-list-alt (x :: y :: xs) = gen x • word-of-list-alt (y :: xs)

  -- Lemma: word-of-list-alt is equivalent to word-of-list.
  lemma-word-of-list-alt : ∀ {X Γ} -> (xs : List X) -> Γ ⊢ word-of-list xs === word-of-list-alt xs
  lemma-word-of-list-alt nil = refl
  lemma-word-of-list-alt (x :: nil) = right-unit
  lemma-word-of-list-alt (x :: y :: xs) = right lemma-word-of-list-alt (y :: xs)

  -- A version of lemma-rule-inverse that flattens the inverse, for
  -- convenience.
  inverse-eq : {u v : Word X} -> Γ ⊢ word-of-list-alt (list-of-word (u ⁻¹)) === word-of-list-alt (list-of-word (v ⁻¹)) -> Γ ⊢ u === v
  inverse-eq {u} {v} hyp = lemma-rule-inverse claim
    where
      claim : Γ ⊢ u ⁻¹ === v ⁻¹
      claim =
        equational u ⁻¹
                by lemma-list-of-word (u ⁻¹)
            equals word-of-list (list-of-word (u ⁻¹))
                by lemma-word-of-list-alt (list-of-word (u ⁻¹))
            equals word-of-list-alt (list-of-word (u ⁻¹))
                by hyp
            equals word-of-list-alt (list-of-word (v ⁻¹))
                by lemma-word-of-list-alt (list-of-word (v ⁻¹)) reversed
            equals word-of-list (list-of-word (v ⁻¹))
                by lemma-list-of-word (v ⁻¹) reversed
            equals v ⁻¹

-- ----------------------------------------------------------------------
-- * Some tactics for proofs by rewriting

module Rewriting
  where

  -- This module provides some tactics for proving equations between
  -- words by using a rewrite system. To use these tactics, a
  -- particular set of single-step rewrite rules must be supplied in
  -- the form of a Step-Function. The tactic general-rewrite in the
  -- submodule Step can be used to prove that two words are equal by
  -- rewriting them both to normal form. The tactic general-rewrite in
  -- the submodule Step-With-Standardization does the same, except it
  -- also applies a user-supplied standardization function before and
  -- after each rewrite step. This is typically used to implement
  -- rewriting up to commutativity.

  open Monoid-Equational
  open Associative

  infixl 4 _then_

  -- ----------------------------------------------------------------------
  -- ** Step functions

  -- The type for step functions. A step function inputs a word and
  -- outputs either Nothing (if no rewrite rule can be applied), or
  -- else a new word (the result of applying a rewrite rule), together
  -- with a proof that the original word and the rewritten word are
  -- equivalent.  For efficiency, words are here implemented as lists
  -- of generators.
  Step-Function : (X : Set) -> (Γ : Context X) -> Set
  Step-Function X Γ = (xs : List X) -> Maybe (∃ λ (xs' : List X) -> Γ ⊢ word-of-list xs === word-of-list xs')

  -- Sequentially combine two step functions. If the first step
  -- function successfully rewrites the word, use it; otherwise, use
  -- the second step function.
  _then_ : ∀ {X Γ} -> Step-Function X Γ -> Step-Function X Γ -> Step-Function X Γ
  (step1 then step2) xs with step1 xs
  ...                   | Just res = Just res
  ...                   | Nothing = step2 xs

  -- Close a step function under congruence. In other words, input a
  -- step function that only rewrites the head of a list, and return a
  -- step function that rewrites anywhere within the list.
  step-cong : ∀ {X Γ} -> Step-Function X Γ -> Step-Function X Γ
  step-cong step nil = Nothing
  step-cong step (h :: t) with step (h :: t)
  step-cong step (h :: t) | Just res = Just res
  step-cong step (h :: t) | Nothing with step-cong step t
  step-cong step (h :: t) | Nothing | Just (t' , hyp) = Just (h :: t' , (right hyp))
  step-cong step (h :: t) | Nothing | Nothing = Nothing

  -- ----------------------------------------------------------------------
  -- ** Multistep rewriting

  module Step
         {X : Set}
         {Γ : Context X}
         (step : Step-Function X Γ)
    where

    -- This module provides the tactic general-rewrite. Given a step
    -- function, this tactic can be used to prove that two words are
    -- equal by repeatedly applying the step function until the words
    -- are in normal form, then checking that they are equal.

    -- Users of this module typically specialize the module to a
    -- particular rewrite function. This can be done, for example, as
    -- follows:
    -- 
    -- module My-Rewrite = Rewriting.Step (step-cong my-stepfunction) renaming (general-rewrite to my-rewrite)
    --
    -- The tactic can then be used as follows:
    --
    -- open My-Rewrite
    -- property : Γ ⊢ A • B • C === D • E
    -- property = my-rewrite 100 auto

    open List.Strict

    -- Rewrite the given word until a normal form is reached, or up to
    -- a maximum of n rewrite steps. The parameter n is needed to
    -- ensure termination.
    multistep : (n : Nat) -> List X -> List X
    multistep zero xs = xs
    multistep (succ n) xs with strict xs step
    multistep (succ n) xs | Nothing = xs
    multistep (succ n) xs | Just (xs' , _) = multistep n xs'

    -- Lemma: multistep rewriting returns an equivalent word.
    lemma-multistep : (n : Nat) -> (xs : List X) -> Γ ⊢ word-of-list xs === word-of-list (multistep n xs)
    lemma-multistep zero xs = refl
    lemma-multistep (succ n) xs with strict xs step | inspect (strict xs) step
    lemma-multistep (succ n) xs | Nothing | _ = refl
    lemma-multistep (succ n) xs | Just (xs' , hyp) | [ eq ] =
      equational word-of-list xs
              by hyp
          equals word-of-list xs'
              by lemma-multistep n xs'
          equals word-of-list (multistep n xs')

    -- Return the entire rewrite sequence. This is useful for
    -- debugging rewriting strategies.
    multistep-trace : (n : Nat) -> List X -> List (List X)
    multistep-trace zero xs = xs :: nil
    multistep-trace (succ n) xs with step xs
    multistep-trace (succ n) xs | Nothing = xs :: nil
    multistep-trace (succ n) xs | Just (xs' , _) = xs :: multistep-trace n xs'

    -- A tactic for proving equality of ground words based on a
    -- rewrite relation. The parameter n limits the number of rewrite
    -- steps applied, and is needed to ensure termination. If n is too
    -- small, the tactic may fail.
    general-rewrite : (n : Nat) -> {w u : Word X} -> multistep n (list-of-word w) == multistep n (list-of-word u) -> Γ ⊢ w === u
    general-rewrite n {w} {u} eq =
      let ws = list-of-word w
          us = list-of-word u
      in 
        equational w
                by lemma-list-of-word w
            equals word-of-list ws
                by lemma-multistep n ws
            equals word-of-list (multistep n ws)
                by refl' (Eq.context word-of-list eq)
            equals word-of-list (multistep n us)
                by lemma-multistep n us reversed
            equals word-of-list us
                by lemma-list-of-word u reversed
            equals u

  -- ----------------------------------------------------------------------
  -- ** Multistep rewriting with standardization
  module Step-With-Standardization
         {X : Set}
         {Γ : Context X}
         (step : Step-Function X Γ)
         (standardize : List X -> List X)
         (lemma-standardize : (xs : List X) ->  Γ ⊢ word-of-list xs === word-of-list (standardize xs))
    where

    -- This module provides another version of the tactic
    -- general-rewrite that also applies a standardization function
    -- after each step. This is typically used to implement rewriting
    -- up to commutativity.
    --
    -- Users of this module typically specialize the module to a
    -- particular rewrite function and standardization function. This
    -- can be done, for example, as follows:
    --
    -- module My-Rewrite = Rewriting.Step (step-cong my-stepfunction) my-standardize my-lemma-standardize renaming (general-rewrite to my-rewrite)
    --
    -- The tactic can then be used as follows:
    --
    -- open My-Rewrite
    -- property : Γ ⊢ A • B • C === D • E
    -- property = my-rewrite 100 auto

    open List.Strict

    mutual
      -- Rewrite the given word until a normal form is reached, or up
      -- to a maximum of n rewrite steps. The parameter n is needed to
      -- ensure termination. The given standardization function is
      -- applied before and after every rewrite step.
      multistep : (n : Nat) -> List X -> List X
      multistep n xs = multistep-st n (standardize xs)

      -- Auxiliary function: multistep-st assumes that the input is
      -- already standardized.
      multistep-st : (n : Nat) -> List X -> List X
      multistep-st zero xs = xs
      multistep-st (succ n) xs with strict xs step
      multistep-st (succ n) xs | Nothing = xs
      multistep-st (succ n) xs | Just (xs' , _) = multistep n xs'

    mutual
      -- Lemma: multistep rewriting returns an equivalent word.
      lemma-multistep : (n : Nat) -> (xs : List X) -> Γ ⊢ word-of-list xs === word-of-list (multistep n xs)
      lemma-multistep n xs =
        let xs' = standardize xs
        in
          equational word-of-list xs
                  by lemma-standardize xs
              equals word-of-list xs'
                  by lemma-multistep-st n xs'
              equals word-of-list (multistep-st n xs')
                  by refl
              equals word-of-list (multistep n xs)

      lemma-multistep-st : (n : Nat) -> (xs : List X) -> Γ ⊢ word-of-list xs === word-of-list (multistep-st n xs)
      lemma-multistep-st zero xs = refl
      lemma-multistep-st (succ n) xs with strict xs step | inspect (strict xs) step
      lemma-multistep-st (succ n) xs | Nothing | _ = refl
      lemma-multistep-st (succ n) xs | Just (xs' , hyp) | [ eq ] =
        equational word-of-list xs
                by hyp
            equals word-of-list xs'
                by lemma-multistep n xs'
            equals word-of-list (multistep n xs')

    -- Return the entire rewrite sequence. Useful for debugging
    -- rewriting strategies. Note: in the output, standardization
    -- steps will alternate with rewrite steps, even if the
    -- standardization is the identity.
    mutual
      multistep-trace : (n : Nat) -> List X -> List (List X)
      multistep-trace n xs = xs :: multistep-trace-st n (standardize xs)

      multistep-trace-st : (n : Nat) -> List X -> List (List X)
      multistep-trace-st zero xs = xs :: nil
      multistep-trace-st (succ n) xs with step xs
      multistep-trace-st (succ n) xs | Nothing = xs :: nil
      multistep-trace-st (succ n) xs | Just (xs' , _) = xs :: multistep-trace n xs'
  
    -- A tactic for proving equality of ground words based on a
    -- rewrite relation and a standardization function. The parameter
    -- n limits the number of rewrite steps applied, and is needed to
    -- ensure termination. If n is too small, the tactic may fail.
    general-rewrite : (n : Nat) -> {w u : Word X} -> multistep n (list-of-word w) == multistep n (list-of-word u) -> Γ ⊢ w === u
    general-rewrite n {w} {u} eq =
      let ws = list-of-word w
          us = list-of-word u
      in 
        equational w
                by lemma-list-of-word w
            equals word-of-list ws
                by lemma-multistep n ws
            equals word-of-list (multistep n ws)
                by refl' (Eq.context word-of-list eq)
            equals word-of-list (multistep n us)
                by lemma-multistep n us reversed
            equals word-of-list us
                by lemma-list-of-word u reversed
            equals u

-- ----------------------------------------------------------------------
-- * Some tactics for applying axioms inside words

module InContext where

  -- This module provides some convenient tactics for applying axiom x
  -- at position n in some word. For the purpose of the following
  -- summary, assume there is an axiom
  --
  -- axiom : Γ ⊢ A • B === C • D • E.
  --
  -- The tactic at-head can be used to apply an axiom at the beginning
  -- of a list-like word. A word is list-like if it is of the form A •
  -- (B • (C • ε)), where A, B, C are generators. For example, this
  -- tactic can be used as follows:
  --
  -- property1 : Γ ⊢ A • B • X • Y • ε === C • D • E • X • Y • ε.
  -- property1 = at-head axiom
  --
  -- The tactic "in-context" can be used much more generally to apply
  -- an axiom in some specified position in a word. For example,
  --
  -- property2 : Γ ⊢ X • Y • Z • A • B • W === X • Y • Z • C • D • E • W
  -- property2 = in-context 3 2 auto axiom
  --
  -- Unlike at-head, the components X, Y, Z, A, B, etc., do not need to
  -- be generators; they can be words. The first two arguments of
  -- in-context specify the number of components of the left-hand side
  -- to be skipped (here, X, Y, Z), and the number of components of
  -- the left-hand-side to apply the axiom to (here, A, B).
  --
  -- The tactic in-context is used extensively in computer-generated
  -- proofs, such as the ones found in Equation1.agda, ...,
  -- Equation46.agda.
  --
  -- We also provide a tactic "rewrite-in-context" that is similar to
  -- in-context, but it applies rewriting to the selected subword,
  -- rather than an axiom. Specifically, given a multistep rewrite
  -- function 'multistep' and its associated lemma 'lemma-multistep',
  -- the tactic is used like this:
  --
  -- property3 : Γ ⊢ X • Y • Z • A • B • W === X • Y • Z • C • D • E • W
  -- property3 = rewrite-in-context multistep lemma-multistep 3 2 100 auto
  --
  -- Here, the arguments 3 and 2 are as above, i.e., the pick out the
  -- subword at position 3 and length 2 from the left-hand side (in
  -- this case, A • B). The argument 100 specifies a bound on the
  -- number of rewrite steps to perform. The tactic will then attempt
  -- to rewrite the words A • B and C • D • E to a common normal form.
  -- The tactic fails if this is not possible in the given number of
  -- steps, or if the rest of the words do not agree.


  open Monoid-Equational
  open Associative

  -- Translate the word u₁ • u₂ • ... • uₙ to the list [u₁, u₂, ..., uₙ].
  -- This differs from 'list-of-word' in that u₁, ..., uₙ are words, 
  -- not generators, i.e., we do not flatten subwords.
  list-of-word2 : ∀ {X} -> Word X -> List (Word X)
  list-of-word2 (gen x) = gen x :: nil
  list-of-word2 ε = ε :: nil
  list-of-word2 (u • w) = u :: list-of-word2 w
    
  -- Translate the list [u₁, u₂, ..., uₙ] to the word u₁ • u₂ • ... • uₙ.
  word-of-list2 : ∀ {X} -> List (Word X) -> Word X
  word-of-list2 nil = ε
  word-of-list2 (u :: nil) = u
  word-of-list2 (u :: v :: us) = u • word-of-list2 (v :: us)
  
  -- Lemma: word-of-list2 is an inverse of list-of-word2.
  lemma-list-of-word2 : ∀ {X} -> (u : Word X) -> word-of-list2 (list-of-word2 u) == u
  lemma-list-of-word2 (gen x) = Eq.refl
  lemma-list-of-word2 ε = Eq.refl
  lemma-list-of-word2 (u • gen x) = Eq.refl
  lemma-list-of-word2 (u • ε) = Eq.refl
  lemma-list-of-word2 (u • (w • v)) = Eq.context (λ □ → u • □) (lemma-list-of-word2 (w • v))
  
  -- A wrapper around List.split3: split a list of words into 3 parts,
  -- where the first has length up to n and the second has length up
  -- to m.
  mysplit : ∀ {X} -> Nat -> Nat -> List (Word X) -> List X × Word X × List X
  mysplit n m us with split3 n m us
  ... | (xs , ys , zs) = (list-of-word (word-of-list2 xs) , word-of-list2 ys , list-of-word (word-of-list2 zs))
  
  -- Lemma: word-of-list2 respects concatenation of lists, up to
  -- associativity.
  lemma-append2 : ∀ {X Γ} (us ws : List (Word X)) -> Γ ⊢ word-of-list2 us • word-of-list2 ws === word-of-list2 (us ++ ws)
  lemma-append2 nil ws = left-unit
  lemma-append2 (u :: nil) nil = right-unit
  lemma-append2 (u :: nil) (w :: ws) = refl
  lemma-append2 (u :: u' :: us) ws =
    equational (u • word-of-list2 (u' :: us)) • word-of-list2 ws
            by assoc
        equals u • (word-of-list2 (u' :: us) • word-of-list2 ws)
            by right lemma-append2 (u' :: us) ws
        equals u • word-of-list2 (u' :: (us ++ ws))

  -- Lemma: Concatenating the output of mysplit is equivalent to the
  -- original word, up to associativity.
  lemma-mysplit : ∀ {X} {Γ : Context X} n m us {x y z} -> mysplit n m us == (x , y , z) -> Γ ⊢ word-of-list x • y • word-of-list z === word-of-list2 us
  lemma-mysplit n m us {x} {y} {z} hyp with split3 n m us | inspect (split3 n m) us
  ... | (xs , ys , zs) | [ eq ] =
    let hyp1 = Eq.context fst hyp
        hyp2 = Eq.context fst (Eq.context snd hyp)
        hyp3 = Eq.context snd (Eq.context snd hyp)
    in
    equational word-of-list x • y • word-of-list z
            by left refl' (Eq.context word-of-list hyp1) reversed
        equals word-of-list (list-of-word (word-of-list2 xs)) • y • word-of-list z
            by left lemma-list-of-word (word-of-list2 xs) reversed
        equals word-of-list2 xs • y • word-of-list z
            by right right refl' (Eq.context word-of-list hyp3) reversed
        equals word-of-list2 xs • y • word-of-list (list-of-word (word-of-list2 zs))
            by right right lemma-list-of-word (word-of-list2 zs) reversed
        equals word-of-list2 xs • y • word-of-list2 zs
            by right left refl' hyp2 reversed
        equals word-of-list2 xs • word-of-list2 ys • word-of-list2 zs
            by right lemma-append2 ys zs
        equals word-of-list2 xs • (word-of-list2 (ys ++ zs))
            by lemma-append2 xs (ys ++ zs)
        equals word-of-list2 (xs ++ ys ++ zs)
            by refl' (Eq.context word-of-list2 (lemma-split3 n m us eq))
        equals word-of-list2 us

  -- The at-head tactic: apply an axiom or a lemma at the beginning of a
  -- list. See above for usage information.
  at-head : ∀ {X} {Γ : Context X} {u v k} -> Γ ⊢ u === v -> Γ ⊢ word-of-list (list-of-word u ++ k) === word-of-list (list-of-word v ++ k)
  at-head {X} {Γ} {u} {v} {k} hyp =
     equational word-of-list (list-of-word u ++ k)
             by lemma-append (list-of-word u) k reversed
         equals word-of-list (list-of-word u) • word-of-list k
             by left lemma-list-of-word u reversed
         equals u • word-of-list k
             by left hyp
         equals v • word-of-list k
             by left lemma-list-of-word v
         equals word-of-list (list-of-word v) • word-of-list k
             by lemma-append (list-of-word v) k
         equals word-of-list (list-of-word v ++ k)

  -- The in-context tactic: apply an axiom at a specified position
  -- inside a word. See above for usage information.
  in-context : ∀ {X} {Γ : Context X} {s t pre post s2 t2 s3 t3} -> (n m : Nat) ->
             let s' = list-of-word2 s
                 t' = list-of-word2 t
                 m' = m + length t' - length s'
             in (mysplit n m s' , mysplit n m' t' , list-of-word s2 , list-of-word t2) == ((pre , s2 , post) , (pre , t2 , post) , list-of-word s3 , list-of-word t3) ->
                Γ ⊢ s3 === t3 -> Γ ⊢ s === t

  in-context {X} {Γ} {s} {t} {pre} {post} {s2} {t2} {s3} {t3} n m hyp lemma =
    let s' = list-of-word2 s
        t' = list-of-word2 t
        m' = m + length t' - length s'
        hyp1 = Eq.context fst hyp
        hyp2 = Eq.context fst (Eq.context snd hyp)
        hyp3 = Eq.context fst (Eq.context snd (Eq.context snd hyp))
        hyp4 = Eq.context snd (Eq.context snd (Eq.context snd hyp))
    in
    equational s
            by refl' (lemma-list-of-word2 s) reversed
        equals word-of-list2 s'
            by lemma-mysplit n m s' hyp1 reversed
        equals word-of-list pre • s2 • word-of-list post
            by right left general-assoc hyp3
        equals word-of-list pre • s3 • word-of-list post
            by right left lemma
        equals word-of-list pre • t3 • word-of-list post
            by right left general-assoc hyp4 reversed
        equals word-of-list pre • t2 • word-of-list post
            by lemma-mysplit n m' t' hyp2
        equals word-of-list2 t'
            by refl' (lemma-list-of-word2 t)
        equals t

  -- The rewrite-in-context tactic: given a multistep rewrite rule,
  -- prove the equality of two words by applying rewriting only to the
  -- subword at the specified position. See above for usage information.
  rewrite-in-context : ∀ {X Γ s t pre post s2 t2} -> (multistep : (n : Nat) -> List X -> List X) -> (lemma-multistep : (n : Nat) -> (xs : List X) -> Γ ⊢ word-of-list xs === word-of-list (multistep n xs)) -> (n m k : Nat) ->
             let s' = list-of-word2 s
                 t' = list-of-word2 t
                 m' = m + length t' - length s'
             in (mysplit n m s' , mysplit n m' t' , multistep k (list-of-word s2)) == 
                ((pre , s2 , post) , (pre , t2 , post) , multistep k (list-of-word t2)) ->
                Γ ⊢ s === t
  rewrite-in-context {X} {Γ} {s} {t} {pre} {post} {s2} {t2} multistep lemma-multistep n m k hyp =
    let s' = list-of-word2 s
        t' = list-of-word2 t
        m' = m + length t' - length s'
        hyp1 = Eq.context fst hyp
        hyp2 = Eq.context fst (Eq.context snd hyp)
        hyp3 = Eq.context snd (Eq.context snd hyp)
    in
    equational s
            by refl' (lemma-list-of-word2 s) reversed
        equals word-of-list2 s'
            by lemma-mysplit n m s' hyp1 reversed
        equals word-of-list pre • s2 • word-of-list post
            by right left lemma-list-of-word s2
        equals word-of-list pre • word-of-list (list-of-word s2) • word-of-list post
            by right left (lemma-multistep k (list-of-word s2))
        equals word-of-list pre • word-of-list (multistep k (list-of-word s2)) • word-of-list post
            by right left refl' (Eq.context word-of-list hyp3)
        equals word-of-list pre • word-of-list (multistep k (list-of-word t2)) • word-of-list post
            by right left (lemma-multistep k (list-of-word t2)) reversed
        equals word-of-list pre • word-of-list (list-of-word t2) • word-of-list post
            by right left lemma-list-of-word t2 reversed
        equals word-of-list pre • t2 • word-of-list post
            by lemma-mysplit n m' t' hyp2
        equals word-of-list2 t'
            by refl' (lemma-list-of-word2 t)
        equals t


==> anc/Word.agda <==
-- This module provides the definition of words in some generators (in
-- the language of monoids), as well as the axioms for reasoning about
-- equality of such words.

open import Nat
open import Proposition
open import Equality as Eq using (_==_)
open import Inspect

module Word where

-- ----------------------------------------------------------------------
-- * Precedence of various operators

infix 8 _^_
infixr 7 _•_
infix 6 _===_
infix 5 _⊢_
infix 5 _∈_

-- ----------------------------------------------------------------------
-- * Words

-- Words in the language of monoids, over a set of generators X. A
-- word is either a generator, the empty word, or a product of two
-- words.
data Word (X : Set) : Set where
  gen : X -> Word X
  ε : Word X
  _•_ : Word X -> Word X -> Word X

-- For convenience, we define powers of words.
_^_ : ∀ {X} -> Word X -> Nat -> Word X
w ^ 0 = ε
w ^ 1 = w
w ^ succ (succ n) = w • (w ^ (succ n))

-- ----------------------------------------------------------------------
-- * Relations

-- A relation is just a pair of words, written v === w.
data Relation (X : Set) : Set where
  _===_ : Word X -> Word X -> Relation X

-- A context is a set of relations.
Context : Set -> Set₁
Context X = Relation X -> Set

-- The empty context.
∅ : ∀ {X} -> Context X
∅ E = False

-- Notation: we write E ∈ Γ if the relation E is in the context Γ.
_∈_ : ∀ {X} -> Relation X -> Context X -> Set
E ∈ Γ = Γ E

-- Syntactic equational reasoning. Judgements are of the form Γ ⊢ E,
-- where Γ is a context and E is a relation. A judgement is valid if
-- the relations in Γ imply the relation E. Valid judgements are
-- derived by the following rules.
data _⊢_ {X : Set} (Γ : Context X) : Relation X -> Set where
  -- Any relation in Γ is true by assumption.
  axiom : ∀ {E} -> E ∈ Γ -> Γ ⊢ E

  -- The relation '===' is a congruence.
  refl : ∀ {w} -> Γ ⊢ w === w
  symm : ∀ {w v} -> Γ ⊢ w === v -> Γ ⊢ v === w
  trans : ∀ {w v u} -> Γ ⊢ w === v -> Γ ⊢ v === u -> Γ ⊢ w === u
  cong : ∀ {w w' v v'} -> Γ ⊢ w === w' -> Γ ⊢ v === v' -> Γ ⊢ w • v === w' • v'

  -- The monoid axioms: associativity and the left and right unit laws.
  assoc : ∀ {w v u} -> Γ ⊢ (w • v) • u === w • (v • u)
  left-unit : ∀ {w} -> Γ ⊢ ε • w === w
  right-unit : ∀ {w} -> Γ ⊢ w • ε === w

-- ----------------------------------------------------------------------
-- * Auxiliary operations

-- Extend a function from generators to words.
_* : {X Y : Set} -> (X -> Word Y) -> (Word X -> Word Y)
_* g (gen x) = g x
_* g ε = ε
_* g (w • u) = (g *) w • (g *) u


